ERD-MACO: Exact Reload Decoding in Matrix-Based Ant Colony Optimization for Hierarchical Replenishment Routing

In hierarchical replenishment routing, a vehicle of limited capacity delivers to every city once and reloads at cities that it has already served. Existing search methods optimize the delivery order alone and fix reloads by a greedy rule. This paper proposes ERD-MACO, exact reload decoding in matrix-based ant colony optimization, in which an exact reload decoder computes, within a label budget, the optimal reload plan of each delivery order. ERD-MACO has three components. The exact reload decoder is a labeling algorithm; dominance between labels, a distance bound and a relaxation of the stop limits keep it exact and light enough for every order. The colony construction builds the orders of a whole colony with array operations. The batch local search screens 2-opt and relocation moves by distance and decodes the selected candidates in one batch. Together, the components score orders by the best route that they admit, so short reloads made in advance replace long return trips. On a 100-city benchmark built from Korean data, ERD-MACO reaches a mean route length of 2869.9 km, against 3081.7 km for the same search with greedy decoding, a significant reduction of 6.87%. At equal running time, where the greedy search performs a thousand times as many evaluations, ERD-MACO is still significantly shorter, by 3.39%. Exact decoding also shortens the routes of a genetic algorithm and of a MAX-MIN ant system, by 6.40% and 9.34%, and the tighter the supply, the larger the gain.

==> anc/Makefile <==
# Makefile — 编译 ERD-MACO 各实验的程序（只用 C99 标准库）
# Makefile — builds the programs of the ERD-MACO experiments (C99 standard library only)
CC = gcc                                         # 编译器 / compiler
CFLAGS ?= -std=c99 -O2 -ffp-contract=off         # 编译选项；不把 a*b+c 合并成 FMA，结果逐位可复现；不要加 -ffast-math / flags; no FMA contraction, so results are reproducible bit for bit; never add -ffast-math
LDLIBS = -lm                                     # 数学库 / maths library
GREEDY = -Dbs_init=greedy_bs_init -Dbs_step=greedy_bs_step -Dbs_finish=greedy_bs_finish -Ddecode_perm=greedy_decode_perm -Ddecode_batch=greedy_decode_batch # 贪心解码器的函数另起名字，与精确解码并存 / the greedy decoder under its own names, next to the exact decoder
COMMON = src/exact_eval.c decode_greedy.o src/util.c src/npmath.c src/inst.c src/ops.c src/rng.c # 两个程序共用的文件 / files shared by both programs

BASE = src/util.c src/npmath.c src/inst.c        # 实验一的两个程序共用的三个文件 / three files shared by the two programs of Experiment 1

all: m_aco_run hyb_run exact_decoder replay_check exact_decoder_sweep e2_replay_check dump_arrays cmp_run key_results # 全部程序 / all programs

decode_greedy.o: src/decode.c src/mita.h         # 贪心解码器 / the greedy decoder
	$(CC) $(CFLAGS) -Isrc $(GREEDY) -c src/decode.c -o decode_greedy.o # 编译 / compile

m_aco_run: decode_greedy.o src/m_aco_run.c src/maco.c src/ga.c # 实验二、实验三的程序 / the program of Experiments 2 and 3
	$(CC) $(CFLAGS) -Isrc -o m_aco_run src/m_aco_run.c $(COMMON) src/maco.c src/ga.c $(LDLIBS) # 链接 / link

hyb_run: decode_greedy.o src/hyb_run.c src/maco_hybrid.c # 混合搜索（补充材料）的程序 / the program of the hybrid search (supplementary material)
	$(CC) $(CFLAGS) -Isrc -o hyb_run src/hyb_run.c $(COMMON) src/maco_hybrid.c $(LDLIBS) # 链接 / link

exact_decoder: src/exact_decoder.c src/decode.c $(BASE) # 实验一的程序：精确补货解码器与自检 / the program of Experiment 1: exact reload decoder with its self-test
	$(CC) $(CFLAGS) -Isrc -o exact_decoder src/exact_decoder.c $(BASE) src/decode.c $(LDLIBS) # 编译并链接 / compile and link

replay_check: src/replay_check.c src/decode.c $(BASE) # 实验一的独立重放核对 / the independent replay check of Experiment 1
	$(CC) $(CFLAGS) -Isrc -o replay_check src/replay_check.c $(BASE) src/decode.c $(LDLIBS) # 编译并链接 / compile and link

exact_decoder_sweep: src/exact_decoder_sweep.c src/decode.c $(BASE) # 解码器的另一个版本（多输出一列直达里程，实例参数可设）/ a variant of the decoder (one more column, settable instance parameters)
	$(CC) $(CFLAGS) -Isrc -o exact_decoder_sweep src/exact_decoder_sweep.c $(BASE) src/decode.c $(LDLIBS) # 编译并链接 / compile and link

e2_replay_check: src/e2_replay_check.c src/decode.c $(BASE) # 实验二结果的独立重放核对 / the independent replay check of the results of Experiment 2
	$(CC) $(CFLAGS) -Isrc -o e2_replay_check src/e2_replay_check.c $(BASE) src/decode.c $(LDLIBS) # 编译并链接 / compile and link

dump_arrays: src/dump_arrays.c src/decode.c $(BASE) # 写出实例数组 / writes the instance arrays
	$(CC) $(CFLAGS) -Isrc -o dump_arrays src/dump_arrays.c $(BASE) src/decode.c $(LDLIBS) # 编译并链接 / compile and link

cmp_run: src/cmp_run.c                           # 核对工具：运行记录逐字段对照 / checking tool: field-by-field comparison of run records
	$(CC) $(CFLAGS) -o cmp_run src/cmp_run.c     # 编译 / compile

key_results: src/key_results.c                   # 核对工具：由原始记录重算各表的关键数字 / checking tool: key numbers of the tables from the raw records
	$(CC) $(CFLAGS) -o key_results src/key_results.c $(LDLIBS) # 编译 / compile

clean:                                           # 清理 / clean up
	rm -f decode_greedy.o m_aco_run hyb_run exact_decoder replay_check exact_decoder_sweep e2_replay_check dump_arrays cmp_run key_results # 删除生成文件 / remove build outputs

.PHONY: all clean                                # 伪目标 / phony targets


==> anc/README.md <==
# Code, data and raw records

Ancillary files of the paper "ERD-MACO: Exact Reload Decoding in Matrix-Based Ant Colony
Optimization for Hierarchical Replenishment Routing" (version 2 of arXiv:2611.15338).

## Contents

| Path | Content |
|---|---|
| `supplementary_material.pdf` | The supplementary material cited in Section IV-E (hybrid of the two decoders). |
| `src/` | The C programs of all experiments (C99; every line carries a Chinese and an English comment). `exact_core.c`, `exact_eval.c`: the exact reload decoder of Section III-A (Algorithm 1) and its use as the fitness; `decode.c`: the greedy policy of Section II-A; `maco.c`: matrix-based colony construction (Section III-B); `ops.c`: evaluation counter and batch local search (Section III-C); `ga.c`: genetic algorithm; `maco_hybrid.c`, `hyb_run.c`: the hybrid search of the supplementary material; `m_aco_run.c`: the program of Experiments 2 and 3; `inst.c`, `dump_arrays.c`: the benchmark instance; `rng.c`, `npmath.c`, `util.c`: random numbers, sorting, helpers; `exact_decoder.c`: the program of Experiment 1 (exact decoding of given delivery orders, with a self-test); `replay_check.c`: an independent replay of the optimal plans of Experiment 1; `exact_decoder_sweep.c`: a variant of that decoder with one more output column and settable instance parameters; `e2_replay_check.c`: the independent replay check of the results of Experiment 2; `key_results.c`, `cmp_run.c`: tools that recompute the key numbers of the tables from the result files and compare two result files field by field. |
| `Makefile` | Build file (`-std=c99 -O2 -ffp-contract=off`). |
| `data/korea100_nodes.csv` | The node table: rank, level, names, province, registered population (end of August 2026), latitude and longitude. `data/LICENSE-DATA` is the licence of the boundary data used to check the coordinates. |
| `arrays/<tag>/` | The stored instance arrays (demand, supply per stop, stop limits, distances; binary, double precision) that the programs read. `base`: the benchmark instance; `a0.85`, `a0.72`, `a1.00v300`: the three instances with V1 = 300; the other tags (`x3e3` ... `g3e8`, `h3e8`) are the benchmark instance under the tags of Experiment 3 and of the hybrid search. |
| `jobs/` | The argument lists of all runs, one line per run. |
| `results/exp1/` | Experiment 1: `perms.txt`, the final delivery orders of the 530 run records of version 1; `decoder_530.tsv`, greedy length, optimal length and work counters of the exact decoder for each of them; `plans_530.txt`, the optimal reload plans. |
| `results/exp2_base/` | Experiment 2, benchmark instance: 180 runs (3 searches x 2 decoders x 30 seeds; Tables IV and V). |
| `results/exp2_supply/` | Experiment 2, the three instances with V1 = 300: 120 runs (Table VI). |
| `results/exp3/` | Experiment 3: 180 runs (Tables VII and VIII). |
| `results/hybrid/` | The 60 runs of the supplementary material. |

Names in the files and in the paper: `ACS-LS` with mode `exact` is ERD-MACO and with mode `greedy`
is MACO-G; `GA-LS2` is GA-LS; `MMAS-LS` is MMAS-LS; the suffixes -X and -G of the paper are the
modes `exact` and `greedy`. The file name of a run is `<tag>_<algorithm>_<seed>_<mode>.txt`.

Each result file has three lines. `RUN`: tag, algorithm, seed, mode, Q, supply coefficient, q, V1,
r, evaluations used, best fitness of the search (the route length reported in the paper), greedy
fitness of the best order, its shortage and number of reload stops, the optimum of the best order
decoded again without a label budget and a flag that this solve finished, the direct length of
the order, six counters of the decoder (evaluations, solved exactly, fallbacks to the greedy
fitness, two further counters, labels offered), decoding time and running time in seconds, and
the source of the instance arrays. `PERM`: the best delivery order. `TRACE`: the best fitness at
61 even points of the first 300000 evaluations. The exact meaning of every field is in the
comments of `src/m_aco_run.c`, `src/exact_eval.c` and `src/hyb_run.c`.

## Build and run

    make
    ./m_aco_run . base 400 1 0.6 5 0.8 ACS-LS 200 greedy 300000 2000000 > run.txt

The arguments are: directory that contains `arrays/`, tag, Q, supply coefficient, q, V1, r,
algorithm, seed, mode, evaluation budget, label budget. The lines of `jobs/` give the arguments of
every run from the tag on. The run above takes a few seconds and reproduces
`results/exp2_base/base_ACS-LS_200_greedy.txt` except for the two time fields; a run with exact
decoding and 300000 evaluations takes one to two and a half hours. The results are deterministic
for a given seed. Do not compile with `-ffast-math`.

Experiment 1:

    ./exact_decoder . results/exp1/perms.txt 200000 1 0 0 5 plans_new.txt > decoder_new.tsv
    tail -n +2 results/exp1/decoder_530.tsv | cut -f1-6,8 > expected_530.tsv
    ./replay_check . results/exp1/perms.txt plans_new.txt expected_530.tsv

The first command runs the self-test of the decoder and decodes the 530 delivery orders (a few
seconds). `plans_new.txt` equals `results/exp1/plans_530.txt`, and `decoder_new.tsv` equals
`results/exp1/decoder_530.tsv` except for the time column. With gcc 13 on Linux, the work counters
`antic_offered` and `antic_maxkept` also differed from the stored table, in 251 and in 8 of the 530
rows (`antic_offered` by at most 4.4%); the lengths, the plans and all other columns were the
same. A run of the Windows executable on a Windows computer on 2026-11-29 reproduced the stored
table except for the time column. `replay_check` replays the 530 optimal plans independently and
ends with `RESULT: PASS`.

`make` builds all nine programs; the arguments of the other programs are described in the comments
at the top of their source files. `./key_results results` prints the key numbers of the tables of
the paper, recomputed from the result files.

The experiments of the paper were run on Windows with executables built from these sources. On
Linux, the runs with greedy decoding and the first 5000 evaluations of runs with exact decoding
were repeated and gave identical values (Section IV-B of the paper).

The programs are single-threaded. Their array operations are plain loops over the ants or over
the candidates; no speed comparison with another implementation is made.


==> anc/arrays/a0.72/PARAMS.txt <==
0.71999999999999997 0.59999999999999998 300 0.80000000000000004


==> anc/arrays/a0.85/PARAMS.txt <==
0.84999999999999998 0.59999999999999998 300 0.80000000000000004


==> anc/arrays/a1.00v300/PARAMS.txt <==
1 0.59999999999999998 300 0.80000000000000004


==> anc/arrays/base/PARAMS.txt <==
1 0.59999999999999998 5 0.80000000000000004


==> anc/arrays/g3e6/PARAMS.txt <==
1 0.59999999999999998 5 0.80000000000000004


==> anc/arrays/g3e7/PARAMS.txt <==
1 0.59999999999999998 5 0.80000000000000004


==> anc/arrays/g3e8/PARAMS.txt <==
1 0.59999999999999998 5 0.80000000000000004


==> anc/arrays/h3e8/PARAMS.txt <==
1 0.59999999999999998 5 0.80000000000000004


==> anc/arrays/x3e3/PARAMS.txt <==
1 0.59999999999999998 5 0.80000000000000004


==> anc/arrays/x3e4/PARAMS.txt <==
1 0.59999999999999998 5 0.80000000000000004


==> anc/arrays/x3e5/PARAMS.txt <==
1 0.59999999999999998 5 0.80000000000000004


==> anc/data/LICENSE-DATA <==
DATA_LICENSE — admdongkor 경계 데이터 / boundary data

이 파일은 admdongkor 저장소의 [데이터](행정동·시군구·시도 경계: geojson, parquet,
중심점 등)에 적용됩니다. 소스 코드(js/, lib/ 등)는 별도로 MIT License(LICENSE)를 따릅니다.

This file covers the DATA in this repository (administrative boundary files:
geojson, parquet, centroids). Source code (js/, lib/) is licensed separately
under the MIT License (see LICENSE).

──────────────────────────────────────────────────────────

1. 가공물 라이선스 / License of this dataset

이 저장소가 추가·가공한 부분(경계 보정, 행정동 변경이력 반영, 코드 매칭 인덱스,
시계열 데이터 등)은 Creative Commons Attribution 4.0 International (CC BY 4.0)
으로 제공됩니다.
  SPDX-License-Identifier: CC-BY-4.0
  전문(Full text): https://creativecommons.org/licenses/by/4.0/  (국문: .../legalcode.ko)

2. 원자료 조건 / Upstream source condition

경계의 원자료는 통계청 통계지리정보서비스(SGIS)가 공공누리 제1유형(출처표시)으로
개방한 행정동 경계입니다. 이 출처표시 의무는 가공 여부와 무관하게 유지되므로,
본 데이터를 이용·재배포할 때 SGIS 출처표시를 반드시 보존해야 합니다.
  공공누리 제1유형: https://www.kogl.or.kr/info/licenseType1.do

The underlying boundaries originate from Statistics Korea (SGIS), released under
the Korea Open Government License (KOGL) Type 1 (attribution). This requirement
persists regardless of modification; SGIS attribution must be preserved.

3. 출처 표기 / Required attribution

본 데이터를 이용할 경우 아래 표기를 유지하시기 바랍니다.

  "본 데이터는 통계청 통계지리정보서비스(SGIS, https://sgis.kostat.go.kr)에서
   공공누리 제1유형으로 개방한 행정동 경계를 가공한 것이며(가공: vuski/admdongkor,
   https://github.com/vuski/admdongkor), CC BY 4.0으로 배포됩니다."

  "This data is derived from administrative-dong boundaries released by Statistics
   Korea SGIS (https://sgis.kostat.go.kr) under KOGL Type 1, modified by
   vuski/admdongkor (https://github.com/vuski/admdongkor), distributed under CC BY 4.0."

4. 면책 / Disclaimer

본 데이터는 "있는 그대로(as is)" 제공되며 정확성·완전성을 보증하지 않습니다.
원자료 제공기관(SGIS)은 이 저장소의 가공 과정에서 발생한 오류에 대해 책임지지 않습니다.
Provided "as is", without warranty. SGIS is not responsible for errors introduced
by this repository's processing.

==> anc/data/korea100_nodes.csv <==
Rank 排名,Level 级别,Name (EN),中文名,한국어,Type 类型,Province 一级行政区,Population 人口 (end Aug 2026),Lat 纬度,Lon 经度,Note 备注
1,1,Seoul,首尔,서울,Metropolitan-level city 广域级市,首尔特别市 / 서울특별시,9281625,37.5663,126.9779,
2,1,Busan,釜山,부산,Metropolitan-level city 广域级市,釜山广域市 / 부산광역시,3229467,35.1798,129.075,
3,1,Incheon,仁川,인천,Metropolitan-level city 广域级市,仁川广域市 / 인천광역시,3066185,37.4563,126.7052,
4,1,Daegu,大邱,대구,Metropolitan-level city 广域级市,大邱广域市 / 대구광역시,2346277,35.8714,128.6014,
5,1,Daejeon,大田,대전,Metropolitan-level city 广域级市,大田广域市 / 대전광역시,1442838,36.3504,127.3845,
6,1,Gwangju,光州,광주,Metropolitan-level city 广域级市,全南光州统合特别市 / 전남광주통합특별시,1383958,35.1601,126.8514,Five former Gwangju districts 原光州广域市5区之和; part of Jeonnam-Gwangju Integrated Special City since 2026-07-01
7,1,Suwon,水原,수원,City 市,京畿道 / 경기도,1185677,37.2636,127.0286,
8,1,Yongin,龙仁,용인,City 市,京畿道 / 경기도,1091437,37.241,127.1776,
9,1,Ulsan,蔚山,울산,Metropolitan-level city 广域级市,蔚山广域市 / 울산광역시,1086373,35.5395,129.3114,
10,1,Goyang,高阳,고양,City 市,京畿道 / 경기도,1056589,37.6584,126.832,
11,2,Hwaseong,华城,화성,City 市,京畿道 / 경기도,1000464,37.1995,126.8313,
12,2,Changwon,昌原,창원,City 市,庆尚南道 / 경상남도,985013,35.228,128.6817,
13,2,Seongnam,城南,성남,City 市,京畿道 / 경기도,899806,37.42,127.1267,
14,2,Cheongju,清州,청주,City 市,忠清北道 / 충청북도,860215,36.6424,127.489,
15,2,Bucheon,富川,부천,City 市,京畿道 / 경기도,754159,37.5035,126.766,
16,2,Namyangju,南杨州,남양주,City 市,京畿道 / 경기도,727158,37.636,127.2165,
17,2,Cheonan,天安,천안,City 市,忠清南道 / 충청남도,666584,36.8151,127.1139,
18,2,Pyeongtaek,平泽,평택,City 市,京畿道 / 경기도,622663,36.9921,127.1129,
19,2,Jeonju,全州,전주,City 市,全北特别自治道 / 전북특별자치도,618908,35.8242,127.148,
20,2,Ansan,安山,안산,City 市,京畿道 / 경기도,608487,37.3219,126.8309,
21,3,Anyang,安养,안양,City 市,京畿道 / 경기도,562007,37.3943,126.9568,
22,3,Paju,坡州,파주,City 市,京畿道 / 경기도,535692,37.7599,126.78,
23,3,Gimhae,金海,김해,City 市,庆尚南道 / 경상남도,532854,35.2285,128.8894,
24,3,Siheung,始兴,시흥,City 市,京畿道 / 경기도,515337,37.38,126.8029,
25,3,Pohang,浦项,포항,City 市,庆尚北道 / 경상북도,486930,36.019,129.3435,
26,3,Jeju,济州,제주,City 市,济州特别自治道 / 제주특별자치도,484149,33.4996,126.5312,
27,3,Gimpo,金浦,김포,City 市,京畿道 / 경기도,483679,37.6152,126.7156,
28,3,Uijeongbu,议政府,의정부,City 市,京畿道 / 경기도,461977,37.7381,127.0337,
29,3,Gumi,龟尾,구미,City 市,庆尚北道 / 경상북도,402596,36.1195,128.3446,
30,3,Gwangju (GG),广州(京畿),광주(경기),City 市,京畿道 / 경기도,401246,37.4294,127.2551,
31,4,Sejong,世宗,세종,Metropolitan-level city 广域级市,世宗特别自治市 / 세종특별자치시,390738,36.48,127.289,
32,4,Wonju,原州,원주,City 市,江原特别自治道 / 강원특별자치도,365379,37.3422,127.9202,
33,4,Asan,牙山,아산,City 市,忠清南道 / 충청남도,365299,36.7898,127.0018,
34,4,Yangsan,梁山,양산,City 市,庆尚南道 / 경상남도,361044,35.335,129.0372,
35,4,Jinju,晋州,진주,City 市,庆尚南道 / 경상남도,334017,35.18,128.1076,
36,4,Hanam,河南,하남,City 市,京畿道 / 경기도,327389,37.5393,127.2149,
37,4,Gwangmyeong,光明,광명,City 市,京畿道 / 경기도,303641,37.4786,126.8646,
38,4,Yangju,杨州,양주,City 市,京畿道 / 경기도,297605,37.7853,127.0458,
39,4,Chuncheon,春川,춘천,City 市,江原特别自治道 / 강원특별자치도,284783,37.8813,127.7298,
40,4,Suncheon,顺天,순천,City 市,全南光州统合特别市 / 전남광주통합특별시,273399,34.9507,127.4872,Former Jeollanam-do 原全罗南道; part of Jeonnam-Gwangju Integrated Special City since 2026-07-01
41,5,Iksan,益山,익산,City 市,全北特别自治道 / 전북특별자치도,266639,35.9483,126.9577,
42,5,Gyeongsan,庆山,경산,City 市,庆尚北道 / 경상북도,263020,35.8251,128.7414,
43,5,Yeosu,丽水,여수,City 市,全南光州统合特别市 / 전남광주통합특별시,259857,34.7604,127.6622,Former Jeollanam-do 原全罗南道; part of Jeonnam-Gwangju Integrated Special City since 2026-07-01
44,5,Gunsan,群山,군산,City 市,全北特别自治道 / 전북특별자치도,255517,35.9676,126.7366,
45,5,Osan,乌山,오산,City 市,京畿道 / 경기도,255303,37.1498,127.0772,
46,5,Gunpo,军浦,군포,City 市,京畿道 / 경기도,249066,37.3616,126.9352,
47,5,Gyeongju,庆州,경주,City 市,庆尚北道 / 경상북도,242512,35.8562,129.2247,
48,5,Geoje,巨济,거제,City 市,庆尚南道 / 경상남도,228774,34.8806,128.6211,
49,5,Icheon,利川,이천,City 市,京畿道 / 경기도,227032,37.272,127.435,
50,5,Chungju,忠州,충주,City 市,忠清北道 / 충청북도,205691,36.991,127.926,
51,6,Gangneung,江陵,강릉,City 市,江原特别自治道 / 강원특별자치도,205440,37.7519,128.8761,
52,6,Anseong,安城,안성,City 市,京畿道 / 경기도,199484,37.008,127.2797,
53,6,Mokpo,木浦,목포,City 市,全南光州统合特别市 / 전남광주통합특별시,198981,34.8118,126.3922,Former Jeollanam-do 原全罗南道; part of Jeonnam-Gwangju Integrated Special City since 2026-07-01
54,6,Guri,九里,구리,City 市,京畿道 / 경기도,188134,37.5943,127.1296,
55,6,Seogwipo,西归浦,서귀포,City 市,济州特别自治道 / 제주특별자치도,178532,33.2541,126.56,
56,6,Dangjin,唐津,당진,City 市,忠清南道 / 충청남도,172423,36.8898,126.6458,
57,6,Seosan,瑞山,서산,City 市,忠清南道 / 충청남도,170780,36.7848,126.4503,
58,6,Uiwang,义王,의왕,City 市,京畿道 / 경기도,166540,37.3448,126.9683,
59,6,Gwangyang,光阳,광양,City 市,全南光州统合特别市 / 전남광주통합특별시,156052,34.9407,127.6959,Former Jeollanam-do 原全罗南道; part of Jeonnam-Gwangju Integrated Special City since 2026-07-01
60,6,Andong,安东,안동,City 市,庆尚北道 / 경상북도,151343,36.5684,128.7294,
61,7,Pocheon,抱川,포천,City 市,京畿道 / 경기도,140397,37.8949,127.2002,
62,7,Gimcheon,金泉,김천,City 市,庆尚北道 / 경상북도,132433,36.1398,128.1136,
63,7,Jecheon,堤川,제천,City 市,忠清北道 / 충청북도,127898,37.1326,128.191,
64,7,Yangpyeong,杨平,양평,County 郡,京畿道 / 경기도,127137,37.4917,127.4876,
65,7,Naju,罗州,나주,City 市,全南光州统合特别市 / 전남광주통합특별시,116667,35.016,126.7108,Former Jeollanam-do 原全罗南道; part of Jeonnam-Gwangju Integrated Special City since 2026-07-01
66,7,Tongyeong,统营,통영,City 市,庆尚南道 / 경상남도,115975,34.8544,128.4331,
67,7,Yeoju,骊州,여주,City 市,京畿道 / 경기도,113348,37.2983,127.6375,
68,7,Sacheon,泗川,사천,City 市,庆尚南道 / 경상남도,107796,35.0036,128.0642,
69,7,Nonsan,论山,논산,City 市,忠清南道 / 충청남도,105655,36.1872,127.0987,
70,7,Chilgok,漆谷,칠곡,County 郡,庆尚北道 / 경상북도,103426,35.9956,128.4017,
71,8,Hongseong,洪城,홍성,County 郡,忠清南道 / 충청남도,101814,36.6012,126.6608,
72,8,Wanju,完州,완주,County 郡,全北特别自治道 / 전북특별자치도,100642,35.9045,127.1626,
73,8,Jeongeup,井邑,정읍,City 市,全北特别自治道 / 전북특별자치도,100580,35.5699,126.856,
74,8,Gongju,公州,공주,City 市,忠清南道 / 충청남도,99481,36.4465,127.119,
75,8,Miryang,密阳,밀양,City 市,庆尚南道 / 경상남도,98305,35.5038,128.7467,
76,8,Yeongju,荣州,영주,City 市,庆尚北道 / 경상북도,96237,36.8057,128.624,
77,8,Eumseong,阴城,음성,County 郡,忠清北道 / 충청북도,96114,36.9402,127.6906,
78,8,Muan,务安,무안,County 郡,全南光州统合特别市 / 전남광주통합특별시,95537,34.9904,126.4817,Former Jeollanam-do 原全罗南道; part of Jeonnam-Gwangju Integrated Special City since 2026-07-01
79,8,Yeongcheon,永川,영천,City 市,庆尚北道 / 경상북도,93605,35.9733,128.9386,
80,8,Boryeong,保宁,보령,City 市,忠清南道 / 충청남도,91035,36.3334,126.6127,
81,9,Sangju,尚州,상주,City 市,庆尚北道 / 경상북도,88920,36.4109,128.159,
82,9,Dongducheon,东豆川,동두천,City 市,京畿道 / 경기도,86168,37.9036,127.0606,
83,9,Jincheon,镇川,진천,County 郡,忠清北道 / 충청북도,85649,36.8554,127.4356,
84,9,Donghae,东海,동해,City 市,江原特别自治道 / 강원특별자치도,85534,37.5247,129.1143,
85,9,Gimje,金堤,김제,City 市,全北特别自治道 / 전북특별자치도,81585,35.8036,126.8809,
86,9,Gwacheon,果川,과천,City 市,京畿道 / 경기도,81107,37.4292,126.9876,
87,9,Sokcho,束草,속초,City 市,江原特别自治道 / 강원특별자치도,78788,38.207,128.5918,
88,9,Yesan,礼山,예산,County 郡,忠清南道 / 충청남도,78133,36.6826,126.845,
89,9,Namwon,南原,남원,City 市,全北特别自治道 / 전북특별자치도,73604,35.4164,127.3904,
90,9,Hongcheon,洪川,홍천,County 郡,江原特别自治道 / 강원특별자치도,65817,37.697,127.8888,
91,10,Mungyeong,闻庆,문경,City 市,庆尚北道 / 경상북도,64657,36.5865,128.1867,
92,10,Gapyeong,加平,가평,County 郡,京畿道 / 경기도,62046,37.8315,127.5096,
93,10,Haenam,海南,해남,County 郡,全南光州统合特别市 / 전남광주통합특별시,61883,34.5733,126.599,Former Jeollanam-do 原全罗南道; part of Jeonnam-Gwangju Integrated Special City since 2026-07-01
94,10,Samcheok,三陟,삼척,City 市,江原特别自治道 / 강원특별자치도,60041,37.45,129.1652,
95,10,Hwasun,和顺,화순,County 郡,全南光州统合特别市 / 전남광주통합특별시,59860,35.0645,126.9866,Former Jeollanam-do 原全罗南道; part of Jeonnam-Gwangju Integrated Special City since 2026-07-01
96,10,Goheung,高兴,고흥,County 郡,全南光州统合特别市 / 전남광주통합특별시,59011,34.6112,127.2851,Former Jeollanam-do 原全罗南道; part of Jeonnam-Gwangju Integrated Special City since 2026-07-01
97,10,Taean,泰安,태안,County 郡,忠清南道 / 충청남도,58858,36.7456,126.298,
98,10,Geochang,居昌,거창,County 郡,庆尚南道 / 경상남도,58737,35.6867,127.9095,
99,10,Buyeo,扶余,부여,County 郡,忠清南道 / 충청남도,57591,36.2757,126.9097,
100,10,Haman,咸安,함안,County 郡,庆尚南道 / 경상남도,56655,35.2725,128.4065,
101,,Changnyeong,昌宁,창녕,County 郡,庆尚南道 / 경상남도,54173,35.5444,128.4924,Not selected (rank > 100) 未入选
102,,Yeonggwang,灵光,영광,County 郡,全南光州统合特别市 / 전남광주통합특별시,53719,35.2772,126.5121,Not selected (rank > 100) 未入选; Former Jeollanam-do 原全罗南道; part of Jeonnam-Gwangju Integrated Special City since 2026-07-01
103,,Yecheon,醴泉,예천,County 郡,庆尚北道 / 경상북도,53275,36.6577,128.4528,Not selected (rank > 100) 未入选
104,,Gyeryong,鸡龙,계룡,City 市,忠清南道 / 충청남도,45937,36.2745,127.2486,Not selected (rank > 100) 未入选


==> anc/jobs/E2_jobs_stage1.txt <==
base 400 1 0.6 5 0.8 ACS-LS 200 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 200 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 200 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 201 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 201 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 201 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 202 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 202 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 202 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 203 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 203 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 203 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 204 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 204 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 204 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 205 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 205 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 205 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 206 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 206 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 206 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 207 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 207 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 207 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 208 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 208 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 208 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 209 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 209 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 209 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 210 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 210 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 210 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 211 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 211 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 211 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 212 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 212 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 212 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 213 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 213 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 213 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 214 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 214 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 214 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 215 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 215 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 215 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 216 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 216 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 216 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 217 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 217 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 217 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 218 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 218 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 218 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 219 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 219 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 219 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 220 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 220 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 220 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 221 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 221 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 221 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 222 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 222 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 222 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 223 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 223 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 223 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 224 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 224 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 224 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 225 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 225 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 225 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 226 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 226 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 226 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 227 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 227 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 227 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 228 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 228 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 228 exact 300000 2000000
base 400 1 0.6 5 0.8 MMAS-LS 229 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 229 exact 300000 2000000
base 400 1 0.6 5 0.8 GA-LS2 229 exact 300000 2000000
base 400 1 0.6 5 0.8 ACS-LS 200 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 200 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 200 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 201 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 201 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 201 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 202 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 202 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 202 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 203 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 203 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 203 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 204 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 204 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 204 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 205 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 205 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 205 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 206 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 206 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 206 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 207 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 207 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 207 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 208 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 208 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 208 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 209 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 209 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 209 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 210 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 210 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 210 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 211 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 211 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 211 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 212 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 212 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 212 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 213 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 213 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 213 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 214 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 214 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 214 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 215 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 215 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 215 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 216 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 216 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 216 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 217 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 217 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 217 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 218 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 218 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 218 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 219 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 219 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 219 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 220 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 220 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 220 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 221 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 221 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 221 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 222 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 222 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 222 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 223 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 223 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 223 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 224 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 224 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 224 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 225 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 225 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 225 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 226 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 226 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 226 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 227 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 227 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 227 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 228 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 228 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 228 greedy 300000 0
base 400 1 0.6 5 0.8 MMAS-LS 229 greedy 300000 0
base 400 1 0.6 5 0.8 ACS-LS 229 greedy 300000 0
base 400 1 0.6 5 0.8 GA-LS2 229 greedy 300000 0


==> anc/jobs/E2_jobs_stage2.txt <==
a0.85 400 0.85 0.6 300 0.8 ACS-LS 200 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 GA-LS2 200 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 ACS-LS 200 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 GA-LS2 200 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 ACS-LS 201 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 GA-LS2 201 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 ACS-LS 201 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 GA-LS2 201 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 ACS-LS 202 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 GA-LS2 202 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 ACS-LS 202 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 GA-LS2 202 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 ACS-LS 203 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 GA-LS2 203 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 ACS-LS 203 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 GA-LS2 203 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 ACS-LS 204 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 GA-LS2 204 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 ACS-LS 204 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 GA-LS2 204 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 ACS-LS 205 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 GA-LS2 205 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 ACS-LS 205 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 GA-LS2 205 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 ACS-LS 206 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 GA-LS2 206 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 ACS-LS 206 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 GA-LS2 206 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 ACS-LS 207 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 GA-LS2 207 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 ACS-LS 207 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 GA-LS2 207 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 ACS-LS 208 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 GA-LS2 208 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 ACS-LS 208 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 GA-LS2 208 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 ACS-LS 209 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 GA-LS2 209 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 ACS-LS 209 exact 300000 2000000
a0.72 400 0.72 0.6 300 0.8 GA-LS2 209 exact 300000 2000000
a0.85 400 0.85 0.6 300 0.8 ACS-LS 200 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 GA-LS2 200 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 ACS-LS 200 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 GA-LS2 200 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 ACS-LS 201 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 GA-LS2 201 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 ACS-LS 201 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 GA-LS2 201 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 ACS-LS 202 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 GA-LS2 202 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 ACS-LS 202 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 GA-LS2 202 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 ACS-LS 203 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 GA-LS2 203 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 ACS-LS 203 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 GA-LS2 203 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 ACS-LS 204 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 GA-LS2 204 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 ACS-LS 204 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 GA-LS2 204 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 ACS-LS 205 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 GA-LS2 205 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 ACS-LS 205 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 GA-LS2 205 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 ACS-LS 206 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 GA-LS2 206 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 ACS-LS 206 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 GA-LS2 206 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 ACS-LS 207 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 GA-LS2 207 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 ACS-LS 207 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 GA-LS2 207 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 ACS-LS 208 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 GA-LS2 208 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 ACS-LS 208 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 GA-LS2 208 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 ACS-LS 209 greedy 300000 0
a0.85 400 0.85 0.6 300 0.8 GA-LS2 209 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 ACS-LS 209 greedy 300000 0
a0.72 400 0.72 0.6 300 0.8 GA-LS2 209 greedy 300000 0


==> anc/jobs/E3_jobs_stage1.txt <==
x3e3 400 1 0.6 5 0.8 ACS-LS 200 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 200 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 200 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 200 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 201 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 201 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 201 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 201 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 202 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 202 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 202 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 202 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 203 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 203 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 203 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 203 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 204 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 204 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 204 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 204 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 205 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 205 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 205 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 205 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 206 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 206 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 206 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 206 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 207 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 207 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 207 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 207 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 208 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 208 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 208 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 208 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 209 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 209 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 209 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 209 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 210 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 210 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 210 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 210 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 211 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 211 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 211 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 211 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 212 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 212 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 212 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 212 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 213 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 213 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 213 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 213 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 214 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 214 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 214 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 214 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 215 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 215 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 215 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 215 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 216 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 216 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 216 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 216 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 217 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 217 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 217 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 217 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 218 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 218 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 218 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 218 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 219 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 219 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 219 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 219 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 220 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 220 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 220 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 220 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 221 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 221 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 221 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 221 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 222 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 222 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 222 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 222 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 223 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 223 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 223 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 223 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 224 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 224 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 224 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 224 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 225 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 225 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 225 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 225 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 226 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 226 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 226 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 226 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 227 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 227 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 227 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 227 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 228 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 228 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 228 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 228 greedy 30000000 2000000
x3e3 400 1 0.6 5 0.8 ACS-LS 229 exact 3000 2000000
g3e6 400 1 0.6 5 0.8 ACS-LS 229 greedy 3000000 2000000
x3e4 400 1 0.6 5 0.8 ACS-LS 229 exact 30000 2000000
g3e7 400 1 0.6 5 0.8 ACS-LS 229 greedy 30000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 200 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 200 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 201 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 201 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 202 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 202 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 203 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 203 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 204 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 204 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 205 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 205 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 206 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 206 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 207 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 207 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 208 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 208 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 209 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 209 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 210 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 210 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 211 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 211 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 212 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 212 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 213 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 213 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 214 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 214 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 215 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 215 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 216 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 216 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 217 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 217 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 218 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 218 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 219 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 219 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 220 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 220 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 221 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 221 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 222 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 222 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 223 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 223 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 224 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 224 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 225 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 225 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 226 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 226 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 227 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 227 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 228 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 228 greedy 300000000 2000000
x3e5 400 1 0.6 5 0.8 ACS-LS 229 exact 300000 2000000
g3e8 400 1 0.6 5 0.8 ACS-LS 229 greedy 300000000 2000000


==> anc/jobs/E3_jobs_stage2.txt <==
h3e8 400 1 0.6 5 0.8 H10x1000r11 200 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 200 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 201 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 201 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 202 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 202 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 203 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 203 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 204 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 204 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 205 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 205 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 206 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 206 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 207 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 207 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 208 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 208 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 209 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 209 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 210 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 210 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 211 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 211 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 212 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 212 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 213 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 213 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 214 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 214 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 215 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 215 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 216 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 216 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 217 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 217 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 218 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 218 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 219 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 219 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 220 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 220 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 221 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 221 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 222 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 222 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 223 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 223 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 224 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 224 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 225 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 225 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 226 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 226 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 227 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 227 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 228 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 228 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 H10x1000r11 229 c1000 300000000 2000000
h3e8 400 1 0.6 5 0.8 A 229 c1000 300000000 2000000


==> anc/jobs/E4_jobs_stage1.txt <==
a1.00v300 400 1 0.6 300 0.8 ACS-LS 200 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 ACS-LS 200 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 GA-LS2 200 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 GA-LS2 200 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 ACS-LS 201 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 ACS-LS 201 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 GA-LS2 201 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 GA-LS2 201 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 ACS-LS 202 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 ACS-LS 202 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 GA-LS2 202 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 GA-LS2 202 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 ACS-LS 203 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 ACS-LS 203 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 GA-LS2 203 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 GA-LS2 203 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 ACS-LS 204 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 ACS-LS 204 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 GA-LS2 204 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 GA-LS2 204 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 ACS-LS 205 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 ACS-LS 205 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 GA-LS2 205 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 GA-LS2 205 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 ACS-LS 206 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 ACS-LS 206 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 GA-LS2 206 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 GA-LS2 206 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 ACS-LS 207 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 ACS-LS 207 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 GA-LS2 207 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 GA-LS2 207 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 ACS-LS 208 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 ACS-LS 208 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 GA-LS2 208 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 GA-LS2 208 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 ACS-LS 209 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 ACS-LS 209 greedy 300000 0
a1.00v300 400 1 0.6 300 0.8 GA-LS2 209 exact 300000 2000000
a1.00v300 400 1 0.6 300 0.8 GA-LS2 209 greedy 300000 0


==> anc/results/exp1/decoder_530.tsv <==
selftest cases=20000 feasible(anticipatory)=17844 rules_differ=2138 solves_with_several_passes=17588 mismatches=0
grp	alg	seed	q	r	greedy	shortage	antic_opt	antic_exact	antic_passes	antic_counted	antic_maxkept	antic_offered	antic_sec	antic_replay_ok	n_reloads	react_opt	react_exact	react_passes	react_maxkept	react_offered	react_sec	react_replay_ok
v6_main	MACO	200	0.6	0.8	3072.2604	0.0000	3072.2604	1	5	0	22	36146	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	201	0.6	0.8	3085.7804	0.0000	3027.0136	1	7	1	34	64941	0.003	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	202	0.6	0.8	3163.5325	0.0000	3068.7562	1	5	0	31	79269	0.003	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	203	0.6	0.8	3193.9096	0.0000	3041.4938	1	6	0	115	1379483	0.052	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	204	0.6	0.8	3101.2162	0.0000	3101.2162	1	5	0	34	5521	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	205	0.6	0.8	3021.9440	0.0000	3015.9024	1	5	0	15	3962	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	206	0.6	0.8	3041.3459	0.0000	3012.4813	1	6	0	44	21802	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	207	0.6	0.8	3045.8786	0.0000	3044.9830	1	5	0	23	5600	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	208	0.6	0.8	3060.7598	0.0000	3038.2821	1	5	0	49	37682	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	209	0.6	0.8	3000.8788	0.0000	2998.5273	1	5	0	18	5514	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	211	0.6	0.8	3131.9807	0.0000	3117.1850	1	5	0	44	29317	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	210	0.6	0.8	3080.4058	0.0000	3062.4019	1	5	0	28	39063	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	213	0.6	0.8	3129.5717	0.0000	3129.5717	1	4	0	37	11465	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	212	0.6	0.8	3132.6994	0.0000	3039.7921	1	5	0	18	13137	0.001	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	215	0.6	0.8	3098.0583	0.0000	3092.3960	1	6	0	26	14922	0.001	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	214	0.6	0.8	3117.3075	0.0000	3117.3075	1	5	0	32	9400	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	217	0.6	0.8	3083.3822	0.0000	3082.8496	1	4	0	28	9089	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	216	0.6	0.8	3049.0967	0.0000	3046.4366	1	5	0	22	3821	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	219	0.6	0.8	3056.8471	0.0000	3053.2232	1	5	0	19	29899	0.002	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	218	0.6	0.8	2992.2216	0.0000	2992.2216	1	5	0	10	2396	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	221	0.6	0.8	3058.1121	0.0000	3037.9408	1	5	0	36	21479	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	220	0.6	0.8	3123.0088	0.0000	3065.1152	1	5	0	37	18140	0.001	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	223	0.6	0.8	3059.5992	0.0000	3037.9198	1	5	0	34	22856	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	222	0.6	0.8	3178.6181	0.0000	3159.9215	1	6	1	33	59063	0.002	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	225	0.6	0.8	3110.7055	0.0000	3082.2105	1	5	0	32	78252	0.003	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	227	0.6	0.8	2951.1041	0.0000	2948.0496	1	5	0	14	2694	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	224	0.6	0.8	3136.0575	0.0000	3116.6950	1	6	0	37	258650	0.007	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	226	0.6	0.8	2998.7232	0.0000	2989.3508	1	4	0	15	4871	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	229	0.6	0.8	3064.2129	0.0000	3040.4951	1	5	0	26	10189	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	201	0.6	0.8	2995.1815	0.0000	2995.1815	1	4	0	6	709	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	203	0.6	0.8	3001.1990	0.0000	3000.8860	1	5	0	21	4044	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	MACO	228	0.6	0.8	2989.1682	0.0000	2984.6365	1	5	0	15	21420	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	205	0.6	0.8	3038.9019	0.0000	3038.9019	1	5	0	23	6760	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	200	0.6	0.8	3120.8522	0.0000	3120.7064	1	4	0	14	2366	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	207	0.6	0.8	3075.2835	0.0000	3069.6212	1	5	0	27	6617	0.000	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	202	0.6	0.8	3115.4929	0.0000	3079.6792	1	5	0	29	12992	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	209	0.6	0.8	3048.5093	0.0000	3039.3535	1	5	0	22	17818	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	204	0.6	0.8	3069.5038	0.0000	3068.3815	1	5	0	20	5326	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	211	0.6	0.8	3150.0494	0.0000	3047.8496	1	5	0	21	11285	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	206	0.6	0.8	3031.4385	0.0000	3031.4385	1	4	0	15	2486	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	213	0.6	0.8	3105.5984	0.0000	3020.3276	1	5	0	40	72741	0.003	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	208	0.6	0.8	3092.1703	0.0000	3013.0258	1	5	0	27	17302	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	215	0.6	0.8	3010.1668	0.0000	3010.1668	1	5	0	18	4332	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	210	0.6	0.8	3005.9008	0.0000	2941.5709	1	4	0	22	4006	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	217	0.6	0.8	2998.6977	0.0000	2998.6977	1	5	0	15	3620	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	212	0.6	0.8	3187.5351	0.0000	3167.0882	1	5	0	21	18398	0.001	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	219	0.6	0.8	3092.0988	0.0000	3085.5288	1	6	0	25	16859	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	214	0.6	0.8	3183.3448	0.0000	3183.3448	1	5	0	13	5311	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	221	0.6	0.8	3035.7766	0.0000	3035.7766	1	5	0	18	4111	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	216	0.6	0.8	3033.2315	0.0000	3021.3459	1	4	0	13	2313	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	223	0.6	0.8	3087.9379	0.0000	3087.9379	1	5	0	15	2775	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	218	0.6	0.8	3139.0830	0.0000	3135.0542	1	5	0	26	5469	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	225	0.6	0.8	3153.8409	0.0000	3135.2547	1	5	0	46	15501	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	220	0.6	0.8	3082.6916	0.0000	3077.5409	1	6	0	17	8050	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	227	0.6	0.8	3054.0701	0.0000	3054.0701	1	5	0	18	6064	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	222	0.6	0.8	3080.9157	0.0000	3080.9157	1	5	0	11	1693	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	229	0.6	0.8	3081.0241	0.0000	3081.0241	1	6	0	25	13074	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	224	0.6	0.8	3184.4237	0.0000	3164.9432	1	5	0	31	24227	0.002	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	226	0.6	0.8	2996.3460	0.0000	2996.3460	1	5	0	15	3239	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	201	0.6	0.8	3133.0116	0.0000	3034.4457	1	5	0	21	7753	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	GA-LS2	228	0.6	0.8	2996.5465	0.0000	2996.5465	1	5	0	11	2418	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	203	0.6	0.8	3074.3310	0.0000	3070.6464	1	7	1	34	158917	0.006	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	200	0.6	0.8	3078.0079	0.0000	3006.2366	1	6	0	52	157748	0.005	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	205	0.6	0.8	3141.4583	0.0000	3099.5553	1	5	0	32	51719	0.002	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	207	0.6	0.8	3040.7896	0.0000	3040.7896	1	4	0	8	783	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	202	0.6	0.8	3147.3289	0.0000	3066.5589	1	6	1	28	41355	0.002	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	209	0.6	0.8	3188.5002	0.0000	3057.7410	1	5	0	37	22577	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	204	0.6	0.8	3063.2980	0.0000	3063.2980	1	5	0	39	12861	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	211	0.6	0.8	3006.7316	0.0000	2996.3499	1	12	4	19	45907	0.002	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	206	0.6	0.8	3087.0758	0.0000	3055.6889	1	5	0	38	36093	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	213	0.6	0.8	2974.8687	0.0000	2974.8687	1	5	0	13	3056	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	208	0.6	0.8	3112.5008	0.0000	3080.6197	1	5	0	21	32717	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	215	0.6	0.8	3106.2093	0.0000	3106.2093	1	5	0	46	9202	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	210	0.6	0.8	3091.4033	0.0000	3066.6827	1	5	0	49	31004	0.001	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	217	0.6	0.8	3024.1206	0.0000	3011.3736	1	5	0	31	9187	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	212	0.6	0.8	3145.8073	0.0000	3064.4597	1	5	0	28	31297	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	219	0.6	0.8	3037.0620	0.0000	3024.5405	1	5	0	34	10500	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	214	0.6	0.8	3051.3828	0.0000	3022.5182	1	6	0	44	20281	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	221	0.6	0.8	3047.9971	0.0000	3047.9971	1	4	0	21	2105	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	216	0.6	0.8	3064.2755	0.0000	3050.8678	1	5	0	27	14407	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	223	0.6	0.8	3194.9953	0.0000	3102.3708	1	5	0	32	23398	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	218	0.6	0.8	3109.1382	0.0000	3083.1341	1	6	0	39	58927	0.002	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	225	0.6	0.8	3105.8104	0.0000	3078.1642	1	5	0	30	15637	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	220	0.6	0.8	3208.2780	0.0000	3105.1318	1	8	1	48	161893	0.005	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	227	0.6	0.8	2970.6706	0.0000	2970.6706	1	5	0	19	10633	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	222	0.6	0.8	3009.3666	0.0000	3009.3666	1	4	0	15	3204	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	229	0.6	0.8	3016.6288	0.0000	3016.6288	1	4	0	8	1171	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	224	0.6	0.8	3064.5940	0.0000	3022.9736	1	5	0	31	42873	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	201	0.6	0.8	3114.0583	0.0000	3019.6778	1	5	0	27	101864	0.003	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	226	0.6	0.8	3091.8764	0.0000	3090.9901	1	5	0	16	4969	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	203	0.6	0.8	3165.4002	0.0000	3156.5206	1	5	0	24	52549	0.002	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	205	0.6	0.8	3223.9280	0.0000	3180.9815	1	6	0	36	79732	0.002	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	ACS-LS	228	0.6	0.8	3063.3312	0.0000	3063.3312	1	5	0	18	27296	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	207	0.6	0.8	3123.7972	0.0000	3090.2652	1	5	0	28	49290	0.002	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	200	0.6	0.8	3054.9901	0.0000	2969.0589	1	5	0	35	45305	0.002	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	209	0.6	0.8	3079.5643	0.0000	3072.4512	1	6	0	30	200859	0.006	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	202	0.6	0.8	3146.6695	0.0000	3088.6222	1	6	0	38	179794	0.006	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	204	0.6	0.8	3209.6822	0.0000	3094.7886	1	5	0	25	12831	0.001	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	211	0.6	0.8	3214.7516	0.0000	2988.0756	1	5	0	27	156110	0.005	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	206	0.6	0.8	3142.7147	0.0000	3037.5465	1	5	0	33	104891	0.003	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	213	0.6	0.8	3108.0370	0.0000	3001.8617	1	5	0	36	35985	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	208	0.6	0.8	3057.9336	0.0000	2955.3095	1	5	0	47	109239	0.003	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	215	0.6	0.8	3115.2028	0.0000	3052.7717	1	8	2	56	646108	0.020	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	210	0.6	0.8	3127.9811	0.0000	3024.9512	1	5	0	31	95220	0.003	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	217	0.6	0.8	3089.9058	0.0000	2997.0829	1	6	0	62	170801	0.006	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	212	0.6	0.8	3080.3243	0.0000	3063.5806	1	5	0	25	93500	0.003	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	219	0.6	0.8	3208.9856	0.0000	3180.3470	1	5	0	45	60992	0.003	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	214	0.6	0.8	3170.0051	0.0000	3105.7329	1	5	0	60	151499	0.004	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	221	0.6	0.8	3021.0352	0.0000	2988.5382	1	5	0	27	32389	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	223	0.6	0.8	3186.6555	0.0000	3109.4708	1	6	0	59	101469	0.004	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	216	0.6	0.8	3164.0247	0.0000	3123.5470	1	6	0	46	214603	0.009	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	225	0.6	0.8	3086.8534	0.0000	2981.2231	1	5	0	39	18338	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	218	0.6	0.8	3222.1617	0.0000	3144.8555	1	6	0	66	376010	0.016	1	11	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	227	0.6	0.8	3229.1779	0.0000	3082.5350	1	5	0	44	77526	0.003	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	220	0.6	0.8	3100.5950	0.0000	3028.2444	1	6	0	49	250220	0.008	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	229	0.6	0.8	3094.4768	0.0000	3058.7552	1	5	0	35	72008	0.002	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	GA	201	0.6	0.8	3412.4245	0.0000	3238.0773	1	8	1	40	550068	0.021	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	222	0.6	0.8	3240.7230	0.0000	3134.1119	1	7	1	53	393956	0.018	1	12	-1.0000	0	0	0	0	0.000	0
v6_main	GA	203	0.6	0.8	3542.6229	0.0000	3446.2924	1	5	0	41	27906	0.001	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	GA	205	0.6	0.8	3234.0619	0.0000	3165.3757	1	5	0	45	18767	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	224	0.6	0.8	3202.5665	0.0000	3134.9362	1	4	0	16	12225	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	GA	207	0.6	0.8	3381.2014	0.0000	3363.1471	1	6	0	53	37285	0.002	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	GA	209	0.6	0.8	3467.9943	0.0000	3467.9943	1	5	0	25	13144	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA	211	0.6	0.8	3324.9894	0.0000	3117.6762	1	5	0	70	77984	0.004	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	226	0.6	0.8	3155.3864	0.0000	3078.2017	1	6	0	49	87430	0.003	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	GA	213	0.6	0.8	3557.9548	0.0000	3554.5385	1	4	0	21	14888	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	GA	215	0.6	0.8	3434.9414	0.0000	3321.5661	1	5	0	32	25657	0.001	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	GA	217	0.6	0.8	3544.5433	0.0000	3376.6141	1	6	0	95	439269	0.015	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS-LS	228	0.6	0.8	3127.6621	0.0000	3070.3962	1	7	2	39	481684	0.013	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	GA	219	0.6	0.8	3628.7050	0.0000	3595.0498	1	5	0	46	32080	0.001	1	11	-1.0000	0	0	0	0	0.000	0
v6_main	GA	200	0.6	0.8	3280.8254	0.0000	3271.2589	1	5	0	64	10057	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	GA	221	0.6	0.8	3381.9983	0.0000	3381.4651	1	6	0	55	31991	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA	202	0.6	0.8	3433.2207	0.0000	3433.2207	1	5	0	46	10725	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA	223	0.6	0.8	3601.8984	0.0000	3252.4901	1	6	0	132	770769	0.035	1	14	-1.0000	0	0	0	0	0.000	0
v6_main	GA	204	0.6	0.8	3622.5922	0.0000	3574.7494	1	6	0	69	96578	0.005	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	GA	225	0.6	0.8	3598.9322	0.0000	3533.7268	1	7	1	54	83933	0.003	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	GA	206	0.6	0.8	3708.7453	0.0000	3676.8063	1	4	0	23	5607	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA	227	0.6	0.8	3259.9445	0.0000	3206.1051	1	12	3	29	61536	0.003	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	GA	229	0.6	0.8	3394.4129	0.0000	3326.7022	1	5	0	45	36477	0.002	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	GA	208	0.6	0.8	3426.1399	0.0000	3345.0750	1	6	0	77	141558	0.006	1	12	-1.0000	0	0	0	0	0.000	0
v6_main	GA	210	0.6	0.8	3267.7322	0.0000	3244.4400	1	5	0	32	26116	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA	212	0.6	0.8	3500.6679	0.0000	3467.3549	1	5	0	71	122777	0.005	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	GA	214	0.6	0.8	3632.8078	0.0000	3531.6339	1	5	0	46	27749	0.001	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	GA	216	0.6	0.8	3393.8877	0.0000	3242.8400	1	8	1	103	622301	0.028	1	13	-1.0000	0	0	0	0	0.000	0
v6_main	GA	218	0.6	0.8	3428.4160	0.0000	3314.1326	1	5	0	49	126028	0.004	1	11	-1.0000	0	0	0	0	0.000	0
v6_main	GA	220	0.6	0.8	3517.5655	0.0000	3429.3252	1	7	1	27	26053	0.001	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	GA	222	0.6	0.8	3384.1664	0.0000	3384.1664	1	6	0	26	11170	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	GA	224	0.6	0.8	3401.1579	0.0000	3388.6987	1	5	0	25	15823	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	GA	226	0.6	0.8	3535.6397	0.0000	3480.2142	1	5	0	45	20222	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	GA	228	0.6	0.8	3405.9517	0.0000	3364.3978	1	5	0	43	21189	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	201	0.6	0.8	3461.9295	0.0000	3273.1007	1	7	1	80	435376	0.017	1	12	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	200	0.6	0.8	3324.4273	0.0000	3213.6394	1	9	3	78	1165493	0.030	1	11	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	203	0.6	0.8	3302.0703	0.0000	3194.4126	1	6	0	78	178930	0.007	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	202	0.6	0.8	3296.6343	0.0000	3162.2726	1	6	0	77	249017	0.010	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	205	0.6	0.8	3532.9195	0.0000	3366.0462	1	11	2	386	2091561	0.212	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	204	0.6	0.8	3231.4238	0.0000	3205.1989	1	5	0	23	54903	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	207	0.6	0.8	3652.4407	0.0000	3195.5781	1	6	0	68	317460	0.014	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	206	0.6	0.8	3273.7417	0.0000	3226.3201	1	5	0	27	46096	0.002	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	209	0.6	0.8	3376.8950	0.0000	3259.6337	1	5	0	31	58257	0.002	1	13	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	208	0.6	0.8	3295.1729	0.0000	3236.5157	1	5	0	23	10588	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	211	0.6	0.8	3263.6806	0.0000	2991.2838	1	5	0	34	56228	0.002	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	210	0.6	0.8	3204.1598	0.0000	3060.6428	1	5	0	30	121178	0.003	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	213	0.6	0.8	3276.4642	0.0000	3176.1318	1	5	0	43	63827	0.002	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	212	0.6	0.8	3382.4380	0.0000	3168.6218	1	6	0	129	644377	0.030	1	13	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	215	0.6	0.8	3550.2058	0.0000	3324.4083	1	9	2	82	463085	0.019	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	214	0.6	0.8	3423.0751	0.0000	3253.1860	1	7	1	75	356297	0.014	1	12	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	217	0.6	0.8	3542.6549	0.0000	3306.6130	1	6	0	95	614950	0.018	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	216	0.6	0.8	3363.9113	0.0000	3134.0041	1	6	0	85	161918	0.007	1	16	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	219	0.6	0.8	3236.1520	0.0000	3179.4418	1	5	0	37	68129	0.002	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	218	0.6	0.8	3456.9001	0.0000	3270.7693	1	5	0	21	46387	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	221	0.6	0.8	3469.1957	0.0000	3316.3282	1	5	0	35	18160	0.001	1	11	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	220	0.6	0.8	3362.3259	0.0000	3262.6286	1	6	1	31	119466	0.004	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	223	0.6	0.8	3458.0048	0.0000	3368.1876	1	6	0	44	187900	0.005	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	222	0.6	0.8	3293.2760	0.0000	3250.0581	1	9	2	65	169822	0.006	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	225	0.6	0.8	3481.0248	0.0000	3217.4836	1	9	2	49	867048	0.023	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	224	0.6	0.8	3482.3462	0.0000	3162.0233	1	5	0	38	42583	0.002	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	227	0.6	0.8	3474.7446	0.0000	3299.2348	1	6	0	103	258128	0.011	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	226	0.6	0.8	3236.4132	0.0000	3132.1041	1	6	0	78	436797	0.017	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	229	0.6	0.8	3440.0776	0.0000	3196.4267	1	6	0	38	124999	0.003	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	ACS	228	0.6	0.8	3310.1525	0.0000	3272.4522	1	5	0	63	42697	0.002	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	201	0.6	0.8	3269.0778	0.0000	3188.9921	1	5	0	52	101624	0.003	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	200	0.6	0.8	3156.2183	0.0000	2975.1288	1	8	1	57	605592	0.019	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	203	0.6	0.8	3239.3736	0.0000	3174.1491	1	5	0	34	85734	0.003	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	202	0.6	0.8	3350.8059	0.0000	3218.9969	1	6	0	131	735634	0.027	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	205	0.6	0.8	3228.1172	0.0000	3141.5418	1	5	0	50	61756	0.002	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	204	0.6	0.8	3312.0013	0.0000	3162.4072	1	6	0	74	1284187	0.045	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	207	0.6	0.8	3345.6338	0.0000	3280.2038	1	5	0	47	120832	0.004	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	206	0.6	0.8	3245.7315	0.0000	3059.5420	1	5	0	30	10576	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	209	0.6	0.8	3386.9054	0.0000	3102.4254	1	6	0	62	375416	0.012	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	208	0.6	0.8	3278.1986	0.0000	3126.8792	1	6	0	60	834326	0.024	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	211	0.6	0.8	3375.4162	0.0000	3306.3652	1	5	0	43	43458	0.001	1	11	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	210	0.6	0.8	3175.7229	0.0000	2987.6702	1	5	0	29	36270	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	213	0.6	0.8	3288.4571	0.0000	3184.0980	1	6	0	91	532223	0.017	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	212	0.6	0.8	3302.1706	0.0000	3121.6125	1	5	0	44	38923	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	215	0.6	0.8	3255.9689	0.0000	3102.2786	1	5	0	37	101389	0.003	1	7	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	214	0.6	0.8	3389.1478	0.0000	3240.4827	1	7	2	74	284710	0.009	1	12	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	217	0.6	0.8	3263.4822	0.0000	3226.5979	1	5	0	60	34010	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	216	0.6	0.8	3391.9806	0.0000	3137.9674	1	8	1	129	545047	0.022	1	12	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	219	0.6	0.8	3294.0330	0.0000	3130.0967	1	6	0	59	300846	0.013	1	11	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	218	0.6	0.8	3287.9591	0.0000	3221.4388	1	6	0	61	305686	0.009	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	221	0.6	0.8	3375.6302	0.0000	3243.4515	1	5	0	52	18468	0.001	1	13	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	220	0.6	0.8	3204.1001	0.0000	3030.5387	1	6	0	57	766306	0.022	1	9	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	223	0.6	0.8	3245.5661	0.0000	3164.1142	1	5	0	24	8805	0.000	1	10	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	222	0.6	0.8	3434.0964	0.0000	3099.3634	1	6	0	140	520773	0.019	1	12	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	225	0.6	0.8	3359.5548	0.0000	3267.0596	1	10	3	40	310183	0.010	1	11	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	224	0.6	0.8	3367.5102	0.0000	3260.3466	1	5	0	42	53271	0.002	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	227	0.6	0.8	3339.8484	0.0000	3243.6205	1	6	1	63	176573	0.005	1	11	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	226	0.6	0.8	3237.8103	0.0000	3147.2297	1	5	0	34	40906	0.002	1	8	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	229	0.6	0.8	3405.2691	0.0000	3368.5073	1	5	0	65	60609	0.002	1	11	-1.0000	0	0	0	0	0.000	0
v6_main	MMAS	228	0.6	0.8	3302.4088	0.0000	3016.4786	1	5	0	42	19911	0.001	1	14	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	201	0.6	0.8	3358.4723	0.0000	3197.7833	1	7	1	92	336113	0.014	1	12	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	200	0.6	0.8	3303.5944	0.0000	3300.9776	1	5	0	23	10144	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	203	0.6	0.8	3390.4533	0.0000	3189.3729	1	5	0	73	41173	0.002	1	12	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	202	0.6	0.8	3203.8373	0.0000	3040.0665	1	8	1	83	539086	0.016	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	205	0.6	0.8	3275.0562	0.0000	3219.8807	1	5	0	33	104501	0.003	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	204	0.6	0.8	3375.4404	0.0000	3260.6964	1	5	0	44	71959	0.002	1	10	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	207	0.6	0.8	3397.8522	0.0000	3257.5124	1	6	0	48	966448	0.034	1	9	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	206	0.6	0.8	3435.0432	0.0000	3173.6355	1	5	0	55	56879	0.002	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	209	0.6	0.8	3283.4733	0.0000	3210.0005	1	6	0	36	155970	0.005	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	208	0.6	0.8	3212.5685	0.0000	3140.8279	1	6	0	62	248267	0.007	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	211	0.6	0.8	3556.5226	0.0000	3335.3837	1	6	1	30	16733	0.001	1	9	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	210	0.6	0.8	3368.5219	0.0000	3036.7752	1	6	0	40	361447	0.012	1	10	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	213	0.6	0.8	3260.7045	0.0000	3243.5588	1	5	0	50	22507	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	212	0.6	0.8	3214.5814	0.0000	3153.6690	1	5	0	39	13784	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	215	0.6	0.8	3515.8216	0.0000	3337.4455	1	9	2	79	431946	0.016	1	9	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	214	0.6	0.8	3491.4318	0.0000	3302.5819	1	9	2	106	312937	0.012	1	14	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	217	0.6	0.8	3465.1349	0.0000	3232.6213	1	6	0	95	293922	0.010	1	15	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	216	0.6	0.8	3353.3201	0.0000	3164.6651	1	7	2	98	256153	0.010	1	13	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	219	0.6	0.8	3450.3133	0.0000	3322.5370	1	5	0	45	15464	0.001	1	13	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	201	0.6	0.8	3050.7347	0.0000	3039.7284	1	5	0	14	5273	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	203	0.6	0.8	3022.2846	0.0000	3018.6901	1	5	0	16	19573	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	205	0.6	0.8	3104.6876	0.0000	3029.6947	1	5	0	27	112875	0.004	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-noLS	218	0.6	0.8	3287.7632	0.0000	3219.2276	1	6	0	66	379186	0.012	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	207	0.6	0.8	3020.5231	0.0000	3019.4625	1	5	0	38	18122	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	200	0.6	0.8	3099.2682	0.0000	3081.1221	1	5	0	35	15593	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	209	0.6	0.8	3050.1343	0.0000	3037.3451	1	5	0	21	6536	0.000	1	9	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	202	0.6	0.8	3078.8986	0.0000	2986.8621	1	5	0	36	63553	0.002	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	211	0.6	0.8	3017.1751	0.0000	2992.8818	1	9	2	24	91889	0.003	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	204	0.6	0.8	3111.9639	0.0000	3111.9639	1	6	1	16	8637	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	213	0.6	0.8	3080.1004	0.0000	2991.0950	1	5	0	37	95087	0.003	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	206	0.6	0.8	3055.9065	0.0000	3029.6981	1	8	1	39	166953	0.005	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	215	0.6	0.8	3024.7083	0.0000	2969.8649	1	5	0	21	19767	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	208	0.6	0.8	3072.4773	0.0000	3046.8722	1	5	0	23	84027	0.002	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	217	0.6	0.8	3068.3784	0.0000	3054.5683	1	5	0	24	30127	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	210	0.6	0.8	3108.5068	0.0000	3023.7088	1	5	0	31	41245	0.002	1	5	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	219	0.6	0.8	3152.4141	0.0000	3081.3982	1	5	0	32	112399	0.003	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	212	0.6	0.8	3100.4934	0.0000	3000.5027	1	6	1	32	50764	0.002	1	9	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	201	0.6	0.8	3080.8637	0.0000	3045.1600	1	4	0	13	4793	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	214	0.6	0.8	3064.0852	0.0000	3052.1806	1	6	1	34	140994	0.004	1	9	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	203	0.6	0.8	3047.2809	0.0000	3046.4195	1	6	1	16	8535	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	216	0.6	0.8	3108.9607	0.0000	3033.6747	1	5	0	25	68789	0.002	1	5	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	205	0.6	0.8	3058.7788	0.0000	3012.6857	1	5	0	28	67207	0.002	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1	218	0.6	0.8	3082.6835	0.0000	3067.7008	1	5	0	29	36468	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	207	0.6	0.8	3070.9541	0.0000	3032.3999	1	10	3	27	367584	0.011	1	10	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	200	0.6	0.8	3151.4210	0.0000	3151.2379	1	5	0	26	18078	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	209	0.6	0.8	3112.2437	0.0000	3036.9578	1	5	0	39	91263	0.003	1	4	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	202	0.6	0.8	3044.5169	0.0000	3015.2485	1	10	3	30	350523	0.010	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	211	0.6	0.8	2995.2962	0.0000	2980.1884	1	5	0	45	119432	0.004	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	204	0.6	0.8	3013.0532	0.0000	2991.3738	1	5	0	19	20254	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	213	0.6	0.8	3124.1671	0.0000	3114.0135	1	5	0	33	12188	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	206	0.6	0.8	3134.3025	0.0000	3091.6777	1	8	1	28	33050	0.002	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	215	0.6	0.8	2996.9869	0.0000	2996.9869	1	4	0	17	2663	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	208	0.6	0.8	3078.3162	0.0000	3078.3162	1	6	1	13	27857	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	217	0.6	0.8	3061.4477	0.0000	3051.3855	1	5	0	31	33026	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	210	0.6	0.8	3030.5628	0.0000	3014.8461	1	4	0	30	13096	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	219	0.6	0.8	3110.6303	0.0000	3065.6218	1	4	0	20	21605	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	212	0.6	0.8	3101.1599	0.0000	3081.7752	1	5	0	25	14603	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	214	0.6	0.8	3018.8717	0.0000	3007.3729	1	5	0	30	15149	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	201	0.6	0.8	3128.1606	0.0000	3026.5613	1	6	1	44	15746	0.001	1	10	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	216	0.6	0.8	3166.4760	0.0000	3125.5347	1	5	0	25	19540	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	203	0.6	0.8	3101.5111	0.0000	3028.7932	1	5	0	28	19982	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2	218	0.6	0.8	3051.9528	0.0000	3051.9528	1	6	1	14	28383	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	205	0.6	0.8	2985.9130	0.0000	2985.9130	1	8	2	21	17557	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	200	0.6	0.8	3101.7421	0.0000	3088.8967	1	5	0	20	8871	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	207	0.6	0.8	3080.9788	0.0000	3056.2926	1	5	0	45	41452	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	202	0.6	0.8	2984.3616	0.0000	2979.7981	1	5	0	30	7646	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	209	0.6	0.8	3110.5011	0.0000	3034.3517	1	5	0	55	64028	0.002	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	204	0.6	0.8	3001.5551	0.0000	2989.6695	1	4	0	15	1784	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	211	0.6	0.8	2950.5920	0.0000	2947.5375	1	4	0	17	10673	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	206	0.6	0.8	3042.8840	0.0000	2967.3055	1	5	0	24	18395	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	213	0.6	0.8	2976.6010	0.0000	2975.5405	1	5	0	18	5035	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	208	0.6	0.8	3130.7947	0.0000	3115.7566	1	5	0	18	6419	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	215	0.6	0.8	3083.1873	0.0000	3049.4507	1	5	0	42	7938	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	210	0.6	0.8	3051.8337	0.0000	3032.6682	1	6	0	23	81081	0.002	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	217	0.6	0.8	3061.8950	0.0000	3043.4368	1	5	0	29	52406	0.002	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	212	0.6	0.8	3049.0258	0.0000	3027.9682	1	5	0	12	3641	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	219	0.6	0.8	2986.0202	0.0000	2986.0202	1	5	0	30	17037	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	214	0.6	0.8	3057.6455	0.0000	3026.3879	1	5	0	44	14317	0.001	1	10	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	216	0.6	0.8	3045.0923	0.0000	2954.8557	1	5	0	34	15481	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1	218	0.6	0.8	3097.0146	0.0000	3097.0146	1	5	0	24	68122	0.002	1	5	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	201	0.6	0.8	3360.7496	0.0000	3206.5944	1	7	1	60	187805	0.007	1	11	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	200	0.6	0.8	3718.8305	0.0000	3070.5342	1	11	3	71	446836	0.017	1	10	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	203	0.6	0.8	3772.6529	0.0000	3582.0754	1	6	0	61	485970	0.016	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	202	0.6	0.8	3847.5322	0.0000	3084.0923	1	14	5	63	1081582	0.033	1	13	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	205	0.6	0.8	3781.3457	0.0000	3065.1119	1	6	0	80	86783	0.004	1	10	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	204	0.6	0.8	3847.3329	0.0000	3142.0787	1	7	0	70	3977851	0.120	1	13	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	207	0.6	0.8	3741.1797	0.0000	3479.1893	1	6	0	123	1030047	0.052	1	14	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	206	0.6	0.8	3686.9771	0.0000	3592.5350	1	11	3	101	612685	0.027	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	209	0.6	0.8	3779.1149	0.0000	3161.3916	1	6	0	65	458698	0.018	1	17	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	208	0.6	0.8	3721.9473	0.0000	3488.7630	1	14	8	120	3202548	0.123	1	12	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	211	0.6	0.8	3701.3156	0.0000	3029.5930	1	7	1	49	1042210	0.031	1	12	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	210	0.6	0.8	3596.2237	0.0000	3271.3222	1	15	5	48	95977	0.004	1	9	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	213	0.6	0.8	3749.9732	0.0000	3181.9230	1	10	2	77	7351175	0.291	1	11	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	212	0.6	0.8	3640.3292	0.0000	3500.2879	1	6	1	79	69815	0.003	1	11	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	215	0.6	0.8	3765.5119	0.0000	3286.9641	1	12	4	110	4733240	0.166	1	11	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	214	0.6	0.8	3510.8184	0.0000	3361.0604	1	6	1	96	20761	0.001	1	11	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	217	0.6	0.8	3630.5667	0.0000	3142.4892	1	10	2	98	493488	0.019	1	12	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	216	0.6	0.8	3607.7400	0.0000	3056.1743	1	7	1	48	234792	0.008	1	14	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	219	0.6	0.8	3486.7257	0.0000	3220.1033	1	6	0	98	1535205	0.057	1	14	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l1-noLS	218	0.6	0.8	3765.1782	0.0000	3025.2816	1	6	0	56	455683	0.015	1	11	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	201	0.6	0.8	3589.8771	0.0000	3555.2582	1	7	1	58	76411	0.003	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	200	0.6	0.8	3718.8305	0.0000	3070.5342	1	11	3	71	446836	0.017	1	10	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	203	0.6	0.8	3673.0297	0.0000	3468.5550	1	5	0	78	264777	0.010	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	202	0.6	0.8	3847.5322	0.0000	3084.0923	1	14	5	63	1081582	0.034	1	13	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	205	0.6	0.8	3781.3457	0.0000	3065.1119	1	6	0	80	86783	0.003	1	10	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	204	0.6	0.8	3847.3329	0.0000	3142.0787	1	7	0	70	3977851	0.118	1	13	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	207	0.6	0.8	3795.8692	0.0000	3092.4265	1	6	0	60	473458	0.014	1	13	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	206	0.6	0.8	3572.4890	0.0000	3469.8385	1	5	0	71	153394	0.007	1	7	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	209	0.6	0.8	3779.1149	0.0000	3161.3916	1	6	0	65	458698	0.018	1	17	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	208	0.6	0.8	3712.8327	0.0000	3288.8139	1	6	0	67	90548	0.003	1	15	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	211	0.6	0.8	3701.3156	0.0000	3029.5930	1	7	1	49	1042210	0.033	1	12	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	210	0.6	0.8	3768.7449	0.0000	2953.7149	1	7	1	59	817244	0.027	1	10	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	213	0.6	0.8	3749.9732	0.0000	3181.9230	1	10	2	77	7351175	0.289	1	11	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	212	0.6	0.8	3757.4302	0.0000	3262.5013	1	4	0	25	16881	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	215	0.6	0.8	3765.5119	0.0000	3286.9641	1	12	4	110	4733240	0.167	1	11	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	214	0.6	0.8	3493.0409	0.0000	3366.7200	1	6	1	44	13421	0.001	1	10	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	217	0.6	0.8	3630.5667	0.0000	3142.4892	1	10	2	98	493488	0.020	1	12	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	216	0.6	0.8	3607.7400	0.0000	3056.1743	1	7	1	48	234792	0.008	1	14	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	219	0.6	0.8	3516.7986	0.0000	3401.9028	1	4	0	38	11017	0.000	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t01l2-noLS	218	0.6	0.8	3765.1782	0.0000	3025.2816	1	6	0	56	455683	0.014	1	11	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	201	0.6	0.8	3214.1553	0.0000	3202.3619	1	5	0	37	54588	0.002	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	200	0.6	0.8	3092.6124	0.0000	3072.4208	1	5	0	23	7088	0.000	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	203	0.6	0.8	3258.5382	0.0000	3087.3337	1	6	0	62	504393	0.017	1	12	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	202	0.6	0.8	3270.3852	0.0000	3058.7975	1	5	0	60	76658	0.003	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	205	0.6	0.8	3411.7216	0.0000	3327.4683	1	6	0	51	124739	0.005	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	204	0.6	0.8	3345.9828	0.0000	3145.2794	1	10	2	48	562256	0.016	1	10	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	207	0.6	0.8	3366.2444	0.0000	3267.0603	1	6	1	47	138601	0.005	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	206	0.6	0.8	3218.2164	0.0000	3030.3092	1	5	0	26	56357	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	209	0.6	0.8	3336.7853	0.0000	3103.3128	1	6	0	48	412505	0.012	1	10	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	208	0.6	0.8	3372.8285	0.0000	3089.8098	1	6	0	61	411171	0.013	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	211	0.6	0.8	3237.1085	0.0000	2967.0880	1	6	1	29	225591	0.007	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	210	0.6	0.8	3486.0436	0.0000	3372.3146	1	5	0	51	29179	0.001	1	12	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	213	0.6	0.8	3287.8375	0.0000	3177.8055	1	6	0	103	227094	0.007	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	212	0.6	0.8	3349.3857	0.0000	3070.2138	1	6	0	75	540915	0.021	1	10	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	215	0.6	0.8	3534.2014	0.0000	3343.1339	1	9	2	103	505285	0.021	1	10	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	214	0.6	0.8	3588.1215	0.0000	3271.0850	1	15	6	143	623184	0.030	1	14	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	217	0.6	0.8	3479.9333	0.0000	3270.4293	1	6	0	95	244684	0.009	1	12	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	216	0.6	0.8	3304.3764	0.0000	3118.9623	1	5	0	34	164682	0.005	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	219	0.6	0.8	3286.1422	0.0000	3108.3011	1	5	0	45	100809	0.003	1	8	-1.0000	0	0	0	0	0.000	0
v6_ablation	MACO-t1l1-noLS	218	0.6	0.8	3325.8193	0.0000	3243.2014	1	5	0	63	113467	0.004	1	12	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	201	0.4	0.6	3088.4226	0.0000	3088.4226	1	7	1	22	43635	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	203	0.4	0.6	3229.5206	0.0000	3171.3818	1	9	1	42	338366	0.010	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	205	0.4	0.6	3180.8554	0.0000	3154.8726	1	6	1	29	33482	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	200	0.4	0.6	3204.5637	0.0000	3133.5150	1	6	0	85	111992	0.004	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	207	0.4	0.6	3235.8309	0.0000	3235.8309	1	5	0	22	19247	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	202	0.4	0.6	3201.3018	0.0000	3191.7531	1	5	0	37	7021	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	209	0.4	0.6	3107.2783	0.0000	3107.2783	1	5	0	18	11612	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	204	0.4	0.6	3203.6036	0.0000	3168.9633	1	6	0	30	137022	0.004	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	211	0.4	0.6	3161.2240	0.0000	3132.5885	1	5	0	31	8085	0.000	1	9	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	206	0.4	0.6	3134.8562	0.0000	3065.0512	1	5	0	29	15829	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	213	0.4	0.6	3188.1991	0.0000	3161.0170	1	5	0	44	22974	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	208	0.4	0.6	3223.6300	0.0000	3150.6213	1	7	1	40	79253	0.003	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	215	0.4	0.6	3196.6326	0.0000	3184.1111	1	6	0	26	137993	0.004	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	210	0.4	0.6	3215.8775	0.0000	3203.3560	1	6	0	38	117321	0.004	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	217	0.4	0.6	3072.0035	0.0000	3072.0035	1	5	0	19	22736	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	212	0.4	0.6	3148.7171	0.0000	3128.9368	1	9	2	26	142950	0.004	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	219	0.4	0.6	3151.5950	0.0000	3151.5950	1	5	0	14	7576	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	214	0.4	0.6	3195.4414	0.0000	3178.6197	1	8	4	23	120017	0.004	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	201	0.4	0.8	3205.9191	0.0000	3155.1134	1	7	1	45	45081	0.002	1	9	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	216	0.4	0.6	3150.9362	0.0000	3150.2249	1	5	0	19	9925	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	203	0.4	0.8	3187.2710	0.0000	3143.2509	1	6	0	39	38094	0.002	1	9	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	218	0.4	0.6	3198.4919	0.0000	3119.0683	1	6	0	65	158785	0.006	1	9	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	205	0.4	0.8	3119.5194	0.0000	3106.9371	1	6	0	41	76449	0.003	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	200	0.4	0.8	3253.8287	0.0000	3195.1715	1	6	0	21	400643	0.013	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	207	0.4	0.8	3286.5933	0.0000	3159.0252	1	6	0	68	516983	0.017	1	11	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	202	0.4	0.8	3086.6826	0.0000	3084.6442	1	5	0	16	9063	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	209	0.4	0.8	3199.3609	0.0000	3156.1204	1	6	0	69	135660	0.005	1	10	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	204	0.4	0.8	3239.2630	0.0000	3208.9006	1	5	0	43	90263	0.003	1	9	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	211	0.4	0.8	3079.2093	0.0000	3079.2093	1	5	0	15	2545	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	206	0.4	0.8	3077.0138	0.0000	3077.0138	1	5	0	19	10635	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	213	0.4	0.8	3136.1037	0.0000	3136.1037	1	5	0	23	12404	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	208	0.4	0.8	3199.2922	0.0000	3186.7707	1	6	0	47	293143	0.010	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	215	0.4	0.8	3194.7516	0.0000	3186.3741	1	5	0	24	12031	0.001	1	10	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	210	0.4	0.8	3133.0096	0.0000	3118.1258	1	6	0	34	21633	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	217	0.4	0.8	3162.5781	0.0000	3148.1744	1	5	0	23	5969	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	212	0.4	0.8	3096.8467	0.0000	3051.9801	1	5	0	22	28705	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	219	0.4	0.8	3207.6230	0.0000	3202.9103	1	5	0	19	7806	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	214	0.4	0.8	3216.5155	0.0000	3171.2605	1	5	0	37	22732	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	201	0.4	1	3194.5059	0.0000	3162.3563	1	5	0	44	16315	0.001	1	9	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	216	0.4	0.8	3118.9552	0.0000	3090.5999	1	5	0	21	36532	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	203	0.4	1	3187.2710	0.0000	3143.2509	1	6	0	39	38094	0.002	1	9	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	218	0.4	0.8	3112.2591	0.0000	3107.9886	1	6	0	26	25292	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	205	0.4	1	3227.7931	0.0000	3150.1648	1	6	0	38	149085	0.005	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	200	0.4	1	3228.2438	0.0000	3157.3596	1	6	0	36	119821	0.004	1	9	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	207	0.4	1	3258.6962	0.0000	3067.6122	1	6	0	57	562482	0.019	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	202	0.4	1	3086.6826	0.0000	3084.6442	1	5	0	16	9063	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	209	0.4	1	3110.5297	0.0000	3110.5297	1	5	0	19	6880	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	204	0.4	1	3242.8874	0.0000	3215.6416	1	6	0	33	360205	0.011	1	10	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	211	0.4	1	3117.6599	0.0000	3106.6869	1	5	0	24	8360	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	206	0.4	1	3077.0138	0.0000	3077.0138	1	5	0	19	10635	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	213	0.4	1	3222.0435	0.0000	3144.6321	1	5	0	30	116363	0.003	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	208	0.4	1	3166.5040	0.0000	3146.6728	1	6	0	47	236611	0.008	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	215	0.4	1	3194.7516	0.0000	3186.3741	1	5	0	24	12031	0.001	1	10	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	210	0.4	1	3208.1288	0.0000	3176.0349	1	5	0	24	78127	0.002	1	10	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	217	0.4	1	3182.7637	0.0000	3157.2970	1	6	0	47	107641	0.003	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	212	0.4	1	3096.8467	0.0000	3051.9801	1	5	0	22	28705	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	219	0.4	1	3207.6230	0.0000	3202.9103	1	5	0	19	7806	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	214	0.4	1	3216.5155	0.0000	3171.2605	1	5	0	37	22732	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	201	0.6	0.6	3001.9424	0.0000	2989.8675	1	5	0	19	6505	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	216	0.4	1	3254.6187	0.0000	3254.6187	1	5	0	23	14996	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	203	0.6	0.6	3064.9448	0.0000	3029.9583	1	8	1	32	131699	0.004	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	218	0.4	1	3112.2591	0.0000	3107.9886	1	6	0	26	25292	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	200	0.6	0.6	3074.7751	0.0000	3047.4474	1	10	4	36	160406	0.004	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	205	0.6	0.6	3134.5720	0.0000	3058.5809	1	8	1	58	107007	0.004	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	202	0.6	0.6	2991.8299	0.0000	2987.6287	1	7	2	27	37622	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	207	0.6	0.6	3083.6983	0.0000	3071.1769	1	5	0	25	23047	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	204	0.6	0.6	3053.3785	0.0000	3040.1517	1	5	0	21	26082	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	209	0.6	0.6	3150.0350	0.0000	3034.0812	1	5	0	30	31894	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	206	0.6	0.6	3140.2183	0.0000	3072.3260	1	8	3	36	168701	0.005	1	9	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	211	0.6	0.6	3195.2663	0.0000	3070.5607	1	6	0	62	253672	0.008	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	208	0.6	0.6	3081.3168	0.0000	3081.3168	1	5	0	16	4425	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	213	0.6	0.6	2965.6743	0.0000	2965.6743	1	4	0	13	1478	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	215	0.6	0.6	3060.3397	0.0000	3035.3576	1	5	0	14	4987	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	210	0.6	0.6	3063.5935	0.0000	2999.1541	1	8	2	53	395059	0.013	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	217	0.6	0.6	3052.7800	0.0000	3049.6425	1	9	1	32	455516	0.015	1	10	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	212	0.6	0.6	3133.9061	0.0000	3028.9069	1	4	0	11	3357	0.000	1	10	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	219	0.6	0.6	2994.6230	0.0000	2994.6230	1	5	0	24	8148	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	214	0.6	0.6	3160.1634	0.0000	3063.1423	1	9	2	45	175861	0.006	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	201	0.6	0.8	3133.0116	0.0000	3034.4457	1	5	0	21	7753	0.000	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	216	0.6	0.6	3101.4808	0.0000	3060.9206	1	8	1	42	402145	0.013	1	11	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	203	0.6	0.8	3074.3310	0.0000	3070.6464	1	7	1	34	158917	0.005	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	218	0.6	0.6	3022.7608	0.0000	3007.0442	1	5	0	29	50274	0.002	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	205	0.6	0.8	3141.4583	0.0000	3099.5553	1	5	0	32	51719	0.002	1	9	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	207	0.6	0.8	3040.7896	0.0000	3040.7896	1	4	0	8	783	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	200	0.6	0.8	3078.0079	0.0000	3006.2366	1	6	0	52	157748	0.006	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	209	0.6	0.8	3188.5002	0.0000	3057.7410	1	5	0	37	22577	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	202	0.6	0.8	3147.3289	0.0000	3066.5589	1	6	1	28	41355	0.002	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	211	0.6	0.8	3006.7316	0.0000	2996.3499	1	12	4	19	45907	0.002	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	204	0.6	0.8	3063.2980	0.0000	3063.2980	1	5	0	39	12861	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	213	0.6	0.8	2974.8687	0.0000	2974.8687	1	5	0	13	3056	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	206	0.6	0.8	3087.0758	0.0000	3055.6889	1	5	0	38	36093	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	215	0.6	0.8	3106.2093	0.0000	3106.2093	1	5	0	46	9202	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	208	0.6	0.8	3112.5008	0.0000	3080.6197	1	5	0	21	32717	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	217	0.6	0.8	3024.1206	0.0000	3011.3736	1	5	0	31	9187	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	210	0.6	0.8	3091.4033	0.0000	3066.6827	1	5	0	49	31004	0.001	1	9	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	219	0.6	0.8	3037.0620	0.0000	3024.5405	1	5	0	34	10500	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	212	0.6	0.8	3145.8073	0.0000	3064.4597	1	5	0	28	31297	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	201	0.6	1	2980.0222	0.0000	2968.5235	1	5	0	25	13114	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	214	0.6	0.8	3051.3828	0.0000	3022.5182	1	6	0	44	20281	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	203	0.6	1	3141.0865	0.0000	3007.7062	1	6	0	43	227852	0.007	1	11	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	216	0.6	0.8	3064.2755	0.0000	3050.8678	1	5	0	27	14407	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	205	0.6	1	3043.2210	0.0000	2997.2196	1	5	0	22	41653	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	207	0.6	1	3031.3583	0.0000	3030.5805	1	5	0	24	31247	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	218	0.6	0.8	3109.1382	0.0000	3083.1341	1	6	0	39	58927	0.002	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	209	0.6	1	3180.9919	0.0000	2964.7259	1	5	0	35	94662	0.003	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	200	0.6	1	3078.0079	0.0000	3006.2366	1	6	0	52	157748	0.005	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	211	0.6	1	3137.7342	0.0000	3121.6807	1	6	0	30	68145	0.002	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	202	0.6	1	3147.3289	0.0000	3064.2389	1	5	0	28	29276	0.001	1	9	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	213	0.6	1	2974.8687	0.0000	2974.8687	1	5	0	13	3056	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	204	0.6	1	3063.2980	0.0000	3063.2980	1	5	0	39	12861	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	215	0.6	1	3107.1681	0.0000	3103.0628	1	5	0	64	30624	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	206	0.6	1	3133.9100	0.0000	3096.7549	1	5	0	47	101784	0.003	1	9	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	217	0.6	1	3071.2346	0.0000	3051.0021	1	5	0	26	85237	0.002	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	208	0.6	1	3107.5105	0.0000	3092.3198	1	5	0	38	41371	0.001	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	219	0.6	1	3037.0620	0.0000	3024.5405	1	5	0	34	10500	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	210	0.6	1	3091.4033	0.0000	3066.6827	1	5	0	49	31004	0.001	1	9	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	201	0.8	0.6	2868.5147	0.0000	2855.0367	1	5	0	23	5802	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	212	0.6	1	3161.7431	0.0000	3078.5124	1	5	0	26	33009	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	203	0.8	0.6	2897.6176	0.0000	2879.9109	1	6	3	16	7484	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	214	0.6	1	3052.2152	0.0000	3023.3506	1	5	0	29	6499	0.000	1	8	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	205	0.8	0.6	2874.1733	0.0000	2831.1345	1	6	2	28	17290	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	216	0.6	1	3064.2755	0.0000	3050.8678	1	5	0	27	14407	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	207	0.8	0.6	2860.9002	0.0000	2860.9002	1	5	1	12	2933	0.000	1	3	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	218	0.6	1	3124.8764	0.0000	3093.0776	1	5	0	43	74754	0.003	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	209	0.8	0.6	2902.3000	0.0000	2856.6226	1	4	0	11	1817	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	211	0.8	0.6	2866.7024	0.0000	2863.5972	1	4	0	6	1254	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	200	0.8	0.6	2906.5765	0.0000	2865.6468	1	6	1	29	15286	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	202	0.8	0.6	2878.8069	0.0000	2876.7685	1	5	0	25	46753	0.002	1	3	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	213	0.8	0.6	2869.2936	0.0000	2867.4114	1	5	0	14	2943	0.000	1	3	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	215	0.8	0.6	2960.9436	0.0000	2954.4275	1	8	1	22	17953	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	204	0.8	0.6	2860.9002	0.0000	2815.2227	1	4	0	21	3073	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	217	0.8	0.6	2871.4739	0.0000	2835.2824	1	6	4	22	6581	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	206	0.8	0.6	2877.1610	0.0000	2833.2530	1	6	2	44	25421	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	219	0.8	0.6	2899.5838	0.0000	2899.5838	1	5	1	12	2886	0.000	1	3	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	208	0.8	0.6	2908.0359	0.0000	2871.8443	1	6	2	23	17631	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	201	0.8	0.8	2887.4381	0.0000	2836.8427	1	4	0	11	2601	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	210	0.8	0.6	2869.8828	0.0000	2823.2530	1	5	0	28	14309	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	203	0.8	0.8	2861.4540	0.0000	2815.0198	1	4	0	19	22444	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	212	0.8	0.6	2951.1559	0.0000	2912.9259	1	5	2	17	3897	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	205	0.8	0.8	2888.1756	0.0000	2888.1756	1	4	0	11	1239	0.000	1	3	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	214	0.8	0.6	2885.9417	0.0000	2845.0374	1	6	2	25	18642	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	207	0.8	0.8	2871.0953	0.0000	2823.7013	1	5	0	29	29642	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	216	0.8	0.6	2922.7681	0.0000	2876.0778	1	8	3	34	40026	0.002	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	218	0.8	0.6	2874.2294	0.0000	2838.0378	1	5	2	19	5622	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	209	0.8	0.8	2922.6232	0.0000	2880.1961	1	4	0	27	4580	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	211	0.8	0.8	2894.9775	0.0000	2858.7859	1	5	1	16	4165	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	200	0.8	0.8	2908.0359	0.0000	2871.8443	1	7	2	23	21806	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	213	0.8	0.8	2907.6348	0.0000	2859.7719	1	5	0	24	13831	0.001	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	202	0.8	0.8	2885.6722	0.0000	2879.6306	1	4	0	19	9643	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	215	0.8	0.8	2864.8336	0.0000	2828.6420	1	5	1	22	4879	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	204	0.8	0.8	2908.1201	0.0000	2908.1201	1	4	0	18	3054	0.000	1	3	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	217	0.8	0.8	2869.2936	0.0000	2867.4114	1	5	0	14	2943	0.000	1	3	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	206	0.8	0.8	2864.8336	0.0000	2828.6420	1	5	1	22	4879	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	219	0.8	0.8	2895.3076	0.0000	2859.1160	1	5	0	18	10109	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	208	0.8	0.8	2929.7103	0.0000	2852.9060	1	4	0	17	2861	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	201	0.8	1	2887.4381	0.0000	2836.8427	1	4	0	11	2601	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	210	0.8	0.8	2874.1104	0.0000	2811.7411	1	4	0	12	1942	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	203	0.8	1	2958.8655	0.0000	2947.4007	1	5	0	17	10833	0.001	1	7	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	212	0.8	0.8	2910.2382	0.0000	2868.8830	1	4	0	16	3008	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	205	0.8	1	2861.9107	0.0000	2815.5509	1	4	0	18	8193	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	214	0.8	0.8	2922.2011	0.0000	2887.9959	1	4	0	13	2285	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	207	0.8	1	2863.8529	0.0000	2862.2973	1	4	0	8	1479	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	216	0.8	0.8	2924.0071	0.0000	2864.6994	1	6	1	34	38201	0.002	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	218	0.8	0.8	2864.7897	0.0000	2801.7889	1	4	0	22	2218	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	209	0.8	1	2897.3456	0.0000	2861.1541	1	4	0	22	2340	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	200	0.8	1	2908.0359	0.0000	2866.8514	1	5	0	23	14272	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	211	0.8	1	2951.9607	0.0000	2908.4175	1	5	0	28	10764	0.001	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	202	0.8	1	2895.8483	0.0000	2857.6183	1	5	0	36	24255	0.001	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	213	0.8	1	2920.5116	0.0000	2843.3435	1	4	0	15	2105	0.000	1	3	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	215	0.8	1	2883.9035	0.0000	2875.1997	1	4	0	9	2705	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	204	0.8	1	2951.6965	0.0000	2951.6965	1	5	0	25	6444	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	217	0.8	1	2895.5355	0.0000	2859.3439	1	5	0	18	9942	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	206	0.8	1	2864.8336	0.0000	2863.2780	1	3	0	5	618	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	219	0.8	1	2897.5032	0.0000	2828.8528	1	4	0	11	2322	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	208	0.8	1	2917.1134	0.0000	2840.3092	1	4	0	17	2558	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	210	0.8	1	2874.1104	0.0000	2811.7411	1	4	0	12	1942	0.000	1	5	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	212	0.8	1	2901.9961	0.0000	2860.8116	1	4	0	11	2043	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	214	0.8	1	2925.5419	0.0000	2891.3367	1	4	0	11	1753	0.000	1	4	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	216	0.8	1	2917.4550	0.0000	2844.3733	1	4	0	13	6327	0.000	1	6	-1.0000	0	0	0	0	0.000	0
v6_sens	ACS-LS	218	0.8	1	2860.7286	0.0000	2815.0511	1	4	0	16	2339	0.000	1	5	-1.0000	0	0	0	0	0.000	0


==> anc/results/exp1/perms.txt <==
v6_main MACO 200 0.6 0.8 3072.2604461186615 0 5 99 27 37 60 81 21 9 26 14 36 23 45 57 20 85 12 6 7 51 30 4 97 11 22 1 47 65 42 95 54 25 92 52 77 64 5 94 88 39 58 67 34 99 74 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 63 35 15 53 2 19 10 44 17 16 32 87 55 56 96 70 79 43 40 84 72 18 71 68 98 73 13 82 76 49 62 31 66 48 29
v6_main MACO 201 0.6 0.8 3085.780441950328 0 5 99 37 81 60 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 98 68 71 18 88 97 34 99 22 11 74 69 28 61 80 90 76 49 62 31 66 48 63 29 35 12 85 20 45 57 6 7 51 82 13 4 30 73 87 70 96 56 55 32 16 17 44 10 19 23 36 14 2 26 9 21 27 15 53
v6_main MACO 202 0.6 0.8 3163.53254505399 0 5 99 36 14 2 23 19 10 55 56 96 70 87 32 16 17 57 45 20 85 6 7 44 51 82 13 4 30 73 98 79 43 40 71 18 84 72 5 94 39 58 42 95 54 25 92 52 77 64 88 97 68 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 9 26 21 27 53 15 35 63 66 31 62 49 76 48 29 12
v6_main MACO 203 0.6 0.8 3193.909613960512 0 7 99 36 14 2 26 9 21 27 53 15 35 12 57 45 20 85 6 7 44 51 17 16 32 87 73 98 40 18 71 68 4 30 13 82 76 49 62 31 66 48 63 29 23 19 10 55 56 96 70 79 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 3 41 78 24 46 8 33 74 1 22 11 47 65 67 34 99 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37
v6_main MACO 204 0.6 0.8 3101.2161681161983 0 5 99 53 15 29 48 51 82 4 61 69 3 78 24 46 8 41 1 22 33 74 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 12 7 44 17 16 32 87 55 56 96 70 79 43 40 84 72 18 71 68 98 73 30 13 76 49 62 31 66 63 35 9 21 26 2 14 36 23 19 10 6 57 45 20 85
v6_main MACO 205 0.6 0.8 3021.9439855407045 0 5 99 85 6 7 51 17 55 56 96 70 79 43 84 72 88 97 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 57 12 29 35 53 15 63 48 66 31 62 49 76 82 13 30 4 68 71 18 40 98 73 87 32 16 44 45 20
v6_main MACO 206 0.6 0.8 3041.345879433068 0 5 99 37 81 60 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 69 28 61 80 90 76 49 62 31 66 48 63 29 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36 14 2 26 9 21 27 53 15 35 12 57 45 20 85
v6_main MACO 207 0.6 0.8 3045.8785762318525 0 6 99 85 6 7 51 76 49 62 75 59 78 24 46 8 33 1 22 74 41 3 69 28 61 80 90 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 55 56 96 87 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 97 88 18 71 68 98 73 30 4 13 82 16 32 17 44 10 19 23 14 36 20 45 57 12 29 48 66 31 63 35 15 53
v6_main MACO 208 0.6 0.8 3060.759836380308 0 5 99 12 7 51 82 30 4 68 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 43 79 98 73 13 76 66 48 29 35 53 15 63 31 62 49 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85
v6_main MACO 209 0.6 0.8 3000.878764359915 0 6 99 37 81 60 91 38 89 86 50 83 93 75 59 3 41 1 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 74 22 33 8 46 24 78 69 28 61 80 90 76 49 62 31 66 48 63 29 35 53 15 27 21 9 26 14 36 85 20 57 45 2 23 19 10 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 12
v6_main MACO 211 0.6 0.8 3131.980690718064 0 6 99 85 20 45 57 6 44 51 13 76 49 62 31 66 48 63 15 37 27 7 82 4 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 94 5 64 77 52 92 25 54 95 42 58 39 72 84 43 40 18 71 68 98 73 30 80 90 59 75 93 83 50 86 89 38 91 60 81 9 21 26 2 14 36 23 19 10 55 56 96 79 70 87 32 16 17 12 29 35 53
v6_main MACO 210 0.6 0.8 3080.405789865378 0 6 99 9 21 26 14 36 23 19 10 6 57 45 20 85 2 55 56 96 70 79 98 43 40 84 72 5 94 88 97 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 18 71 68 4 30 73 87 16 32 17 51 44 7 48 29 12 35 53 15 63 66 31 62 49 76 82 13 90 80 61 28 59 75 93 83 50 86 89 38 91 60 81 27 37
v6_main MACO 213 0.6 0.8 3129.571682498724 0 5 99 36 14 2 26 9 21 27 15 35 29 12 20 45 57 85 6 7 48 66 31 62 90 80 28 3 69 61 4 30 73 98 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 41 1 22 11 47 65 67 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 23 19 10 44 51 17 16 32 87 55 56 96 70 79 43 18 71 68 13 82 76 49 63 53
v6_main MACO 212 0.6 0.8 3132.6993614840167 0 5 99 85 6 7 51 82 13 30 4 97 3 41 74 99 34 67 65 47 11 22 1 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 36 14 23 19 10 57 45 20 12 29 35 15 53 9 21 26 2 55 56 96 70 79 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 40 68 98 73 87 32 16 17 44 48 76 49 62 31 66 63
v6_main MACO 215 0.6 0.8 3098.058329283048 0 5 99 12 7 76 90 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 28 61 80 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 2 14 36 23 19 10 6 57 45 20 29 35 53 15 63 48 66 31 62 49 82 13 4 30 73 68 98 79 70 96 56 55 87 16 32 17 51 44 85
v6_main MACO 214 0.6 0.8 3117.307549323405 0 4 99 29 63 89 86 50 83 93 75 90 80 61 28 69 3 41 78 46 24 59 1 22 33 8 74 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 11 97 88 72 84 43 40 18 71 68 98 79 73 30 4 13 82 76 49 62 31 66 48 35 12 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 20 45 57 85 36 14 2 26 9 21 27 37 81 60 38 91 15 53
v6_main MACO 217 0.6 0.8 3083.3821516008397 0 6 99 85 20 45 57 6 7 82 4 73 98 79 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 18 71 40 68 30 13 76 66 48 12 29 35 53 15 63 31 62 49 90 80 61 28 69 3 41 1 22 11 47 65 67 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 36 14 2 23 19 10 55 56 96 70 87 32 16 17 51 44 9 26 21 27
v6_main MACO 216 0.6 0.8 3049.09666091941 0 4 99 6 7 48 66 31 62 75 59 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 18 71 40 43 98 68 73 30 4 13 82 76 49 93 83 50 86 89 38 91 12 29 63 35 53 15 60 81 37 27 21 9 26 14 36 2 23 19 10 55 56 96 79 70 87 32 16 17 51 44 57 45 20 85
v6_main MACO 219 0.6 0.8 3056.8471401867528 0 5 99 9 21 26 2 14 36 23 19 10 57 12 29 35 53 6 7 13 4 61 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 63 48 66 31 62 49 76 82 30 73 68 98 79 70 96 56 55 87 32 16 17 51 44 45 20 85
v6_main MACO 218 0.6 0.8 2992.2216376058063 0 5 99 85 6 7 51 82 13 90 80 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 19 10 55 56 96 70 79 98 43 40 84 72 18 71 68 4 30 73 87 32 16 17 44 57 45 23 14 36 20 12 29 48 76 49 62 31 66 63 35 15 53
v6_main MACO 221 0.6 0.8 3058.1121379669858 0 6 99 45 57 6 7 51 82 30 4 73 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 13 76 66 48 29 35 53 15 63 31 62 49 90 80 61 28 69 3 41 1 22 11 47 65 67 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 55 56 96 79 70 87 32 16 17 44 20 85 12
v6_main MACO 220 0.6 0.8 3123.0087542405195 0 6 99 7 76 49 90 80 61 28 69 3 41 78 24 46 8 33 22 11 74 1 47 65 67 34 99 97 4 68 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 40 43 79 98 73 30 13 82 51 6 57 45 20 12 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 44 85 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 63 29 35 15 53
v6_main MACO 223 0.6 0.8 3059.599203818863 0 5 99 85 20 45 10 55 56 96 70 79 98 68 30 13 82 48 29 12 7 17 16 32 87 73 4 90 80 61 28 69 3 41 1 74 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 2 23 19 57 6 44 51 76 49 62 31 66 63 35 15 53
v6_main MACO 222 0.6 0.8 3178.6180945891215 0 5 99 36 14 2 23 19 10 57 12 29 48 66 31 63 35 15 53 6 7 16 32 87 73 30 4 13 90 80 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 28 61 71 18 72 84 43 40 68 98 79 70 96 56 55 45 9 26 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 49 76 82 51 17 44 20 85
v6_main MACO 225 0.6 0.8 3110.70552606301 0 7 99 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85 12 29 63 48 66 31 62 49 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27 7 76 4 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 5 64 77 52 92 25 54 95 42 58 39 94 72 84 43 40 18 71 68 98 79 73 30 13 82 51 35 15 53 9 21 26 2 14
v6_main MACO 227 0.6 0.8 2951.1041297736588 0 6 99 63 66 31 62 49 76 90 80 61 28 69 3 41 1 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 74 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 6 7 48 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 14 36 85 20 45 57 12 29 35 15 53
v6_main MACO 224 0.6 0.8 3136.057454621318 0 5 99 36 14 2 26 9 21 27 37 81 60 63 66 31 62 49 76 13 82 51 48 35 12 29 7 44 17 16 32 87 73 68 98 79 70 96 56 55 10 19 23 20 45 57 85 6 30 4 61 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 28 80 90 59 75 93 83 50 86 89 38 91 15 53
v6_main MACO 226 0.6 0.8 2998.723176257339 0 5 99 14 2 26 21 27 37 81 60 15 35 29 12 85 9 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 46 24 78 74 97 88 72 18 71 84 43 40 68 98 79 70 96 56 55 10 19 23 36 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53
v6_main MACO 229 0.6 0.8 3064.2128803221103 0 4 99 20 45 57 6 7 51 82 90 80 61 28 69 3 41 1 74 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 36 14 2 23 19 10 55 56 96 26 21 9 12 29 35 53 15 63 48 66 31 62 49 76 13 4 30 73 68 98 79 70 87 32 16 17 44 85
v6_main GA-LS2 201 0.6 0.8 2995.181531292807 0 5 99 85 57 6 7 51 82 13 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 53 9 21 26 14 36 12 29 48 76 49 62 31 66 63 35 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 45 20
v6_main GA-LS2 203 0.6 0.8 3001.1990409340206 0 6 99 81 60 91 38 89 86 50 83 93 75 59 28 69 3 41 1 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 74 22 33 8 46 24 78 61 80 90 76 49 62 31 66 48 63 29 35 15 53 12 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 6 10 19 45 57 20 85 14 36 23 2 26 9 21 37 27
v6_main MACO 228 0.6 0.8 2989.1681800997403 0 5 99 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 36 26 14 2 23 45 20 85 12 29 35 15 37 27 9 21 81 60 91 38 89 86 50 83 93 75 59 3 41 1 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 69 28 61 80 90 76 49 62 31 66 48 63 53
v6_main GA-LS2 205 0.6 0.8 3038.901884064935 0 5 99 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 78 24 46 8 41 1 33 74 97 71 18 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 11 99 34 88 84 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35 12 29 7 6 44 51 17 16 32 87 70 96 56 55 10 19 23 20 45 57 85 36 14 2 26 9 21 27 37 81 60 15 53
v6_main GA-LS2 200 0.6 0.8 3120.852228370215 0 4 99 63 49 90 80 61 74 1 47 65 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 70 96 56 55 85 57 6 44 17 16 32 87 73 30 13 4 97 88 39 58 67 34 99 11 22 33 8 46 24 78 41 3 69 28 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 45 20 12 7 51 82 76 62 31 66 48 29 15 35 53
v6_main GA-LS2 207 0.6 0.8 3075.2835074541204 0 6 99 7 51 73 4 97 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 30 13 82 76 48 29 35 53 15 63 66 31 62 49 90 80 61 28 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85 12
v6_main GA-LS2 202 0.6 0.8 3115.492919411659 0 5 99 15 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 4 13 82 51 44 6 57 45 20 85 12 7 17 73 98 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 30 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 31 62 49 76 66 48 63 29 35 53
v6_main GA-LS2 209 0.6 0.8 3048.509322220383 0 4 99 63 48 66 31 62 49 90 80 61 28 69 3 41 1 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 23 19 10 87 32 16 17 44 6 57 45 20 85 36 2 55 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 74 99 34 97 88 18 71 68 98 73 30 4 13 76 82 51 7 12 29 15 35 53
v6_main GA-LS2 204 0.6 0.8 3069.503841427716 0 6 99 12 6 7 51 82 13 90 80 61 28 69 3 41 46 24 78 1 22 11 99 34 88 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 33 8 74 97 18 71 68 4 30 73 98 79 70 96 56 55 87 32 16 17 44 10 19 23 20 45 57 85 53 15 35 29 63 48 66 31 76 49 62 75 59 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36
v6_main GA-LS2 211 0.6 0.8 3150.0493742783533 0 5 99 6 7 51 82 4 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 14 2 23 19 10 44 17 16 32 87 55 56 96 70 79 98 73 30 13 76 49 62 31 66 48 63 29 35 12 85 20 57 45 36 26 9 21 37 27 15 53
v6_main GA-LS2 206 0.6 0.8 3031.4384783460296 0 5 99 81 60 91 38 89 86 50 83 93 75 59 28 69 3 78 24 46 8 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 34 99 74 33 22 11 97 61 80 90 76 49 62 31 66 48 63 29 12 85 2 36 20 45 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 14 26 9 21 37 27 15 35 53
v6_main GA-LS2 213 0.6 0.8 3105.598376474271 0 5 99 63 48 66 31 62 49 76 90 80 28 3 41 69 61 4 73 30 13 82 51 16 32 17 44 57 85 7 6 10 55 56 96 87 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 74 11 47 65 67 34 99 1 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 45 20 12 29 35 15 53
v6_main GA-LS2 208 0.6 0.8 3092.170302980197 0 5 99 12 7 51 73 4 97 34 99 11 74 3 41 78 24 46 8 1 33 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 30 13 82 76 48 29 53 15 35 63 66 31 62 49 90 80 61 28 69 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85
v6_main GA-LS2 215 0.6 0.8 3010.1668018215423 0 4 99 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 46 24 78 1 47 65 42 95 54 25 92 52 77 64 94 5 72 88 39 58 67 34 99 11 22 8 33 74 97 18 71 40 84 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 53 12 29 35 15 60 81 37 27 21 9 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85
v6_main GA-LS2 210 0.6 0.8 3005.9007714179156 0 4 99 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 74 1 33 22 11 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 57 20 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12 85
v6_main GA-LS2 217 0.6 0.8 2998.6976985224137 0 5 99 7 48 66 31 62 49 76 90 80 61 28 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 70 96 56 55 87 16 32 85 20 57 6 44 17 51 82 13 4 30 73 98 68 71 18 88 97 34 99 11 74 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 2 23 19 10 45 12 29 63 35 15 53
v6_main GA-LS2 212 0.6 0.8 3187.53506591245 0 5 99 6 32 87 98 68 71 18 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 70 96 56 55 19 23 45 57 12 29 35 15 27 14 2 10 16 73 30 4 97 3 41 78 24 46 8 33 74 1 22 11 47 65 67 34 99 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 9 21 26 36 85 20 7 44 17 51 82 13 76 49 62 31 66 48 63 53
v6_main GA-LS2 219 0.6 0.8 3092.098835315902 0 5 99 7 76 75 59 78 24 46 8 33 1 22 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 74 41 3 69 28 61 80 90 49 66 48 29 12 20 45 57 85 6 44 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 62 31 63 35 15 53
v6_main GA-LS2 214 0.6 0.8 3183.3447746221705 0 4 99 81 60 91 38 89 86 50 83 93 75 59 3 97 88 72 84 18 71 68 73 30 4 61 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 41 69 28 80 90 13 16 32 87 98 40 43 79 70 96 56 55 12 7 44 17 51 82 76 49 62 31 66 48 63 29 35 53 15 37 27 9 21 26 2 14 36 23 19 10 6 57 45 20 85
v6_main GA-LS2 221 0.6 0.8 3035.776613920779 0 5 99 85 6 7 44 17 51 13 30 4 61 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 57 45 20 12 29 35 53 15 63 48 66 31 62 49 76 82 16 32 87 73 98 68 71 18 72 84 40 43 79 70 96 56 55 36
v6_main GA-LS2 216 0.6 0.8 3033.2315228051125 0 5 99 7 76 49 62 90 80 61 28 69 3 41 1 74 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 9 21 26 2 14 45 57 20 85 12 29 48 66 31 63 35 53 6 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36
v6_main GA-LS2 223 0.6 0.8 3087.9378797057866 0 5 99 7 76 75 59 78 24 46 8 33 1 22 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 74 41 3 69 28 61 80 90 49 62 93 83 50 86 38 91 89 31 66 48 63 36 14 26 9 21 27 37 81 60 15 53 35 29 12 2 23 19 10 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 6 57 45 20 85
v6_main GA-LS2 218 0.6 0.8 3139.083033380192 0 5 99 12 7 51 76 49 90 80 61 28 69 3 41 8 46 24 78 1 33 22 11 47 65 42 95 54 25 92 52 77 64 94 5 72 84 40 88 39 58 67 34 99 74 97 18 71 43 79 98 68 4 73 30 13 82 48 29 85 53 15 35 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 36
v6_main GA-LS2 225 0.6 0.8 3153.840913279605 0 5 99 48 90 80 61 28 69 3 41 78 46 24 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 6 7 51 82 73 4 97 34 99 11 22 33 8 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 30 13 76 49 62 31 66 63 53 15 35 29 12 85 57 19 10 55 56 96 70 87 32 16 17 44 45 20 36
v6_main GA-LS2 220 0.6 0.8 3082.6915589717614 0 5 99 66 62 75 59 78 24 46 8 33 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 11 74 41 3 69 28 61 80 90 49 76 48 29 12 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 6 10 19 23 45 57 20 85 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 31 63 35 15 53
v6_main GA-LS2 227 0.6 0.8 3054.0701346403625 0 5 99 6 7 51 82 4 97 11 22 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 71 18 88 34 99 74 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 53 36 2 23 19 10 44 17 16 32 87 55 56 96 70 79 43 40 68 98 73 30 13 76 49 62 31 66 48 63 15 35 29 12 85 20 57 45 14 26 21 9
v6_main GA-LS2 222 0.6 0.8 3080.9156741045663 0 5 99 35 48 76 49 75 59 78 24 46 8 33 1 22 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 11 74 41 3 69 28 61 80 90 4 73 30 13 82 51 7 29 12 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 62 31 66 63 15 53 23 19 10 55 56 96 70 79 43 40 84 72 18 71 68 98 87 32 16 17 44 6 57 45 20 85 36
v6_main GA-LS2 229 0.6 0.8 3081.024106045214 0 5 99 6 7 51 73 4 97 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 30 13 82 76 48 29 35 53 15 63 66 31 62 49 90 80 61 28 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 87 32 16 17 44 12 85 20 57 45 36
v6_main GA-LS2 224 0.6 0.8 3184.4237020191554 0 6 99 81 60 91 38 89 86 50 83 93 75 59 90 80 97 18 71 43 79 98 73 30 4 13 76 49 62 31 66 48 63 27 37 21 26 9 2 45 57 6 7 51 82 61 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 72 84 40 68 16 32 87 70 96 56 55 17 44 10 19 23 14 36 20 85 12 29 35 15 53
v6_main GA-LS2 226 0.6 0.8 2996.3460370383355 0 5 99 12 48 76 49 62 90 80 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 59 75 93 83 50 86 38 91 89 31 66 63 29 35 15 53 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 6 10 19 23 36 85 20 57 45 2 14 26 9 21 81 60 37 27
v6_main ACS-LS 201 0.6 0.8 3133.0115576092476 0 6 99 53 15 91 38 89 86 50 83 93 75 59 78 24 46 8 33 3 41 74 11 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 68 71 18 88 97 34 99 69 28 61 80 90 76 49 62 31 66 48 63 29 35 12 6 7 51 82 13 4 30 73 98 79 70 96 56 55 87 32 16 17 44 10 19 23 45 57 20 85 36 14 2 26 9 21 81 60 37 27
v6_main GA-LS2 228 0.6 0.8 2996.5465120320837 0 5 99 48 66 31 62 49 76 90 80 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 63 29 35 53 9 21 26 14 36 20 85 12 2 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 45 57
v6_main ACS-LS 203 0.6 0.8 3074.3310322616535 0 4 99 20 45 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 57 6 7 82 13 61 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 40 71 18 88 97 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 85 12 29 48 51 76 49 62 31 66 63 15 35 53
v6_main ACS-LS 200 0.6 0.8 3078.0078547235153 0 8 99 35 29 12 7 44 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 64 77 52 92 25 54 95 42 58 39 94 18 71 84 43 40 68 98 79 70 96 56 55 51 6 10 19 23 20 45 57 85 36 14 2 26 9 21 27 37 81 60 15 53
v6_main ACS-LS 205 0.6 0.8 3141.458297049884 0 7 99 36 14 2 23 45 57 6 44 17 16 13 4 30 73 68 71 18 40 79 70 96 56 55 10 19 20 85 12 7 82 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 94 5 64 77 52 92 25 54 95 42 58 39 72 84 43 98 87 32 51 29 35 9 26 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 63 15 53
v6_main ACS-LS 207 0.6 0.8 3040.789590646196 0 4 99 48 76 49 62 75 59 90 80 61 28 69 3 78 24 46 41 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 18 71 40 43 79 98 68 73 30 4 13 82 51 7 12 35 15 53 2 36 85 20 45 57 6 44 17 16 32 87 70 96 56 55 10 19 23 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 31 66 63 29
v6_main ACS-LS 202 0.6 0.8 3147.328910674953 0 6 99 53 15 35 29 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 12 7 48 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 88 72 5 94 64 77 52 92 25 54 95 42 58 39 97 4 68 71 18 84 40 43 79 98 73 30 13 82 51 6 57 45 36 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 44 20 85
v6_main ACS-LS 209 0.6 0.8 3188.5002323213093 0 5 99 6 16 32 87 70 79 98 73 30 4 68 71 18 40 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 3 41 8 46 24 78 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 63 48 66 31 62 49 76 13 82 51 17 44 7 12 29 35 53 9 21 26 2 14 36 23 19 96 56 55 10 57 45 20 85
v6_main ACS-LS 204 0.6 0.8 3063.297995158276 0 4 99 36 19 10 55 56 96 70 79 43 40 84 72 18 71 68 98 73 87 32 16 17 51 44 6 7 48 66 31 62 49 76 82 13 4 30 1 22 11 47 65 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 99 74 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 27 37 9 21 26 2 14 23 45 57 20 85 12 29 63 35 15 53
v6_main ACS-LS 211 0.6 0.8 3006.7316106184453 0 5 99 63 48 66 31 62 49 90 80 61 28 69 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 71 18 88 97 34 99 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 2 14 36 23 19 45 20 85 12 29 35 15 53 6 7 51 82 76 13 4 30 73 98 68 40 43 79 70 96 56 55 87 32 16 17 44 10 57
v6_main ACS-LS 206 0.6 0.8 3087.0757894779535 0 7 99 53 15 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 63 29 35 12 7 51 82 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 4 30 13 16 17 6 57 45 20 85 36 2 55 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 98 73 87 32 44 10 19 23 14 26 21 9
v6_main ACS-LS 213 0.6 0.8 2974.8686727189947 0 6 99 6 7 51 82 13 76 49 62 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 45 57 20 85 36 12 29 48 66 31 63 35 15 53
v6_main ACS-LS 208 0.6 0.8 3112.500817070494 0 7 99 12 6 7 51 82 13 30 4 97 34 67 58 39 88 18 71 68 98 73 87 32 16 17 44 10 57 45 20 85 15 63 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 70 96 56 55 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 29 35 53
v6_main ACS-LS 215 0.6 0.8 3106.20931851017 0 5 99 85 6 7 51 82 13 30 73 4 61 28 69 3 41 46 24 78 1 22 33 8 74 97 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 88 18 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 45 57 20 15 63 48 66 31 62 49 76 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 12 29 35 53
v6_main ACS-LS 210 0.6 0.8 3091.40329090616 0 5 99 57 6 10 55 56 96 87 70 79 43 40 84 72 18 71 68 98 73 4 13 30 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 63 48 66 31 62 49 76 82 51 16 32 17 44 7 12 29 35 53 9 21 26 2 14 36 23 19 45 20 85
v6_main ACS-LS 217 0.6 0.8 3024.1205963900215 0 5 99 6 7 44 17 51 82 76 49 90 80 61 28 69 3 41 46 24 78 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 18 71 40 43 79 98 68 73 30 4 13 16 32 87 70 96 56 55 10 19 45 57 20 85 12 29 63 48 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 15 35 53 36 23 2 14 26 21 9
v6_main ACS-LS 212 0.6 0.8 3145.8073290825755 0 6 99 23 19 10 55 56 96 70 98 4 61 3 69 28 80 90 59 75 93 83 50 86 89 38 91 15 7 51 17 16 32 87 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 99 74 41 78 24 46 8 1 33 22 11 47 65 97 88 18 71 68 73 30 13 82 76 49 62 31 66 63 48 44 6 57 45 20 85 12 29 35 53 36 14 2 26 9 21 81 60 37 27
v6_main ACS-LS 219 0.6 0.8 3037.0620031318635 0 5 99 63 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 94 39 58 42 95 54 25 92 52 77 64 18 71 84 43 40 68 98 79 70 96 56 55 85 20 45 57 6 7 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 10 19 23 36 14 2 26 9 21 27 37 81 60 38 91 15 53 35 29 12
v6_main ACS-LS 214 0.6 0.8 3051.382767160347 0 5 99 53 15 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 69 28 61 80 90 76 49 62 31 66 48 63 29 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36 14 2 26 9 21 81 60 37 27 35 12 57 45 20 85
v6_main ACS-LS 221 0.6 0.8 3047.997117479968 0 6 99 85 57 6 7 51 82 13 4 90 80 61 28 69 3 41 1 22 11 47 65 67 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 9 26 21 27 15 35 29 12 20 45 10 19 23 36 14 2 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 30 73 87 32 16 17 44 48 76 49 62 31 66 63 53
v6_main ACS-LS 216 0.6 0.8 3064.2755219346636 0 5 99 7 51 82 4 68 71 18 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 98 73 30 13 76 48 29 12 35 53 15 63 66 31 62 49 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 60 81 27 37 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85
v6_main ACS-LS 223 0.6 0.8 3194.995298887773 0 5 99 53 63 48 66 31 49 80 61 28 69 3 41 1 22 11 47 65 67 34 99 74 33 8 46 24 78 59 75 90 4 30 73 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 13 82 76 62 93 83 50 86 89 38 91 60 81 2 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 14 26 9 21 37 27 15 35 29 12
v6_main ACS-LS 218 0.6 0.8 3109.138158284554 0 5 99 37 81 60 91 38 89 86 50 83 93 59 75 62 49 76 13 30 4 68 98 73 87 32 16 17 44 85 20 45 57 6 7 51 82 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 64 77 52 92 25 54 95 42 58 39 94 18 71 40 84 43 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 53 15 35 63 31 66 48 29 12
v6_main ACS-LS 225 0.6 0.8 3105.810393406889 0 5 99 85 20 7 51 82 13 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 45 57 6 44 17 16 32 87 73 30 4 68 43 84 72 5 39 58 42 95 54 25 92 52 77 64 94 88 18 71 40 98 79 70 96 56 55 10 19 23 36 14 2 26 21 9 53 15 35 63 66 31 62 49 76 48 29 12
v6_main ACS-LS 220 0.6 0.8 3208.2779762837094 0 7 99 85 20 45 57 6 7 51 82 13 4 68 71 18 88 39 58 67 34 97 3 41 78 24 46 8 33 74 1 22 11 99 47 65 42 95 54 25 92 52 77 64 94 5 72 84 40 43 98 79 70 96 56 55 87 73 30 32 16 17 44 12 29 35 53 15 63 48 66 31 62 49 76 90 80 61 28 69 59 75 93 83 50 86 89 38 91 60 81 37 27 36 23 19 10 2 14 26 21 9
v6_main ACS-LS 227 0.6 0.8 2970.6705562675666 0 5 99 36 19 10 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 57 6 7 48 66 31 62 49 76 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 45 20 85 12 29 63 35 15 53
v6_main ACS-LS 222 0.6 0.8 3009.3666032786714 0 7 99 85 20 45 57 6 7 48 63 66 31 62 49 76 82 13 4 30 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 2 23 19 10 55 56 96 70 79 98 68 73 87 32 16 17 51 44 12 29 15 35 53
v6_main ACS-LS 229 0.6 0.8 3016.628846142622 0 5 99 85 57 6 7 44 51 82 90 80 61 28 69 3 41 1 74 11 47 65 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 97 88 39 58 67 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 45 20 12 29 35 15 53 10 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 76 49 62 31 66 48 63
v6_main ACS-LS 224 0.6 0.8 3064.594040037868 0 5 99 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 35 53 15 48 76 49 90 80 61 28 69 3 41 78 24 46 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 18 71 40 43 79 98 68 73 30 4 13 82 51 7 29 12 20 45 23 19 10 55 56 96 70 87 32 16 17 44 6 57 85
v6_main MMAS-LS 201 0.6 0.8 3114.058328982723 0 4 99 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 38 89 31 66 48 29 12 53 15 91 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 99 34 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 11 97 71 18 72 84 40 43 79 98 68 73 30 4 13 82 76 49 62 63 35
v6_main ACS-LS 226 0.6 0.8 3091.876379518337 0 5 99 7 51 82 13 30 73 79 98 68 4 61 69 3 41 8 46 24 78 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 33 22 11 74 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85 12 29 48 76 49 62 31 66 63 35 15 53
v6_main MMAS-LS 203 0.6 0.8 3165.4002076282377 0 5 99 85 20 45 57 6 7 44 17 51 82 13 80 90 59 75 93 83 50 86 38 89 31 62 49 76 66 48 12 29 35 53 15 63 91 60 81 37 27 21 9 26 14 2 16 32 87 73 30 4 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 94 5 72 88 39 58 67 34 99 74 33 8 46 24 78 97 71 18 84 43 40 68 98 79 70 96 56 55 10 19 23 36
v6_main MMAS-LS 205 0.6 0.8 3223.9279756556653 0 6 99 53 15 35 12 29 63 91 60 81 37 27 21 9 26 2 57 44 17 4 61 3 78 24 46 8 33 1 22 11 47 65 67 34 99 74 41 59 75 93 83 50 86 38 89 31 66 48 6 7 51 13 30 73 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 69 28 80 90 62 49 76 82 16 32 87 70 96 56 55 10 19 23 14 36 45 20 85
v6_main ACS-LS 228 0.6 0.8 3063.331224768323 0 5 99 53 15 35 29 63 48 66 31 62 49 76 82 51 44 6 57 45 20 85 12 7 13 30 4 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 10 17 16 32 87 73 98 68 71 18 72 84 40 43 79 70 96 56 55 19 23 36
v6_main MMAS-LS 207 0.6 0.8 3123.797166038359 0 7 99 27 37 81 60 91 38 89 86 50 83 93 31 66 48 63 15 53 35 12 29 7 17 16 32 44 6 57 45 20 85 36 2 10 51 82 90 80 61 28 69 3 41 1 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 62 49 76 13 4 30 73 68 98 79 70 87 96 56 55 19 23 14 26 21 9
v6_main MMAS-LS 200 0.6 0.8 3054.990103691016 0 4 99 85 20 45 57 6 7 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 1 22 11 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 8 33 74 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 44 10 19 23 36 14 2 26 9 21 27 37 81 60 15 53 35 29 12
v6_main MMAS-LS 209 0.6 0.8 3079.564338162669 0 6 99 85 20 45 57 6 7 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 12 29 35 53 15 63 91 38 89 86 50 83 93 75 59 78 8 33 1 22 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 11 74 46 24 41 3 69 28 90 80 61 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 81 60 37 27
v6_main MMAS-LS 202 0.6 0.8 3146.669537387139 0 5 99 27 37 81 15 35 29 12 85 20 36 23 19 45 57 6 44 7 48 76 49 90 80 61 28 69 3 41 78 24 46 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 43 40 18 71 68 98 79 73 30 4 13 82 51 17 16 32 87 70 96 56 55 10 2 14 26 9 21 60 91 38 89 86 50 83 93 59 75 62 31 66 63 53
v6_main MMAS-LS 204 0.6 0.8 3209.6821651611854 0 5 99 85 7 51 82 4 68 40 71 18 88 97 61 28 69 3 41 78 24 46 8 33 22 11 99 74 1 47 65 67 34 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 79 98 73 30 13 76 49 62 31 66 63 27 12 6 44 17 16 32 87 70 96 56 55 10 19 23 45 57 20 36 14 2 26 9 21 81 60 91 38 89 86 50 83 93 75 59 80 90 48 29 35 53 15 37
v6_main MMAS-LS 211 0.6 0.8 3214.751581280229 0 5 99 53 15 35 12 57 45 20 85 36 14 26 9 21 27 2 23 19 10 55 56 96 70 87 32 16 51 76 49 62 31 66 48 63 29 6 7 44 17 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 8 46 24 78 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37
v6_main MMAS-LS 206 0.6 0.8 3142.7146924489066 0 6 99 85 20 45 57 6 44 17 51 82 13 4 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 49 31 66 63 35 15 53 29 48 76 90 80 61 28 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 30 73 87 32 16 7 12
v6_main MMAS-LS 213 0.6 0.8 3108.0370101109575 0 5 99 53 15 63 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 7 6 57 45 23 19 10 55 56 96 70 79 98 68 40 43 84 18 71 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 88 97 34 99 11 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 20 85 12 29 35
v6_main MMAS-LS 208 0.6 0.8 3057.9336177336268 0 6 99 36 14 2 23 19 10 57 45 20 85 12 29 35 53 15 63 48 66 31 62 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 6 7 51 82 76 49 90 80 61 28 69 3 41 74 1 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 26 9
v6_main MMAS-LS 215 0.6 0.8 3115.202819845661 0 5 99 12 7 51 82 13 4 30 73 87 32 16 17 44 6 57 45 20 85 2 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 62 31 66 48 29 35 53 15 63 76 49 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 18 71 72 84 43 40 68 98 79 70 96 56 55 10 19 23 36
v6_main MMAS-LS 210 0.6 0.8 3127.9810795828867 0 7 99 20 45 57 6 44 17 16 32 87 73 30 4 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 31 66 48 29 12 35 53 15 63 82 13 90 80 61 28 69 3 41 74 1 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 93 83 50 86 62 49 76 51 7 85
v6_main MMAS-LS 217 0.6 0.8 3089.9058139461977 0 5 99 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 4 30 73 87 32 16 17 51 44 7 6 10 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 13 82 76 49 62 31 66 48 63 53 15 35 29 12 85 20 57 45 19 23 36 2 14 26 9 21 81 60 37 27
v6_main MMAS-LS 212 0.6 0.8 3080.3243491775897 0 6 99 85 20 45 57 6 7 51 82 13 4 30 73 68 98 87 32 16 17 44 10 19 23 36 2 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 35 53 15 29 48 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 64 77 52 92 25 54 95 42 58 39 94 18 71 40 84 43 79 70 96 56 55 12
v6_main MMAS-LS 219 0.6 0.8 3208.985646226399 0 5 99 85 12 29 35 15 27 21 9 26 14 36 2 23 19 45 20 57 10 44 7 48 66 76 49 62 31 38 91 60 81 37 6 16 32 87 73 30 4 61 28 69 3 41 78 24 46 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 34 99 11 22 8 33 74 97 71 18 72 84 43 40 68 98 79 70 96 56 55 17 51 82 13 80 90 59 75 93 83 50 86 89 63 53
v6_main MMAS-LS 214 0.6 0.8 3170.0051421588537 0 4 99 85 20 45 57 6 7 44 17 16 32 87 55 56 96 70 79 98 73 30 13 82 51 48 63 36 14 2 23 19 10 12 35 15 27 37 21 26 9 81 60 91 38 89 86 50 83 93 75 59 28 69 3 41 78 24 46 8 33 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 4 68 71 18 40 43 84 72 88 97 61 80 90 76 49 62 31 66 29 53
v6_main MMAS-LS 221 0.6 0.8 3021.035166236926 0 4 99 36 14 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 6 7 51 82 13 90 80 61 28 69 3 41 1 22 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 85 20 45 57 12 29 48 76 49 62 31 66 63 15 35 53
v6_main MMAS-LS 223 0.6 0.8 3186.655533804523 0 5 99 81 60 91 38 89 86 50 83 93 75 59 90 80 28 69 3 41 78 24 46 8 33 1 22 74 99 34 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 11 97 61 4 30 13 16 32 87 73 98 68 71 18 72 84 40 43 79 70 96 56 55 45 85 20 57 6 7 44 17 51 82 76 49 62 31 66 48 63 29 35 15 53 27 37 21 9 26 2 14 36 23 19 10 12
v6_main MMAS-LS 216 0.6 0.8 3164.024702657791 0 5 99 85 20 45 57 6 44 17 16 32 87 70 96 56 55 10 19 23 36 14 2 7 51 82 13 4 30 73 68 98 79 43 40 84 72 5 64 77 52 92 25 54 95 42 58 39 88 94 18 71 3 41 78 24 46 8 33 74 1 22 11 47 65 67 34 99 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 26 9 53 15 35 63 66 31 62 49 76 48 29 12
v6_main MMAS-LS 225 0.6 0.8 3086.8534260720076 0 8 99 53 15 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 1 22 33 74 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 69 28 61 80 90 76 49 62 31 66 48 63 29 35 12 20 57 45 85 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36 14 2 26 9 21 81 60 37 27
v6_main MMAS-LS 218 0.6 0.8 3222.1617271921805 0 6 99 20 45 57 6 44 17 32 87 55 56 96 70 79 98 4 97 88 5 64 77 52 92 25 54 95 42 58 39 94 72 18 71 84 43 40 68 73 30 16 10 19 23 2 7 51 82 13 90 80 61 28 69 3 41 74 99 34 67 65 47 11 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 85 12 29 48 76 49 62 31 66 63 35 15 53
v6_main MMAS-LS 227 0.6 0.8 3229.177892337321 0 7 99 53 15 35 29 12 85 20 45 57 6 44 17 10 19 23 14 2 55 56 96 70 79 98 43 40 18 97 3 41 78 24 46 8 33 1 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 36 7 51 16 32 87 73 30 4 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 71 68 13 82 76 49 62 31 66 48 63
v6_main MMAS-LS 220 0.6 0.8 3100.595007063546 0 7 99 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 12 53 15 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 94 5 64 77 52 92 25 54 95 42 58 39 72 84 98 68 71 18 40 43 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 63 29 35
v6_main MMAS-LS 229 0.6 0.8 3094.476814842689 0 6 99 36 14 2 23 19 10 45 20 12 29 35 15 53 6 7 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 27 37 81 21 26 9 60 91 38 89 86 50 83 93 75 59 90 80 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 61 97 88 72 18 71 84 43 40 68 98 79 70 96 56 55 44 57 85
v6_main GA 201 0.6 0.8 3412.4245153340507 0 5 99 66 31 62 49 76 13 82 51 16 30 73 98 79 70 96 56 55 87 32 17 4 90 80 61 28 69 3 41 97 18 71 68 40 43 84 72 88 94 5 64 77 52 92 25 54 95 42 39 58 67 99 34 65 47 11 1 22 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 2 14 36 23 19 10 44 7 6 57 45 20 85 12 29 48 63
v6_main MMAS-LS 222 0.6 0.8 3240.723024112077 0 4 99 53 35 29 12 6 7 44 17 16 30 73 98 68 71 18 72 84 40 43 79 70 87 32 4 28 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 61 80 90 59 75 93 83 50 86 89 38 91 60 81 27 37 21 9 26 14 36 45 57 20 85 2 23 19 10 96 56 55 51 82 13 76 49 62 31 66 48 63 15
v6_main GA 203 0.6 0.8 3542.622912655788 0 6 99 27 37 60 81 21 9 26 36 10 44 76 49 62 31 66 48 63 53 15 91 38 89 86 50 83 93 75 59 90 80 28 69 3 78 24 46 8 33 41 1 22 74 11 99 47 65 34 67 58 39 42 95 54 25 92 52 77 64 97 61 4 13 30 82 51 6 57 45 20 14 2 23 19 85 17 55 56 96 43 84 72 5 94 88 40 18 71 68 73 98 79 70 87 16 32 7 12 29 35
v6_main GA 205 0.6 0.8 3234.061947367689 0 6 99 89 86 50 83 93 75 59 90 80 61 28 69 41 3 74 33 8 46 24 78 1 22 11 99 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 97 88 4 68 71 18 72 84 40 43 79 98 73 30 13 82 76 49 62 31 66 48 63 35 29 12 6 10 55 56 96 70 87 32 16 17 51 44 7 38 91 60 81 37 27 15 53 9 21 26 2 14 36 23 19 45 57 20 85
v6_main MMAS-LS 224 0.6 0.8 3202.5665227813065 0 5 99 9 21 26 2 14 36 19 23 57 45 20 85 53 27 6 16 32 87 73 30 4 61 28 69 3 74 1 33 22 11 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 8 46 24 78 41 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 35 15 91 38 89 86 50 83 93 75 59 80 90 13 82 76 49 62 31 66 48 51 17 44 7 12 29 63 60 81 37
v6_main GA 207 0.6 0.8 3381.201355543783 0 4 99 6 7 76 82 13 90 75 59 80 28 69 61 97 3 41 78 24 46 8 33 74 1 22 99 88 72 84 43 40 94 5 64 77 52 92 25 54 95 42 39 58 67 34 65 47 11 18 71 68 4 30 73 98 79 70 87 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 62 49 31 66 48 63 53 15 35 29 12 51 16 32 17 44 57 45 20 85
v6_main GA 209 0.6 0.8 3467.994318810104 0 5 99 79 98 73 30 13 4 68 40 43 84 71 18 72 5 94 1 33 8 46 24 78 3 69 28 61 97 88 39 58 42 95 54 25 92 52 77 64 11 22 47 65 67 34 99 74 41 59 75 80 90 49 62 93 83 50 86 38 91 89 31 66 48 63 12 29 7 44 17 51 76 82 16 32 87 70 96 56 55 6 10 19 23 2 14 26 9 21 81 60 37 27 53 15 35 85 20 57 45 36
v6_main GA 211 0.6 0.8 3324.989435836509 0 5 99 20 57 45 23 19 10 55 56 96 87 32 16 13 82 76 49 62 31 6 7 44 51 17 70 79 98 73 30 4 68 43 84 40 71 18 72 5 77 52 92 25 54 95 42 58 39 94 64 88 97 3 41 74 22 47 65 67 34 99 11 1 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 36 14 2 26 9 21 27 15 35 29 63 66 48 12 85 53
v6_main MMAS-LS 226 0.6 0.8 3155.386411236645 0 4 99 53 15 29 48 76 90 80 61 28 69 3 41 78 24 46 8 33 1 22 74 97 71 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 88 18 40 43 79 98 68 73 30 4 13 82 51 7 6 45 20 85 12 35 63 66 31 49 62 75 59 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 87 32 16 17 44 57 36
v6_main GA 213 0.6 0.8 3557.9547544692164 0 6 99 6 44 48 31 62 90 80 28 3 69 61 4 30 49 76 66 63 35 29 12 85 20 45 57 10 19 55 23 36 9 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 78 22 11 99 74 41 1 33 8 46 24 59 75 93 83 50 86 89 38 91 60 81 37 15 2 14 26 21 27 53 7 17 87 32 16 73 13 82 51
v6_main GA 215 0.6 0.8 3434.941431176098 0 6 99 51 82 13 30 73 4 71 18 88 34 97 69 28 61 80 3 74 22 33 8 46 24 78 41 1 11 99 47 65 67 58 42 39 95 54 25 92 52 77 64 94 5 72 84 43 40 68 98 79 70 96 56 55 85 6 87 32 16 17 44 7 20 2 14 36 23 19 10 57 45 26 9 21 81 60 37 27 15 35 53 12 29 63 91 38 89 86 50 83 93 75 59 90 76 49 62 31 48 66
v6_main GA 217 0.6 0.8 3544.5433371487397 0 4 99 53 15 37 81 60 91 38 89 86 50 83 93 75 59 69 28 61 80 90 13 4 30 73 98 68 40 71 18 88 97 74 3 41 33 8 46 24 78 1 22 11 99 47 65 34 67 58 39 94 5 72 64 77 52 92 25 54 95 42 84 43 79 70 87 19 6 7 44 17 51 82 76 49 62 31 66 48 63 29 12 35 27 9 21 26 2 14 36 23 96 56 55 32 16 10 57 45 20 85
v6_main MMAS-LS 228 0.6 0.8 3127.662123836462 0 5 99 85 20 45 57 6 44 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 31 66 48 63 15 53 12 7 76 49 62 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 4 68 71 18 72 84 40 43 79 98 73 30 13 82 51 29 35
v6_main GA 219 0.6 0.8 3628.7049750169685 0 6 99 55 56 96 70 79 73 30 4 13 3 74 11 99 34 97 88 18 68 98 87 32 16 20 36 14 9 26 2 23 19 10 17 45 21 81 60 91 38 89 86 50 83 93 75 59 41 33 8 46 24 78 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 80 61 28 69 90 76 82 44 57 85 12 29 35 53 7 6 51 49 62 31 66 48 63 15 37 27
v6_main GA 200 0.6 0.8 3280.8254165107214 0 6 99 89 86 50 83 93 75 59 90 80 61 28 69 3 97 84 72 5 94 64 77 52 92 25 54 95 42 39 34 99 74 41 33 8 46 24 78 1 22 11 47 65 67 58 88 43 40 18 71 68 98 79 70 96 56 55 10 20 85 12 29 63 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 35 53 27 21 9 26 2 14 36 23 19 45 57 6 7 91 38 60 81 37 15
v6_main GA 221 0.6 0.8 3381.9983437391256 0 5 99 73 30 4 68 71 18 40 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 61 80 76 48 29 66 90 28 69 3 24 46 8 33 1 22 47 65 67 34 99 11 74 41 78 59 75 93 83 50 86 89 38 91 60 81 37 9 26 21 27 53 15 35 63 31 62 49 13 82 51 12 85 20 57 45 14 2 55 56 96 70 79 98 87 32 16 17 44 7 6 10 19 23 36
v6_main GA 202 0.6 0.8 3433.22073355119 0 5 99 89 86 50 83 93 75 59 90 80 61 28 69 3 41 33 8 46 24 78 1 22 74 11 99 47 65 67 34 4 71 18 72 84 40 43 79 98 68 73 30 5 64 77 52 92 25 54 95 42 58 39 94 88 97 13 82 16 32 87 70 96 56 55 57 85 20 45 2 14 9 27 37 81 60 91 38 35 15 53 21 26 12 29 63 31 62 49 76 66 48 7 51 17 44 6 10 19 23 36
v6_main GA 223 0.6 0.8 3601.89837803122 0 7 99 6 7 44 10 55 56 96 87 70 79 98 73 30 4 13 82 16 32 17 51 76 49 62 90 80 61 18 71 84 72 43 40 68 5 94 64 77 52 92 25 54 95 42 58 39 88 97 28 69 3 41 74 22 47 65 67 34 99 11 1 33 8 46 24 78 59 75 93 83 50 86 38 89 31 66 63 91 60 81 37 21 9 26 14 36 2 23 19 45 57 20 85 12 48 29 35 15 27 53
v6_main GA 204 0.6 0.8 3622.5921585423157 0 5 99 45 57 6 7 41 78 24 46 8 33 1 74 97 34 42 95 54 25 92 52 77 64 39 58 67 65 47 99 11 22 3 69 28 61 80 90 62 75 59 93 83 50 86 89 38 91 63 48 66 31 49 76 13 82 51 44 5 94 88 72 84 43 40 18 71 68 4 30 73 98 79 96 56 55 70 87 32 16 17 10 19 23 2 14 36 9 26 21 81 60 37 27 53 15 35 29 12 20 85
v6_main GA 225 0.6 0.8 3598.93222839724 0 5 99 20 57 45 19 28 69 3 41 78 46 24 59 80 90 75 93 83 50 86 38 91 60 81 37 27 21 9 26 2 14 36 23 61 97 71 18 88 34 99 11 74 33 8 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 40 43 98 79 96 56 55 53 10 6 7 44 17 51 82 16 32 87 70 73 68 4 30 13 76 49 62 31 89 66 48 63 15 35 12 29 85
v6_main GA 206 0.6 0.8 3708.7453098375336 0 5 99 91 38 89 86 50 83 93 75 59 3 69 43 84 72 39 94 5 64 77 52 92 25 54 95 42 58 67 34 28 8 46 24 78 41 1 47 65 11 22 33 74 99 97 88 18 71 40 87 56 55 32 82 61 80 90 49 62 31 66 63 36 14 45 23 19 10 96 70 79 98 68 73 30 4 13 16 17 51 76 48 9 21 26 2 20 57 6 44 7 29 35 12 85 53 15 60 81 37 27
v6_main GA 227 0.6 0.8 3259.944513369098 0 6 99 66 31 62 49 90 80 61 28 69 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 98 73 68 40 71 18 88 97 34 99 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 37 81 60 27 36 14 2 23 45 20 12 85 57 6 51 16 32 17 44 7 48 63 15 35 29 53 9 21 26 19 10 55 56 96 79 70 87 30 4 13 82 76
v6_main GA 229 0.6 0.8 3394.4129373593987 0 6 99 28 69 3 41 78 24 46 8 33 22 11 99 34 97 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 4 71 18 72 84 43 40 68 30 13 82 76 49 62 31 66 48 63 37 27 81 60 91 38 89 86 50 83 93 75 59 90 80 61 73 98 79 70 96 56 55 10 19 9 21 26 14 36 2 23 12 53 15 35 29 7 6 44 51 17 16 32 87 20 45 57 85
v6_main GA 208 0.6 0.8 3426.139939458246 0 6 99 63 86 50 83 93 75 59 90 80 61 28 69 78 41 74 33 8 46 24 3 97 88 34 99 11 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 70 37 81 60 91 38 89 48 66 31 62 49 76 51 82 13 4 30 73 87 36 21 9 26 14 2 23 19 45 20 85 57 6 10 55 56 96 32 16 17 44 7 12 29 35 53 27 15
v6_main GA 210 0.6 0.8 3267.7321927221083 0 5 99 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 91 36 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 33 8 46 24 78 1 22 74 11 99 47 65 67 42 58 34 97 88 5 64 94 39 95 54 25 92 52 77 18 72 71 84 43 40 68 98 79 70 96 56 55 10 19 23 14 2 26 21 81 60 37 27 9 20 85 12 29 35 15 53
v6_main GA 212 0.6 0.8 3500.6678734830766 0 5 99 29 51 82 13 69 97 4 30 73 32 16 76 49 62 31 66 48 63 15 53 35 10 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 85 12 45 20 23 19 57 6 7 44 17 87 3 41 33 22 11 47 65 67 34 99 74 1 8 46 24 78 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36
v6_main GA 214 0.6 0.8 3632.807773664629 0 7 99 91 38 89 86 50 83 93 24 46 78 41 3 74 33 8 1 22 11 99 47 65 34 67 58 39 42 95 5 94 88 97 69 61 4 71 43 84 72 64 77 52 92 25 54 18 40 68 98 73 82 30 13 76 63 29 7 48 66 31 49 62 75 59 28 80 90 51 17 16 32 87 70 79 96 56 55 44 6 12 85 20 45 57 10 19 23 36 14 2 26 9 21 81 60 37 27 15 35 53
v6_main GA 216 0.6 0.8 3393.8877368756234 0 5 99 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 62 49 76 51 13 82 30 4 61 28 69 3 41 33 8 46 24 78 1 22 74 11 99 47 65 67 34 97 88 94 5 64 77 52 92 25 54 95 42 58 39 72 84 43 18 71 68 40 79 70 96 56 55 87 98 73 32 16 17 44 20 85 12 57 45 23 19 10 6 7 48 66 31 63 29 35 15 53
v6_main GA 218 0.6 0.8 3428.4159559715977 0 9 99 15 31 62 90 80 61 28 69 3 97 18 71 40 68 98 73 30 4 13 82 76 49 9 21 81 60 37 27 53 35 29 12 6 57 45 7 48 66 63 91 38 89 86 50 83 93 75 59 41 33 8 46 24 78 1 22 74 11 47 65 99 34 67 58 5 94 64 77 52 92 25 54 95 42 39 88 72 84 43 79 32 87 70 96 56 55 16 17 51 44 10 19 23 20 85 26 2 14 36
v6_main GA 220 0.6 0.8 3517.5655253228606 0 6 99 13 4 30 73 98 68 71 18 88 39 58 34 99 74 97 69 28 61 3 41 33 8 46 24 78 1 22 11 47 65 67 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 70 96 56 55 85 20 45 57 6 44 10 2 14 26 9 21 81 60 37 27 53 35 29 12 23 19 36 15 63 66 31 89 91 38 86 50 83 93 59 80 90 75 62 49 76 51 17 87 32 16 82 48 7
v6_main GA 222 0.6 0.8 3384.1664437806376 0 5 99 89 86 50 83 93 75 59 78 24 46 8 33 1 22 47 65 67 42 95 54 25 92 52 77 64 5 94 39 58 34 97 99 11 74 41 3 69 28 61 80 90 49 62 31 66 63 15 53 35 57 45 20 85 14 10 55 56 96 87 70 79 98 43 84 72 88 71 18 40 68 4 30 73 32 16 29 6 17 51 82 13 76 48 7 44 2 23 19 9 26 21 27 37 81 60 38 91 12 36
v6_main GA 224 0.6 0.8 3401.157945986549 0 6 99 35 63 48 66 31 62 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27 7 4 30 73 68 71 18 88 97 61 28 69 3 78 24 46 74 41 1 8 33 99 34 67 58 39 94 64 77 52 92 25 54 95 42 65 47 11 22 5 72 84 40 43 98 79 96 56 55 70 87 32 16 17 13 49 76 82 51 44 6 10 19 20 85 36 9 21 26 14 2 23 45 57 12 29 15 53
v6_main GA 226 0.6 0.8 3535.6397421991464 0 7 99 3 74 11 99 34 65 47 33 8 46 24 78 41 1 22 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 68 71 18 88 97 61 80 90 49 76 66 63 48 7 51 82 13 4 30 73 98 79 70 96 56 55 10 19 23 45 57 20 85 36 14 2 26 9 21 81 60 91 38 89 86 50 83 93 31 62 75 59 69 28 16 32 87 17 44 6 12 29 35 53 15 37 27
v6_main GA 228 0.6 0.8 3405.9516946523145 0 6 99 4 80 61 28 69 3 97 88 39 94 5 64 77 52 92 25 54 95 42 58 67 34 65 47 99 74 41 8 33 1 22 11 46 24 78 59 75 90 62 93 83 50 86 89 38 91 60 81 37 27 9 26 21 53 15 35 29 7 6 44 51 17 32 16 13 82 76 49 31 66 12 85 20 57 36 14 2 23 45 19 10 55 56 96 87 70 79 43 40 84 72 18 71 68 98 73 30 48 63
v6_main ACS 201 0.6 0.8 3461.9294735989497 0 8 99 53 35 15 91 38 89 86 50 83 93 24 46 8 78 41 3 74 33 1 22 11 99 47 65 54 25 92 52 77 64 5 94 39 42 95 58 67 34 97 69 28 61 80 90 59 75 62 49 31 66 48 63 85 20 45 57 6 7 44 17 51 76 82 13 30 73 4 68 40 43 84 72 88 18 71 98 79 70 87 32 16 55 56 96 10 19 23 2 14 36 26 9 21 27 37 81 60 29 12
v6_main ACS 200 0.6 0.8 3324.4272709189263 0 8 99 53 35 15 37 81 21 27 14 2 23 19 10 6 7 48 66 31 62 49 76 82 13 51 17 44 57 45 20 85 36 26 9 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 34 67 65 47 11 22 74 99 97 4 30 73 98 68 79 70 96 56 55 87 32 16 12 29 63
v6_main ACS 203 0.6 0.8 3302.070320574504 0 5 99 81 60 91 38 89 86 50 83 93 75 59 90 80 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 88 39 5 94 64 77 52 92 25 54 95 42 58 97 61 28 4 30 73 68 98 70 79 43 40 84 72 18 71 13 76 49 62 31 66 63 29 12 48 7 6 44 17 51 82 16 32 87 96 56 55 10 19 23 36 14 2 26 9 21 37 27 53 15 35 57 45 20 85
v6_main ACS 202 0.6 0.8 3296.634317269861 0 5 99 12 6 44 17 51 82 16 32 87 73 30 4 13 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 94 5 64 77 52 92 25 54 95 42 58 39 72 18 71 43 84 40 68 98 79 70 96 56 55 2 23 19 10 57 45 20 85 36 14 26 9 21 81 60 37 27 7 48 66 31 62 49 76 90 80 61 28 69 59 75 93 83 50 86 89 38 91 63 29 35 15 53
v6_main ACS 205 0.6 0.8 3532.9194930354465 0 5 99 53 15 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 68 98 79 43 40 18 71 84 72 88 39 58 42 95 54 25 92 52 77 64 5 94 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 4 73 30 13 82 76 49 62 31 66 48 63 35 12 29 7 6 44 17 51 16 32 87 70 56 96 55 10 57 45 20 85 36 19 23 2 14 26 21 9
v6_main ACS 204 0.6 0.8 3231.4238067201195 0 4 99 9 26 21 81 60 37 27 53 15 35 29 12 85 20 45 57 6 7 44 51 13 90 80 61 28 69 3 41 1 22 47 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 40 18 71 97 34 99 65 11 74 33 8 46 24 78 59 75 93 83 50 86 38 91 89 31 66 48 36 14 2 23 19 10 17 16 32 87 73 30 4 68 98 79 70 96 56 55 82 76 49 62 63
v6_main ACS 207 0.6 0.8 3652.4407281645695 0 5 99 53 35 15 27 37 81 60 91 38 89 86 50 83 93 62 49 31 66 48 51 82 13 76 90 75 59 80 28 69 61 97 3 41 78 24 46 8 74 33 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 40 18 71 68 4 30 73 98 79 70 6 7 57 45 20 85 36 14 2 23 19 10 55 56 96 87 32 16 17 44 12 29 63 9 26 21
v6_main ACS 206 0.6 0.8 3273.741697964548 0 5 99 7 6 51 82 76 49 62 75 59 90 80 61 28 69 3 41 1 22 11 99 34 67 58 39 42 95 94 5 64 77 52 92 25 54 65 47 74 33 8 46 24 78 97 88 18 71 40 84 72 43 79 70 96 56 55 20 45 57 85 36 12 35 53 15 44 17 32 16 13 4 30 73 68 98 87 10 19 23 2 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 31 66 48 63 29
v6_main ACS 209 0.6 0.8 3376.894976721168 0 6 99 35 15 53 27 37 60 81 21 9 26 14 36 85 20 45 57 6 44 17 51 76 49 62 61 28 69 3 41 78 46 24 8 33 1 22 11 99 34 67 65 47 74 80 90 75 59 93 83 50 86 31 89 38 91 63 66 48 7 10 19 23 2 96 56 55 87 70 79 98 73 30 4 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 13 82 16 32 12 29
v6_main ACS 208 0.6 0.8 3295.17292020038 0 5 99 14 2 81 60 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 1 22 47 65 67 58 39 42 95 25 54 92 52 77 64 5 94 88 72 84 18 71 40 43 98 79 96 19 10 7 48 66 31 63 29 12 35 15 53 23 36 85 20 45 57 6 44 17 51 82 76 49 62 90 80 61 28 69 11 74 99 34 97 4 68 73 30 13 16 32 87 70 56 55 26 9 21 27 37
v6_main ACS 211 0.6 0.8 3263.6805548462103 0 5 99 63 48 66 31 62 49 76 82 13 16 32 17 51 44 7 6 57 45 20 85 36 2 23 55 56 96 87 70 79 98 73 30 4 68 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 33 74 1 22 11 47 65 67 34 99 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 19 10 12 29 35 15 53
v6_main ACS 210 0.6 0.8 3204.1597881509742 0 6 99 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 10 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 63 35 53 15 29 76 49 90 80 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 94 5 64 77 52 92 25 54 95 42 58 39 72 18 71 84 43 40 68 98 79 70 96 56 55 19 12
v6_main ACS 213 0.6 0.8 3276.4642028376675 0 4 99 36 14 2 23 19 10 57 45 20 85 12 29 35 63 66 48 7 31 62 49 76 90 80 61 28 69 3 41 74 99 11 22 1 33 97 18 71 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 34 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 53 9 21 26 6 44 17 51 82 13 4 30 73 98 68 43 79 70 87 32 16 55 56 96
v6_main ACS 212 0.6 0.8 3382.437974702658 0 5 99 85 12 79 98 68 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 43 73 30 13 4 97 69 3 41 74 22 11 47 65 67 34 99 1 33 8 46 24 78 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 53 15 35 29 63 7 48 66 31 62 49 76 82 51 17 16 32 87 70 56 96 55 44 6 57 45 20 36 14 2 10 19 23 26 21 9
v6_main ACS 215 0.6 0.8 3550.2058174291983 0 4 99 12 29 48 66 63 91 38 89 86 50 83 93 75 59 90 49 62 31 76 51 82 13 30 73 4 71 18 88 34 97 61 80 28 69 3 41 78 24 46 8 33 1 22 11 74 99 47 65 67 58 42 39 5 94 64 77 52 92 25 54 95 72 84 43 40 68 98 79 70 7 6 57 45 20 85 36 23 19 10 44 17 16 32 87 56 96 55 2 14 26 9 21 27 37 81 60 15 35 53
v6_main ACS 214 0.6 0.8 3423.0751123816467 0 7 99 53 35 15 91 38 89 86 50 83 93 24 46 8 78 41 3 74 33 1 22 99 42 95 54 25 92 52 77 64 5 94 88 39 58 67 34 65 47 11 97 61 69 28 80 90 59 75 62 31 66 63 29 12 85 20 45 57 6 44 7 48 49 76 13 82 51 17 16 32 87 73 30 4 68 40 71 18 84 72 43 98 79 70 56 96 55 10 19 23 36 14 2 26 9 21 27 37 81 60
v6_main ACS 217 0.6 0.8 3542.654893336777 0 4 99 53 15 37 81 60 91 38 89 86 50 83 93 75 59 69 28 61 80 90 13 4 30 73 32 16 82 76 49 62 31 66 48 63 35 29 12 85 20 45 57 6 7 44 51 17 10 19 23 36 14 26 9 21 27 2 55 56 96 70 87 79 98 68 40 71 18 88 97 74 3 41 78 24 46 8 33 1 22 11 99 47 65 34 67 58 39 42 95 94 5 64 77 52 54 25 92 72 84 43
v6_main ACS 216 0.6 0.8 3363.911340944979 0 5 99 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 62 49 76 32 16 17 51 82 13 30 4 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 94 5 64 77 52 92 25 54 95 42 58 39 72 84 43 40 71 18 68 73 98 79 70 87 55 56 96 57 45 20 85 36 14 26 2 23 19 10 6 44 7 48 66 31 63 29 12 35 15 53
v6_main ACS 219 0.6 0.8 3236.1520411763104 0 4 99 36 20 45 57 6 44 17 51 82 76 31 66 48 7 29 12 35 53 15 63 62 49 90 80 61 28 69 41 3 74 1 47 65 67 58 39 42 95 94 5 64 77 52 92 25 54 72 71 18 88 97 34 99 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 26 9 14 2 23 19 10 87 32 16 13 4 30 73 98 68 40 84 43 79 70 96 56 55 85
v6_main ACS 218 0.6 0.8 3456.900057110585 0 7 99 36 14 2 26 9 21 81 60 37 27 53 15 35 29 12 6 7 48 66 63 91 38 89 86 50 83 93 75 28 69 3 41 78 24 46 8 33 1 22 74 11 47 65 67 34 99 97 61 80 90 59 62 31 49 76 51 17 44 10 57 45 20 85 23 19 55 87 4 30 73 98 68 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 13 82 16 32 70 56 96 79
v6_main ACS 221 0.6 0.8 3469.1957277475544 0 5 99 35 63 31 62 49 13 82 51 17 16 32 87 55 56 96 70 79 98 73 30 4 68 71 18 40 43 84 72 5 94 88 97 41 3 69 28 61 80 90 1 22 11 34 67 58 39 42 95 64 77 52 92 54 25 65 47 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 26 9 14 2 23 57 45 20 85 12 29 48 66 76 7 44 6 10 19 36 15 53
v6_main ACS 220 0.6 0.8 3362.3259466405216 0 6 99 36 14 2 23 19 45 57 20 85 12 29 35 53 15 9 55 87 32 16 17 51 82 76 90 80 3 41 78 24 46 8 1 22 11 47 65 67 42 95 25 54 92 52 77 64 94 5 72 84 40 43 79 70 56 96 10 6 44 7 48 66 31 62 49 13 4 30 73 98 68 71 18 88 39 58 34 33 74 99 97 69 28 61 59 75 93 83 50 86 89 38 91 63 27 37 81 60 21 26
v6_main ACS 223 0.6 0.8 3458.0048364331315 0 5 99 36 14 26 2 23 19 45 57 12 53 27 37 21 9 17 51 76 49 62 90 80 28 69 3 41 99 34 67 65 47 22 1 33 8 46 24 78 59 75 93 83 50 86 38 89 31 66 63 91 60 81 15 35 29 7 48 82 13 30 73 4 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 11 74 61 98 79 70 87 96 56 55 32 16 44 6 10 20 85
v6_main ACS 222 0.6 0.8 3293.2760039389195 0 6 99 9 26 21 27 37 81 60 91 89 82 13 76 49 62 31 66 48 29 12 35 63 90 80 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 98 79 70 87 16 32 17 51 44 7 6 57 45 20 85 14 2 23 19 10 55 56 96 73 30 4 68 40 71 18 88 97 34 99 11 74 33 8 46 24 78 59 75 93 83 50 86 38 15 53 36
v6_main ACS 225 0.6 0.8 3481.024835425192 0 6 99 6 7 44 17 51 82 16 32 87 70 73 68 4 30 13 76 49 62 31 89 66 48 29 35 63 91 38 86 50 83 93 75 90 80 59 24 46 78 41 3 69 28 61 97 88 34 99 11 74 8 33 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 18 71 40 43 98 79 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 53 12 57 45 20 85
v6_main ACS 224 0.6 0.8 3482.3461620373373 0 6 99 53 35 15 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 62 31 63 29 7 48 66 49 76 82 13 4 30 73 68 71 18 88 97 61 28 69 3 78 24 46 41 74 8 33 1 22 11 47 65 99 34 67 58 39 42 95 94 5 64 77 52 92 25 54 72 84 40 43 98 79 12 85 20 45 57 6 44 17 51 16 32 87 70 56 96 55 10 19 23 36 2 14 26 9 21
v6_main ACS 227 0.6 0.8 3474.7445769828873 0 6 99 36 14 2 23 19 10 68 40 84 72 5 94 64 77 52 92 54 25 95 42 39 58 88 97 18 71 43 98 73 13 82 76 66 31 62 49 90 80 61 28 69 3 41 74 99 34 67 65 47 11 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 53 15 35 29 63 48 7 44 16 32 87 70 56 96 55 79 4 30 51 17 6 57 45 20 85 12 9 21 26
v6_main ACS 226 0.6 0.8 3236.413195165316 0 6 99 2 23 19 10 55 56 96 79 98 73 30 4 13 16 32 87 70 82 76 49 62 31 66 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 47 65 67 34 99 74 97 88 72 5 94 64 77 52 92 25 54 95 42 58 39 18 71 84 43 40 68 17 51 48 35 53 15 27 37 60 81 21 9 26 14 36 85 12 29 7 44 6 57 45 20
v6_main ACS 229 0.6 0.8 3440.0775883542874 0 5 99 2 10 19 23 45 20 85 36 14 26 21 9 27 37 81 60 91 38 89 86 50 83 93 75 59 24 46 78 41 3 69 28 97 61 80 90 4 71 18 88 39 58 67 34 99 11 74 8 33 1 22 47 65 42 95 54 25 92 52 77 64 94 5 72 84 43 40 68 98 73 30 13 82 76 49 62 31 66 48 63 53 15 35 29 12 6 7 44 51 17 16 32 87 70 79 96 56 55 57
v6_main ACS 228 0.6 0.8 3310.1525490413833 0 6 99 36 14 2 23 19 55 56 96 87 32 17 51 82 13 16 44 6 7 48 31 62 90 80 61 28 69 3 41 1 11 47 65 67 34 97 18 71 84 72 94 5 64 77 52 92 25 54 95 42 58 39 88 99 22 33 74 8 46 24 78 59 75 93 83 50 86 89 38 91 63 66 76 49 4 30 73 98 68 40 43 79 70 10 57 45 20 85 9 26 21 27 37 81 60 15 53 35 29 12
v6_main MMAS 201 0.6 0.8 3269.077822660549 0 6 99 20 57 6 7 51 82 13 4 30 73 98 68 71 18 40 43 79 70 87 32 16 17 44 10 19 23 36 27 37 81 60 91 38 89 86 50 83 93 59 75 62 49 76 66 48 29 12 35 53 15 63 31 90 80 61 28 69 3 41 78 46 24 8 33 1 22 11 99 34 67 58 39 42 95 94 5 64 77 52 92 25 54 65 47 74 97 88 72 84 96 56 55 45 85 14 2 26 21 9
v6_main MMAS 200 0.6 0.8 3156.2183124164026 0 5 99 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 38 91 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 74 99 47 65 67 34 97 88 94 5 64 77 52 92 25 54 95 42 58 39 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 14 2 26 9 21 27 37 81 60 15 53 35 29 12 85 36
v6_main MMAS 203 0.6 0.8 3239.3735946459497 0 5 99 36 45 57 6 44 17 16 32 87 73 30 4 68 98 79 70 96 56 55 10 19 23 14 2 26 9 21 27 37 81 60 91 38 89 63 48 7 12 29 35 53 15 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 74 99 47 65 67 34 39 58 42 95 94 5 64 77 52 92 54 25 18 71 40 43 84 72 88 97 13 82 76 49 62 31 66 51 20 85
v6_main MMAS 202 0.6 0.8 3350.805934242989 0 6 99 2 45 57 6 44 17 51 82 16 32 87 98 68 73 30 4 13 76 49 62 31 66 48 7 20 85 12 53 15 86 50 83 93 75 59 90 80 61 28 69 3 41 78 46 24 8 33 1 22 74 11 99 47 65 34 67 39 58 42 95 94 5 64 77 52 92 25 54 97 88 18 71 40 43 84 72 79 70 96 56 55 10 19 23 36 14 26 9 21 27 37 81 60 91 38 89 63 29 35
v6_main MMAS 205 0.6 0.8 3228.117223583632 0 6 99 85 20 45 57 6 7 44 17 51 16 32 87 73 30 4 13 82 76 49 62 31 66 48 35 53 15 2 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 99 34 67 65 47 74 97 88 18 71 84 72 5 94 39 58 42 95 54 25 92 52 77 64 40 43 79 98 68 70 96 56 55 10 19 23 36 14 26 9 21 27 37 81 60 91 38 89 63 29 12
v6_main MMAS 204 0.6 0.8 3312.0012903562406 0 6 99 9 26 21 81 60 37 27 15 35 29 12 57 45 20 85 6 7 48 66 31 62 49 76 13 4 30 73 68 98 79 70 87 56 96 55 32 16 17 44 10 19 23 36 14 2 51 82 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 74 99 47 65 67 34 58 39 42 95 94 5 64 77 52 92 25 54 88 72 84 43 40 18 71 97 59 75 93 83 50 86 89 38 91 63 53
v6_main MMAS 207 0.6 0.8 3345.63380978297 0 6 99 53 35 15 27 37 81 60 91 38 89 31 66 48 29 12 85 20 45 57 6 7 44 17 32 16 51 82 13 30 73 68 98 79 70 87 96 56 55 10 19 23 36 14 9 21 26 2 76 49 62 90 80 61 28 69 3 41 78 24 46 8 74 1 33 22 11 47 65 99 34 67 58 39 42 95 94 5 64 77 52 92 25 54 4 71 18 40 43 84 72 88 97 59 75 93 83 50 86 63
v6_main MMAS 206 0.6 0.8 3245.731473982749 0 6 99 91 38 89 86 50 83 93 75 59 28 69 3 41 78 24 46 8 33 1 22 11 99 34 67 58 39 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 65 47 74 97 61 80 90 76 49 62 31 66 63 29 53 14 2 26 21 9 27 37 81 60 15 35 12 85 20 45 57 6 44 7 48 51 17 32 16 82 13 4 30 73 68 98 79 70 87 55 56 96 10 19 23 36
v6_main MMAS 209 0.6 0.8 3386.9053672099344 0 5 99 53 15 27 37 60 81 21 9 26 36 85 20 45 57 12 6 7 44 17 51 82 13 4 68 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 61 69 28 3 41 78 46 24 8 33 1 22 11 47 65 67 34 99 74 80 90 59 75 93 83 50 86 89 38 91 63 29 35 14 2 23 19 10 55 56 96 87 70 79 98 73 30 32 16 76 49 62 31 66 48
v6_main MMAS 208 0.6 0.8 3278.1986320199035 0 6 99 14 2 26 21 27 37 81 60 15 53 35 29 12 6 44 7 63 48 66 31 62 49 76 82 13 30 73 4 68 98 79 70 87 32 16 51 17 10 19 45 57 20 85 9 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 74 99 34 67 58 39 42 95 94 5 64 77 52 92 25 54 65 47 97 88 72 84 18 71 40 43 96 56 55 23 36
v6_main MMAS 211 0.6 0.8 3375.416173583461 0 6 99 53 15 63 48 66 31 62 49 76 82 51 17 44 7 6 12 29 35 3 41 74 11 22 1 33 8 46 24 78 69 28 61 80 90 75 59 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 23 19 10 45 57 20 85 2 36 56 96 79 98 73 30 4 68 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 67 65 47 99 34 88 97 13 16 32 87 70 55
v6_main MMAS 210 0.6 0.8 3175.722852792819 0 5 99 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 35 53 15 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 74 97 88 72 84 71 18 40 43 68 98 79 70 96 56 55 10 19 23 14 2 26 9 21 27 37 81 60 91 38 63 29 12 85 20 36
v6_main MMAS 213 0.6 0.8 3288.457128182527 0 5 99 21 9 26 14 2 23 19 10 45 57 20 85 12 29 35 53 15 63 31 62 90 80 28 69 3 41 78 46 24 59 75 93 83 50 86 89 38 91 60 81 27 37 36 6 7 44 55 56 96 70 87 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 99 11 22 1 33 8 74 61 4 30 73 13 82 16 32 17 51 76 49 66 48
v6_main MMAS 212 0.6 0.8 3302.170638723083 0 5 99 36 14 2 23 45 20 12 29 35 53 15 63 48 66 31 62 49 76 16 32 87 70 79 98 68 73 30 4 97 69 3 41 74 1 22 33 8 46 24 78 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 55 56 96 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 67 65 47 11 99 34 88 18 71 13 82 51 17 44 7 6 10 19 57 85
v6_main MMAS 215 0.6 0.8 3255.96889362288 0 5 99 20 45 57 6 44 17 51 82 13 30 73 4 68 98 79 70 96 56 55 87 32 16 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 31 66 48 29 35 15 53 12 85 7 76 49 62 90 80 28 69 3 41 78 24 46 8 33 1 22 11 74 99 47 65 34 67 58 42 39 94 5 64 77 52 92 25 54 95 72 84 43 40 71 18 88 97 61 59 75 93 83 50 86 63
v6_main MMAS 214 0.6 0.8 3389.147813260749 0 5 99 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 49 76 82 51 13 30 4 68 71 18 88 97 74 3 41 78 46 24 8 33 1 22 11 99 47 65 34 67 58 39 42 95 94 5 64 77 52 92 25 54 72 84 43 40 98 73 61 28 69 80 90 31 66 48 63 15 53 35 29 12 85 20 45 57 6 7 44 17 16 32 87 70 79 96 56 55 10 19 23 36
v6_main MMAS 217 0.6 0.8 3263.4821687280787 0 7 99 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 69 28 61 80 90 62 31 66 48 63 10 6 7 44 17 51 82 76 49 13 4 30 73 3 41 78 24 46 8 33 1 22 11 99 34 67 58 39 42 95 94 5 64 77 52 92 25 54 65 47 74 97 88 72 84 40 71 18 43 68 98 79 70 87 32 16 96 56 55 19 23 14 36 85 57 45 20 12 29 35 15 53
v6_main MMAS 216 0.6 0.8 3391.9806033157597 0 5 99 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 62 49 76 82 13 30 4 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 39 58 42 95 94 5 64 77 52 92 25 54 72 84 43 40 71 18 68 73 98 79 70 87 55 56 96 23 19 10 6 7 44 17 32 16 51 48 66 31 63 35 15 53 29 12 57 45 20 85
v6_main MMAS 219 0.6 0.8 3294.0330485682525 0 6 99 53 15 35 63 48 66 31 62 49 76 82 51 17 16 32 87 4 13 90 80 61 28 69 3 41 78 74 99 34 67 65 47 11 22 1 33 8 46 24 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 23 19 10 6 57 45 20 85 2 55 56 96 70 79 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 18 71 40 68 98 73 30 44 7 29 12
v6_main MMAS 218 0.6 0.8 3287.959103378574 0 8 99 36 14 2 26 9 21 27 37 81 60 91 38 89 63 29 12 6 7 48 66 31 62 49 76 13 4 30 73 98 68 40 71 18 84 43 79 70 87 16 32 17 51 44 10 57 45 20 85 35 53 15 86 50 83 93 75 59 28 69 3 41 78 24 46 8 33 1 22 74 11 47 65 99 34 67 58 39 42 95 94 5 64 77 52 92 25 54 72 88 97 61 80 90 82 56 96 55 19 23
v6_main MMAS 221 0.6 0.8 3375.63016267138 0 6 99 53 15 35 29 12 85 36 14 2 63 66 31 62 90 80 61 28 69 3 41 74 11 99 34 67 65 47 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 87 70 79 98 73 30 4 68 71 18 40 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 13 82 49 76 48 51 20 57 45 6 7 44 17 16 32 56 96 55 19 10 23 26
v6_main MMAS 220 0.6 0.8 3204.1000738118573 0 5 99 36 14 2 23 19 10 57 45 20 85 12 29 35 53 15 91 38 89 86 50 83 93 59 75 62 49 76 82 13 4 30 73 87 32 16 17 51 44 6 7 48 63 66 31 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 74 99 47 65 67 34 97 88 94 5 64 77 52 92 25 54 95 42 58 39 72 84 43 40 18 71 68 98 79 70 96 56 55 26 9 21 37 81 60 27
v6_main MMAS 223 0.6 0.8 3245.5661031222176 0 7 99 7 6 76 49 62 90 80 61 28 69 3 41 74 11 99 34 67 65 47 22 1 33 8 46 24 78 59 75 93 83 50 86 38 89 31 66 48 63 91 60 81 37 27 21 26 14 2 23 19 57 45 20 85 12 29 35 53 15 9 55 56 96 70 79 98 73 30 4 68 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 71 18 40 13 82 51 17 16 32 87 44 10 36
v6_main MMAS 222 0.6 0.8 3434.0963791317845 0 7 99 45 57 6 10 55 56 96 73 30 4 13 82 51 76 49 62 31 66 48 63 29 35 53 15 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 74 99 34 67 65 47 58 42 39 5 94 64 77 52 92 25 54 95 97 88 72 84 43 40 71 18 68 98 79 70 87 32 16 17 44 7 12 9 21 26 2 14 36 23 19 20 85
v6_main MMAS 225 0.6 0.8 3359.554797592185 0 5 99 36 14 2 23 19 10 55 56 96 70 79 98 68 4 30 73 13 76 49 62 31 3 41 78 24 46 8 33 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 34 99 11 74 97 69 28 61 80 90 75 59 93 83 50 86 63 29 12 35 53 15 37 81 60 91 38 89 66 48 51 82 16 32 87 17 44 7 6 57 45 20 85 27 21 26 9
v6_main MMAS 224 0.6 0.8 3367.510227651985 0 6 99 53 35 15 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 62 31 63 29 7 48 66 49 76 82 13 4 30 73 68 98 79 70 87 32 16 17 51 44 6 57 45 20 85 12 2 55 56 96 43 84 88 97 61 28 69 3 41 78 24 46 8 33 1 22 11 99 74 47 65 67 34 58 39 42 95 94 5 64 77 52 92 25 54 72 18 71 40 10 19 23 14 36 26 21 9
v6_main MMAS 227 0.6 0.8 3339.8484106765786 0 7 99 36 14 2 23 10 6 44 7 48 66 31 62 49 76 51 17 16 32 87 70 56 55 57 45 20 85 12 29 35 15 53 63 90 80 61 28 69 3 41 74 99 34 67 65 47 11 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 82 13 73 30 4 68 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 97 88 18 71 79 96 19 26 21
v6_main MMAS 226 0.6 0.8 3237.8103036251914 0 5 99 12 7 44 17 16 32 87 70 98 73 30 4 13 82 76 49 66 48 29 35 53 15 63 31 62 90 80 61 28 69 3 41 78 46 24 8 33 1 22 11 99 34 67 65 47 74 59 75 93 83 50 86 89 38 91 60 81 37 27 10 55 56 96 79 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 97 88 18 71 40 68 51 6 57 45 20 85 36 23 19 2 14 26 21 9
v6_main MMAS 229 0.6 0.8 3405.2690679193524 0 6 99 36 14 26 9 21 27 37 81 60 91 15 53 35 29 12 6 17 51 82 76 49 62 75 59 3 69 28 61 80 90 13 30 4 68 98 73 87 70 79 96 56 55 10 19 23 7 44 20 45 57 85 2 32 16 43 40 71 18 84 72 5 64 77 52 92 25 54 39 58 42 95 94 88 97 8 33 1 22 47 65 67 34 99 11 74 41 78 46 24 93 83 50 86 38 89 31 66 48 63
v6_main MMAS 228 0.6 0.8 3302.4087731732493 0 7 99 36 14 2 23 19 10 55 56 96 70 79 43 40 84 72 18 71 68 98 73 30 4 80 90 61 28 69 3 41 74 33 1 22 11 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 63 7 48 66 31 62 49 76 82 13 16 32 87 17 51 44 6 57 45 20 85 12 29 35 53 15 27 37 60 81 21 26 9
v6_ablation MACO-noLS 201 0.6 0.8 3358.472287780861 0 6 99 53 35 15 91 38 89 86 50 83 93 24 46 8 78 41 3 74 33 1 22 11 99 47 65 34 67 58 39 42 95 54 25 92 52 77 64 94 88 97 69 28 61 80 90 59 75 62 49 31 66 48 44 6 7 17 51 82 76 13 4 30 73 98 68 71 18 84 72 5 40 43 79 70 87 32 16 55 56 96 10 19 23 36 14 2 26 9 21 27 37 81 60 63 29 12 57 45 20 85
v6_ablation MACO-noLS 200 0.6 0.8 3303.5944494155724 0 5 99 55 87 73 30 4 97 3 41 78 24 46 8 33 1 22 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 88 34 99 74 69 28 61 13 82 76 49 62 31 66 48 63 53 15 35 29 12 20 45 57 6 7 44 17 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 5 72 84 43 40 18 71 68 98 79 70 96 56 32 16 51 85
v6_ablation MACO-noLS 203 0.6 0.8 3390.453279628656 0 6 99 9 21 27 37 15 53 35 29 48 7 44 17 16 32 87 70 96 56 55 79 98 68 73 4 30 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 88 5 64 77 52 92 25 54 95 42 58 39 94 72 84 43 40 71 18 97 61 13 82 51 45 57 20 85 14 2 23 19 10 6 12 63 66 31 62 49 76 90 80 59 75 93 83 50 86 89 38 91 60 81 26 36
v6_ablation MACO-noLS 202 0.6 0.8 3203.8372806030693 0 6 99 2 6 7 44 17 51 16 32 87 70 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 15 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 94 5 39 58 42 95 54 25 92 52 77 64 72 84 18 71 40 43 96 56 55 10 19 23 27 37 81 9 21 26 14 36 20 45 57 85 12 29 35 53
v6_ablation MACO-noLS 205 0.6 0.8 3275.056246075505 0 6 99 35 29 12 49 62 75 59 93 83 50 86 38 89 31 66 48 63 57 45 20 85 36 14 2 23 19 10 17 51 82 76 13 4 30 73 68 98 79 70 87 32 16 44 6 7 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 74 99 47 65 67 34 97 88 5 94 39 58 42 95 54 25 92 52 77 64 72 84 18 71 40 43 56 96 55 26 9 21 27 37 81 60 91 15 53
v6_ablation MACO-noLS 204 0.6 0.8 3375.4404239763717 0 6 99 9 26 21 81 60 37 27 53 15 35 29 12 20 45 57 6 7 44 51 82 13 4 30 73 55 56 96 79 43 40 18 71 68 98 70 87 32 16 17 10 19 23 2 14 36 85 48 66 31 62 49 76 3 78 24 46 8 1 47 65 67 58 39 42 95 94 5 64 77 52 92 25 54 72 84 88 97 34 99 11 22 33 74 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 63
v6_ablation MACO-noLS 207 0.6 0.8 3397.8522076824725 0 6 99 15 27 37 81 60 91 38 89 86 50 83 93 31 66 48 63 29 12 85 20 45 57 6 44 17 32 16 51 82 13 4 30 73 98 79 70 87 96 56 55 10 19 23 36 14 2 26 9 21 7 49 62 75 59 3 41 78 24 46 8 74 33 1 22 11 47 65 99 34 67 58 39 42 95 94 5 64 54 25 92 52 77 72 84 40 68 43 71 18 88 97 69 28 61 80 90 76 35 53
v6_ablation MACO-noLS 206 0.6 0.8 3435.043163037331 0 6 99 2 36 45 57 6 44 17 51 16 32 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 39 58 42 95 54 25 92 52 77 64 88 97 61 80 90 3 41 1 33 22 11 47 65 67 34 99 74 8 46 24 78 69 28 59 75 93 83 50 86 35 12 85 20 7 29 63 48 66 31 62 49 76 82 87 70 96 56 55 10 19 23 14 26 9 21 27 37 81 60 91 38 89 15 53
v6_ablation MACO-noLS 209 0.6 0.8 3283.473334847154 0 6 99 19 10 56 96 79 98 73 4 68 40 43 84 18 71 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 30 51 13 82 48 63 66 31 62 49 76 90 80 61 28 69 3 41 1 22 11 47 65 67 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 85 20 45 57 6 7 44 17 16 32 87 70 55 23 2 12 29 35 15 53
v6_ablation MACO-noLS 208 0.6 0.8 3212.568537284741 0 5 99 85 20 45 57 6 7 44 17 51 82 13 76 49 62 31 66 48 63 29 35 53 15 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 1 22 99 34 67 18 71 40 43 84 72 88 94 5 64 77 52 92 25 54 95 42 39 58 65 47 11 74 97 69 28 61 80 90 4 30 73 68 98 79 70 96 56 55 87 32 16 10 19 23 36 14 2 26 9 21 81 60 37 27 12
v6_ablation MACO-noLS 211 0.6 0.8 3556.522598640184 0 5 99 85 20 23 19 10 30 4 97 3 41 74 11 99 34 67 65 47 22 1 33 8 46 24 78 59 69 28 61 80 90 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 2 14 36 45 57 6 7 44 17 32 16 51 82 13 76 49 62 31 66 48 29 12 35 53 15 63 68 43 84 40 71 18 72 5 94 64 77 52 92 25 54 95 42 58 39 88 98 73 87 70 79 96 56 55
v6_ablation MACO-noLS 210 0.6 0.8 3368.5219251922176 0 5 99 53 15 35 29 12 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 90 80 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 39 58 42 95 94 5 64 54 25 92 52 77 72 18 71 84 43 40 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 62 31 66 48 63
v6_ablation MACO-noLS 213 0.6 0.8 3260.704549594063 0 5 99 23 6 7 16 32 87 98 68 71 18 40 43 79 70 96 56 55 17 51 82 13 76 49 48 12 29 35 53 15 63 66 31 62 90 80 28 3 69 61 4 30 73 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 41 1 22 11 99 34 67 65 47 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 21 9 26 2 14 36 20 45 57 19 10 44 85 27 37
v6_ablation MACO-noLS 212 0.6 0.8 3214.5814394779445 0 7 99 7 51 82 76 49 90 80 61 97 3 41 78 46 24 8 1 22 11 99 34 67 58 39 88 18 71 68 73 30 4 13 16 32 87 17 44 6 57 20 45 2 23 19 10 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 65 47 33 74 69 28 59 75 93 83 50 86 91 38 89 31 62 66 48 63 36 14 26 9 21 27 37 81 60 15 53 35 29 12 85
v6_ablation MACO-noLS 215 0.6 0.8 3515.8216064986473 0 5 99 12 29 48 66 63 91 38 89 86 50 83 93 75 59 90 49 62 31 76 51 82 13 30 73 4 71 18 88 34 97 61 80 28 69 3 74 41 78 24 46 8 33 1 22 11 99 47 65 67 58 42 39 94 5 64 77 52 92 25 54 95 72 84 43 40 68 98 79 70 35 53 15 85 20 45 57 6 7 44 17 16 32 87 56 96 55 10 19 23 36 14 2 26 9 21 27 37 81 60
v6_ablation MACO-noLS 214 0.6 0.8 3491.431758219302 0 6 99 53 35 15 91 38 89 86 50 83 93 24 46 8 78 41 3 74 33 1 22 11 99 47 65 34 67 58 39 42 95 54 25 92 52 77 64 94 88 97 61 69 28 80 90 59 75 62 66 31 49 76 82 51 17 16 32 4 30 13 73 98 68 71 18 84 72 5 40 43 79 70 87 96 56 55 36 14 2 26 9 21 27 37 81 60 63 48 7 6 57 45 20 85 12 29 44 10 19 23
v6_ablation MACO-noLS 217 0.6 0.8 3465.13485851238 0 4 99 53 15 37 81 60 91 38 89 86 50 83 93 75 59 69 28 61 80 90 13 4 30 73 98 68 40 71 18 88 97 74 3 41 78 24 46 8 33 1 22 11 99 47 65 34 67 58 39 42 95 5 94 64 77 52 92 25 54 72 84 43 79 70 87 2 14 26 9 21 27 35 29 12 6 44 7 57 45 20 85 36 23 19 10 55 56 96 32 16 17 51 82 76 49 62 31 66 48 63
v6_ablation MACO-noLS 216 0.6 0.8 3353.3200855670284 0 5 99 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 62 49 76 51 13 30 4 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 5 64 77 52 92 25 54 95 42 58 39 94 72 84 43 40 71 18 68 73 98 79 70 87 55 56 96 10 6 7 44 17 32 16 82 48 66 31 63 35 15 53 23 19 45 57 20 85 12 29
v6_ablation MACO-noLS 219 0.6 0.8 3450.3133492678776 0 5 99 9 21 14 36 19 4 3 41 78 74 11 99 34 67 65 47 22 1 33 8 46 24 59 75 93 83 50 86 89 38 91 60 81 37 27 15 29 12 85 20 45 57 6 7 44 51 17 16 32 87 55 56 96 70 79 98 68 73 30 13 82 76 49 62 31 63 35 53 26 2 23 10 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 69 28 61 80 90 66 48
v6_ablation MACO-t01l1 201 0.6 0.8 3050.734718186407 0 5 99 53 15 91 38 89 86 50 83 93 75 59 3 97 88 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 99 74 41 1 47 65 11 22 33 8 46 24 78 69 28 61 80 90 76 49 62 31 66 48 63 6 7 51 82 13 4 30 73 98 68 71 18 40 84 43 79 70 96 56 55 87 32 16 17 44 10 19 23 9 21 26 2 14 36 45 57 20 85 12 29 35 60 81 37 27
v6_ablation MACO-t01l1 203 0.6 0.8 3022.2846351915455 0 5 99 35 29 7 51 82 13 4 30 73 87 32 16 17 44 6 57 45 20 85 12 48 76 49 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 15 53
v6_ablation MACO-t01l1 205 0.6 0.8 3104.687620454492 0 5 99 53 15 35 29 63 48 66 31 62 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 10 55 56 96 87 32 16 17 44 6 57 45 20 85 12 7 51 82 76 49 90 80 61 28 69 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 22 33 8 46 24 78 59 75 13 4 30 73 98 68 71 18 72 84 40 43 79 70 19 23 14 36
v6_ablation MACO-noLS 218 0.6 0.8 3287.7631538075825 0 6 99 36 14 2 26 9 21 81 60 37 27 53 15 35 29 12 20 45 57 85 6 7 48 66 63 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 1 22 11 47 65 58 39 42 95 94 5 64 77 52 92 25 54 67 34 99 74 4 30 73 87 32 16 17 51 82 13 76 49 31 62 90 80 61 69 28 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 44 10 19 23
v6_ablation MACO-t01l1 207 0.6 0.8 3020.5230843037994 0 5 99 85 20 17 32 16 13 4 30 73 68 98 79 70 87 96 56 55 10 19 23 6 7 44 51 82 76 49 62 90 80 61 28 69 3 41 1 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 93 83 50 86 38 89 31 66 48 63 91 60 81 37 27 21 9 26 2 14 36 45 57 12 29 35 15 53
v6_ablation MACO-t01l1 200 0.6 0.8 3099.26818259364 0 5 99 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 51 44 57 7 82 30 4 97 74 1 22 11 99 34 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 63 48 66 31 62 49 76 13 73 98 68 71 18 72 84 40 43 79 17 6 45 20 85 12 29 35 53
v6_ablation MACO-t01l1 209 0.6 0.8 3050.1343259706555 0 6 99 85 6 51 82 76 49 62 90 80 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 14 36 12 29 63 31 66 48 7 57 45 23 2 19 10 55 56 96 87 70 79 43 40 84 72 18 71 68 98 73 4 30 13 16 32 17 44 20
v6_ablation MACO-t01l1 202 0.6 0.8 3078.898620506259 0 5 99 53 35 15 60 81 37 27 21 9 26 14 23 45 57 20 7 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 74 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 22 11 97 88 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 29 85 36 2 19 10 55 56 96 70 87 32 16 17 51 44 6 12
v6_ablation MACO-t01l1 211 0.6 0.8 3017.175098648784 0 5 99 12 51 82 13 4 30 73 98 68 40 43 79 70 96 56 55 87 32 16 17 44 7 48 66 31 62 49 76 90 80 61 28 69 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 71 18 88 97 34 99 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 2 23 19 10 6 57 45 20 85 29 63 35 15 53
v6_ablation MACO-t01l1 204 0.6 0.8 3111.9639306254403 0 5 99 85 57 6 44 51 82 13 61 28 69 3 78 24 46 8 33 74 11 99 34 67 58 39 88 97 41 1 22 47 65 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 36 37 81 60 91 38 89 86 50 83 93 75 59 90 80 4 30 73 87 32 16 17 7 12 20 2 14 26 9 21 27 15 63 66 31 62 49 76 48 29 35 53
v6_ablation MACO-t01l1 213 0.6 0.8 3080.1004051571836 0 5 99 9 26 21 81 60 37 27 15 35 12 85 20 57 45 23 36 14 2 19 10 55 56 96 70 79 98 43 40 84 18 71 68 4 30 73 87 16 32 17 44 6 7 51 82 13 76 49 62 90 80 61 28 69 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 88 97 34 99 11 22 33 8 46 24 78 59 75 93 83 50 86 38 91 89 31 66 48 63 29 53
v6_ablation MACO-t01l1 206 0.6 0.8 3055.9064772749107 0 5 99 53 15 35 29 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 87 32 16 17 44 57 20 85 12 7 48 76 49 90 80 61 28 69 3 74 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 46 24 78 41 97 88 72 84 18 71 40 43 79 98 68 73 4 30 13 82 51 6 45 36
v6_ablation MACO-t01l1 215 0.6 0.8 3024.708270208328 0 6 99 15 63 48 66 31 62 49 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 6 7 51 82 76 90 80 61 28 69 3 41 1 74 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 57 45 20 85 12 29 35 53
v6_ablation MACO-t01l1 208 0.6 0.8 3072.4772886163983 0 4 99 36 14 2 26 9 21 27 37 81 60 53 35 63 29 12 20 45 57 85 15 91 38 89 86 50 83 93 59 75 49 76 82 13 4 30 73 87 32 16 17 51 44 6 7 48 66 31 62 90 80 61 28 69 3 41 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 46 24 78 74 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23
v6_ablation MACO-t01l1 217 0.6 0.8 3068.378427207326 0 5 99 9 26 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 35 53 15 29 48 76 49 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 18 71 40 43 79 98 68 73 4 30 13 82 51 44 12 85 20 45 57 6 7 17 16 32 87 70 96 56 55 10 19 23 36 14 2
v6_ablation MACO-t01l1 210 0.6 0.8 3108.506830930295 0 5 99 20 45 57 6 44 17 16 32 87 70 96 56 55 10 19 23 2 14 36 85 48 76 49 90 80 61 69 3 41 74 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 46 24 78 28 97 88 72 84 18 71 40 43 79 98 68 73 4 30 13 82 51 7 12 29 35 9 26 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 15 53
v6_ablation MACO-t01l1 219 0.6 0.8 3152.4140523948886 0 5 99 85 20 45 57 6 7 51 82 13 76 49 62 93 83 50 86 89 38 91 63 31 66 48 29 35 53 15 60 81 37 27 21 9 26 14 36 23 19 2 10 55 56 96 70 79 73 30 4 61 69 3 41 74 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 46 24 78 59 75 90 80 28 97 88 72 84 43 40 18 71 68 98 87 32 16 17 44 12
v6_ablation MACO-t01l1 212 0.6 0.8 3100.493374411472 0 6 99 12 29 48 7 57 20 85 36 14 2 45 6 44 17 51 82 90 80 61 28 69 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 79 98 73 16 32 87 70 96 56 55 10 19 23 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 78 24 46 8 33 22 11 99 34 97 88 18 71 40 68 4 30 13 76 49 62 31 66 63 15 35 53
v6_ablation MACO-t01l2 201 0.6 0.8 3080.863730994157 0 6 99 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 63 29 35 15 53 85 20 57 7 76 49 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 36 14 26 21 9 2 23 45 6 44 17 16 32 87 73 30 4 13 82 51 12
v6_ablation MACO-t01l1 214 0.6 0.8 3064.085214665476 0 4 99 12 6 44 17 16 32 87 70 79 98 68 73 30 4 13 82 51 7 29 63 15 35 53 9 21 26 14 36 85 20 45 57 10 96 56 55 19 23 2 48 66 31 62 49 76 90 80 61 28 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 74 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27
v6_ablation MACO-t01l2 203 0.6 0.8 3047.2808846918174 0 5 99 7 51 82 13 90 80 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 59 75 93 83 50 86 38 91 89 31 62 49 76 66 48 12 85 20 36 2 45 57 6 44 17 16 32 87 73 30 4 68 71 18 72 84 40 43 98 79 70 96 56 55 10 19 23 14 26 9 21 27 37 81 60 15 63 29 35 53
v6_ablation MACO-t01l1 216 0.6 0.8 3108.9606721660716 0 5 99 12 35 15 60 81 37 27 21 9 26 2 14 85 20 45 57 6 7 44 51 17 16 32 96 56 55 10 19 23 36 53 91 38 89 86 50 83 93 75 59 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 22 33 8 46 24 78 69 28 61 80 90 4 30 73 87 70 79 98 43 40 84 72 18 71 68 13 82 76 49 62 31 66 48 63 29
v6_ablation MACO-t01l2 205 0.6 0.8 3058.778836622127 0 5 99 53 35 15 27 21 9 26 14 23 19 57 45 20 85 6 7 44 51 82 90 80 61 28 69 3 41 1 74 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 36 2 10 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 76 49 62 31 66 63 48 29 12
v6_ablation MACO-t01l1 218 0.6 0.8 3082.6834608184427 0 5 99 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85 12 7 48 76 49 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 79 98 40 18 71 68 73 4 30 13 82 51 53 15 35 29 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14
v6_ablation MACO-t01l2 207 0.6 0.8 3070.954121565594 0 6 99 36 2 19 10 55 56 96 87 70 79 43 40 68 98 73 30 4 13 16 32 17 44 23 14 26 9 21 27 37 81 60 38 91 15 53 35 85 20 45 57 6 7 51 82 76 49 62 90 80 61 28 69 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 71 18 88 97 34 99 11 22 33 8 46 24 78 59 75 93 83 50 86 89 31 66 48 63 29 12
v6_ablation MACO-t01l2 200 0.6 0.8 3151.421047062097 0 5 99 53 15 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 35 7 17 51 82 13 30 4 61 28 69 3 41 46 24 78 1 33 8 74 99 34 88 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 11 97 18 71 40 84 43 79 98 68 73 16 32 87 70 96 56 55 10 44 6 19 23 9 21 26 2 14 36 85 20 45 57 12 29
v6_ablation MACO-t01l2 209 0.6 0.8 3112.243719119007 0 4 99 53 63 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 85 20 23 2 26 14 45 57 6 7 12 29 35 15 91 60 81 37 27 9 21 38 89 86 50 83 93 75 59 90 80 61 69 3 41 74 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 46 24 78 28 97 88 72 84 18 71 40 43 68 98 79 70 96 56 55 10 19 36
v6_ablation MACO-t01l2 202 0.6 0.8 3044.516879600532 0 5 99 53 15 35 63 31 66 48 29 12 85 20 45 2 23 19 10 55 56 96 70 79 98 43 40 68 4 30 73 87 32 16 17 44 57 6 7 51 82 13 76 49 62 90 80 61 28 69 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 71 18 88 97 34 99 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36
v6_ablation MACO-t01l2 211 0.6 0.8 2995.2962061261373 0 6 99 53 15 35 63 29 12 57 45 20 85 36 26 9 21 2 14 23 19 10 55 56 96 87 70 79 98 68 73 30 4 13 82 51 16 32 17 44 6 7 48 66 31 62 49 76 90 80 61 28 69 3 41 1 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27
v6_ablation MACO-t01l2 204 0.6 0.8 3013.0532033554928 0 4 99 36 14 23 19 45 12 29 48 66 31 63 35 15 53 6 7 51 82 13 76 49 62 90 80 61 28 69 3 41 1 74 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 2 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 57 20 85
v6_ablation MACO-t01l2 213 0.6 0.8 3124.1670668162933 0 4 99 53 91 38 89 86 50 83 93 75 59 28 69 3 41 46 24 78 1 33 8 74 97 61 80 90 4 98 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 65 47 22 11 99 34 67 58 39 88 18 71 68 73 30 13 82 76 49 62 31 66 48 63 29 35 15 60 81 37 27 21 9 26 14 36 45 57 20 85 2 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 12
v6_ablation MACO-t01l2 206 0.6 0.8 3134.3024758087086 0 5 99 6 7 51 82 4 61 69 3 41 78 24 46 8 74 11 22 33 1 47 65 67 34 99 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 18 71 40 43 79 98 68 73 30 13 76 48 29 53 15 35 63 66 31 62 49 90 80 28 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 44 12 57 45 20 85
v6_ablation MACO-t01l2 215 0.6 0.8 2996.986910137577 0 4 99 7 51 17 32 16 82 76 13 4 30 73 68 98 79 70 87 96 56 55 10 19 23 36 63 48 66 31 62 49 90 80 61 28 69 3 41 1 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 33 22 74 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 2 14 85 20 45 57 6 44 12 29 35 15 53
v6_ablation MACO-t01l2 208 0.6 0.8 3078.3162276459902 0 4 99 53 15 63 66 31 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 85 12 7 51 82 13 90 80 61 28 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 74 11 22 33 8 46 24 78 59 75 62 49 76 44 6 57 45 20 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 48 29 35
v6_ablation MACO-t01l2 217 0.6 0.8 3061.4476615331855 0 5 99 45 57 6 7 82 4 97 74 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 63 35 53 15 27 37 60 81 21 9 26 14 23 19 20 85 36 2 10 44 51 17 16 32 87 55 56 96 70 79 43 40 84 72 88 18 71 68 98 73 30 13 76 49 62 31 66 48 29 12
v6_ablation MACO-t01l2 210 0.6 0.8 3030.562764045514 0 6 99 85 20 45 57 6 44 17 16 32 87 70 79 96 56 55 10 19 23 36 35 29 48 76 49 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 73 30 4 13 82 51 7 12 2 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 15 53
v6_ablation MACO-t01l2 219 0.6 0.8 3110.630327247625 0 5 99 27 37 21 26 14 45 57 20 85 12 35 15 53 6 7 44 17 16 32 87 55 56 96 70 79 98 73 4 30 82 76 49 62 31 66 48 63 29 2 9 81 60 91 38 89 86 50 83 93 75 59 90 80 61 69 3 28 41 78 24 46 8 74 1 33 22 11 47 65 67 34 99 97 88 5 94 39 58 42 95 25 54 92 52 77 64 72 84 43 40 18 71 68 13 51 10 19 23 36
v6_ablation MACO-t01l2 212 0.6 0.8 3101.1598796050857 0 5 99 85 20 6 44 32 87 98 68 71 18 72 84 40 43 79 70 96 56 55 10 19 2 23 45 57 51 82 90 80 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 12 7 17 16 73 30 4 13 76 49 62 31 66 48 63 29 35 15 53
v6_ablation MACO-t01l2 214 0.6 0.8 3018.871652095941 0 5 99 23 19 10 55 56 96 70 79 98 68 4 13 30 73 87 32 16 17 51 82 76 48 66 35 63 31 62 49 90 80 61 28 69 3 41 1 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 2 14 36 85 20 45 57 6 44 7 12 29 15 53
v6_ablation MACO-t1l1 201 0.6 0.8 3128.160573513114 0 7 99 53 35 15 91 38 89 86 50 83 93 75 59 24 46 8 78 3 41 74 33 1 22 11 99 47 65 67 34 39 94 5 64 77 52 92 25 54 95 42 58 88 97 69 28 61 80 90 76 49 62 31 66 48 63 29 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36 12 85 20 57 45 2 14 26 9 21 81 60 37 27
v6_ablation MACO-t01l2 216 0.6 0.8 3166.475977557432 0 5 99 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 49 76 31 66 48 63 29 7 51 82 13 90 80 61 28 69 3 41 78 24 46 1 22 33 8 74 97 4 30 73 98 68 71 18 72 5 94 64 77 52 92 25 54 95 42 65 47 11 99 34 67 58 39 88 84 40 43 79 70 96 56 55 87 32 16 17 44 6 10 19 23 36 12 57 45 20 85 35 15 53
v6_ablation MACO-t1l1 203 0.6 0.8 3101.5111178247416 0 4 99 9 21 26 2 14 23 19 10 55 56 96 70 79 98 73 87 32 16 17 51 48 63 91 38 89 86 50 83 93 75 59 90 80 61 28 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 88 34 99 11 22 33 8 46 24 78 69 97 71 18 84 43 40 68 4 30 13 82 76 49 62 31 66 29 36 85 20 45 57 6 44 7 12 35 53 15 60 81 37 27
v6_ablation MACO-t01l2 218 0.6 0.8 3051.9527530426026 0 5 99 36 14 26 9 21 27 37 81 60 15 53 35 12 6 7 48 66 31 62 49 76 90 80 61 28 69 3 41 1 47 65 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 97 88 39 58 67 34 99 74 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 63 29 85 2 23 19 10 16 32 87 55 56 96 70 79 98 68 73 4 30 13 82 51 17 44 45 57 20
v6_ablation MACO-t1l1 205 0.6 0.8 2985.9130456130492 0 4 99 63 66 31 62 49 76 90 80 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 11 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 2 14 36 23 19 10 6 57 45 20 85 35 15 53 12 7 44 17 16 32 87 55 56 96 70 79 98 68 73 4 30 13 82 51 48 29
v6_ablation MACO-t1l1 200 0.6 0.8 3101.742061769212 0 5 99 15 63 66 31 62 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 4 73 87 32 16 17 57 45 20 85 12 7 6 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 30 13 82 51 44 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 49 76 48 29 35 53
v6_ablation MACO-t1l1 207 0.6 0.8 3080.978789206849 0 5 99 53 15 29 48 51 82 13 4 30 73 87 32 16 17 44 57 45 20 85 12 6 7 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 94 39 58 42 95 54 25 92 52 77 64 18 71 84 43 40 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 35
v6_ablation MACO-t1l1 202 0.6 0.8 2984.3616089468364 0 5 99 53 15 63 48 66 31 62 49 76 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 85 57 6 7 51 82 13 90 80 61 28 69 3 41 1 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 45 20 12 29 35
v6_ablation MACO-t1l1 209 0.6 0.8 3110.5011006021496 0 4 99 14 2 26 9 21 27 37 81 60 15 35 29 12 45 20 6 7 48 66 31 62 90 80 61 28 69 3 41 74 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 73 30 4 13 82 51 17 44 57 85 53 63 91 38 89 86 50 83 93 59 75 49 76 16 32 87 70 96 56 55 10 19 23 36
v6_ablation MACO-t1l1 204 0.6 0.8 3001.555140523963 0 4 99 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 88 34 99 11 22 33 8 46 24 78 74 97 71 18 84 43 40 68 98 79 70 96 56 55 10 19 23 45 85 20 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12
v6_ablation MACO-t1l1 211 0.6 0.8 2950.5919564900287 0 5 99 9 21 26 2 14 36 23 19 10 57 45 20 85 12 15 63 31 62 49 90 80 61 28 69 3 41 1 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 74 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 6 7 44 51 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 76 66 48 29 35 53
v6_ablation MACO-t1l1 206 0.6 0.8 3042.8840085401707 0 5 99 37 81 60 91 38 89 86 50 83 93 75 59 69 3 41 78 24 46 8 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 22 33 74 28 61 80 90 76 49 62 31 66 48 63 29 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36 14 2 26 9 21 27 53 15 35 12 57 45 20 85
v6_ablation MACO-t1l1 213 0.6 0.8 2976.6010496672893 0 6 99 7 51 82 13 76 49 62 90 80 61 28 69 3 41 1 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 6 57 45 20 85 36 12 29 48 66 31 63 35 15 53
v6_ablation MACO-t1l1 208 0.6 0.8 3130.7946552609183 0 6 99 6 7 44 51 82 13 4 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 18 71 40 43 79 98 68 73 30 3 78 24 46 8 41 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 29 12 85 20 57 45 19 23 36 9 21 26 2 14 10 55 56 96 70 87 32 16 17 76 49 62 31 66 48 63 53
v6_ablation MACO-t1l1 215 0.6 0.8 3083.187317175769 0 5 99 12 7 48 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 94 5 64 77 52 92 25 54 95 42 58 39 18 71 72 84 43 40 68 98 79 70 96 56 55 26 14 2 23 19 10 51 82 13 4 30 73 87 32 16 17 44 6 57 45 20 85 36 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 29 35 15 53
v6_ablation MACO-t1l1 210 0.6 0.8 3051.8337410103086 0 6 99 35 29 7 51 82 13 4 30 73 87 32 16 17 44 6 57 45 20 85 12 48 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 71 18 88 5 94 39 58 42 95 54 25 92 52 77 64 72 84 43 40 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 15 53
v6_ablation MACO-t1l1 217 0.6 0.8 3061.895037821524 0 6 99 36 14 2 23 19 10 55 56 96 79 70 87 32 16 17 44 6 57 45 20 85 12 7 51 82 30 4 73 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 13 76 66 48 29 35 53 15 63 31 62 49 90 80 61 28 69 3 41 1 22 11 47 65 67 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 9 26 21 27
v6_ablation MACO-t1l1 212 0.6 0.8 3049.025774289274 0 6 99 15 63 31 62 49 90 80 61 28 69 3 41 1 22 11 47 65 67 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 53 12 7 51 73 30 4 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 13 82 76 66 48 29 35 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85
v6_ablation MACO-t1l1 219 0.6 0.8 2986.020221076591 0 6 99 53 15 35 29 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 6 57 45 20 85 12 48 76 49 62 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 38 89 31 66 63 91 60 81 37 27 9 21 26 2 14 23 10 19 36
v6_ablation MACO-t1l1 214 0.6 0.8 3057.6454603773636 0 5 99 53 15 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 69 28 61 80 90 76 49 62 31 66 48 63 29 35 14 2 26 9 21 81 60 37 27 36 23 19 10 57 45 20 85 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 12
v6_ablation MACO-t1l1 216 0.6 0.8 3045.0922589714482 0 4 99 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 97 71 18 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 88 84 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 53 12 29 35 15 60 81 37 27 21 9 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85
v6_ablation MACO-t1l1 218 0.6 0.8 3097.014621581352 0 5 99 85 20 57 45 23 14 26 9 21 27 37 81 60 38 91 15 53 6 7 63 89 86 50 83 93 75 59 78 24 46 8 33 1 22 47 65 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 99 11 74 41 3 69 28 61 80 90 4 30 13 82 76 49 62 31 66 48 29 35 36 2 19 10 55 56 96 70 79 43 40 84 72 18 71 68 98 73 87 32 16 17 51 44 12
v6_ablation MACO-t01l1-noLS 201 0.6 0.8 3360.7495897607782 0 5 99 53 35 15 91 38 89 86 50 83 93 24 46 8 78 41 3 74 99 11 22 33 1 47 65 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 69 28 61 80 90 59 75 62 31 66 85 20 45 57 6 44 17 16 32 87 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 10 19 23 2 36 14 26 9 21 81 60 37 27 12 7 51 82 13 76 49 48 63 29
v6_ablation MACO-t01l1-noLS 200 0.6 0.8 3718.83054446398 0 9 99 53 35 15 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 97 88 34 99 74 41 78 24 46 8 33 1 22 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 70 96 56 55 10 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 29 12 85 20 57 45 19 23 36 14 2 26 9 21 27
v6_ablation MACO-t01l1-noLS 203 0.6 0.8 3772.6529099252416 0 5 99 45 57 6 7 44 51 17 16 32 55 56 96 85 20 36 14 26 21 37 81 91 38 89 86 50 83 93 75 59 90 80 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 88 39 58 42 95 54 25 92 52 77 64 94 72 84 43 98 97 61 4 13 82 76 49 62 31 66 48 63 29 35 53 60 9 2 23 19 10 70 87 73 30 68 40 71 18 5 79 12 15 27
v6_ablation MACO-t01l1-noLS 202 0.6 0.8 3847.532219884869 0 8 99 36 85 20 57 45 19 23 2 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 94 39 58 42 95 54 25 92 52 77 64 5 72 84 18 71 40 43 79 98 68 73 30 4 13 82 16 32 87 70 96 56 55 10 6 44 17 51 7 48 66 76 49 62 31 63 29 12 35 15 53
v6_ablation MACO-t01l1-noLS 205 0.6 0.8 3781.3457414861255 0 10 99 53 15 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 74 41 78 24 46 8 33 1 22 11 99 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 97 88 72 84 43 79 98 68 40 18 71 4 73 30 13 82 76 49 62 31 66 48 63 35 29 12 7 44 51 17 16 32 87 70 96 56 55 10 6 57 85 20 45 19 23 36 14 2 26 21 9
v6_ablation MACO-t01l1-noLS 204 0.6 0.8 3847.3329235337824 0 7 99 9 26 21 81 60 37 27 53 15 35 29 12 85 20 45 57 6 7 44 51 82 48 66 31 63 91 38 89 86 50 83 93 59 75 62 49 76 13 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 74 97 34 99 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 40 18 71 68 4 30 73 98 79 96 56 55 70 87 32 16 17 10 19 23 2 14 36
v6_ablation MACO-t01l1-noLS 207 0.6 0.8 3741.179737023555 0 7 99 53 35 15 27 37 81 60 91 38 89 86 50 83 93 62 49 31 66 48 63 29 85 45 57 6 7 44 17 32 16 51 82 13 76 90 75 59 80 28 69 61 97 88 72 84 43 40 18 71 68 98 79 70 87 30 73 4 3 41 78 24 46 8 74 33 1 22 11 47 65 99 34 67 58 39 42 95 5 94 64 77 52 92 25 54 96 56 55 36 14 2 23 19 10 20 12 9 21 26
v6_ablation MACO-t01l1-noLS 206 0.6 0.8 3686.977068226655 0 5 99 53 15 27 37 81 60 91 38 89 86 50 83 93 75 59 28 69 97 61 80 90 30 73 68 98 79 70 87 96 56 55 8 1 47 65 67 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 39 34 99 74 41 78 24 46 33 22 11 3 4 13 82 76 49 62 31 48 66 63 29 12 85 45 57 20 36 14 2 23 19 10 16 32 17 51 7 44 6 35 9 26 21
v6_ablation MACO-t01l1-noLS 209 0.6 0.8 3779.114903637022 0 6 99 35 15 53 27 37 60 81 21 9 26 14 2 23 19 10 44 17 51 76 82 16 32 87 70 55 56 96 79 98 73 30 13 4 68 40 43 84 71 18 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 61 28 69 3 74 99 34 67 65 47 11 22 1 33 8 46 24 78 41 59 75 80 90 49 62 93 83 50 86 38 91 89 31 66 48 63 29 12 7 6 57 45 20 85 36
v6_ablation MACO-t01l1-noLS 208 0.6 0.8 3721.9472823181245 0 4 99 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 78 46 74 41 3 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 98 79 70 87 56 96 55 32 16 13 30 4 73 68 97 34 99 11 33 8 24 62 49 76 82 51 17 44 6 57 29 12 7 48 66 31 63 15 35 53 85 20 45 10 19 23 36
v6_ablation MACO-t01l1-noLS 211 0.6 0.8 3701.3156345807283 0 7 99 85 12 29 35 53 15 63 48 66 31 62 49 76 82 13 16 32 17 51 44 7 6 57 45 20 23 19 10 55 56 96 87 70 79 98 73 30 4 68 43 84 40 71 18 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 74 11 99 34 67 65 47 22 1 33 8 46 24 78 59 69 28 61 80 90 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 2 14 36
v6_ablation MACO-t01l1-noLS 210 0.6 0.8 3596.223746371327 0 4 99 81 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 18 71 84 43 40 68 98 79 70 96 56 55 10 19 48 63 91 85 20 45 57 6 7 27 37 60 15 35 29 12 53 9 26 21 36 14 2 23 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 38
v6_ablation MACO-t01l1-noLS 213 0.6 0.8 3749.973192654118 0 7 99 36 14 2 23 19 10 57 45 20 85 12 29 35 63 66 48 7 6 44 17 51 82 13 76 49 31 62 90 80 28 3 69 61 4 30 73 16 32 87 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 99 11 22 1 33 8 74 41 78 46 24 59 75 93 83 50 86 89 38 91 60 81 37 15 53 27 21 26 9
v6_ablation MACO-t01l1-noLS 212 0.6 0.8 3640.3292082256426 0 5 99 14 2 23 19 10 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 73 30 82 51 16 32 87 4 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 26 9 21 27 15 53 35 29 12 85 20 45 57 44 17 48 66 63 6 7 1 22 33 8 46 24 78 41 3 74 11 99 47 65 67 34 97 13 76 49 62 31 36
v6_ablation MACO-t01l1-noLS 215 0.6 0.8 3765.5118688233097 0 6 99 12 29 48 66 63 91 38 89 86 50 83 93 75 59 90 49 62 31 76 51 82 13 30 73 4 71 18 88 34 97 61 80 28 69 3 74 41 78 24 46 8 33 1 22 11 99 47 65 67 58 42 39 94 95 54 25 92 52 77 64 5 72 84 43 40 68 98 79 70 96 56 55 87 32 16 17 44 7 6 85 20 45 57 10 19 23 36 14 2 26 9 21 81 60 37 27 15 35 53
v6_ablation MACO-t01l1-noLS 214 0.6 0.8 3510.81843110666 0 6 99 53 35 15 91 38 89 86 50 83 93 24 46 8 78 41 3 74 33 1 22 11 99 47 65 34 67 58 39 42 95 54 25 92 52 77 64 94 88 97 61 69 28 80 90 59 75 62 49 31 66 63 29 36 45 57 6 7 44 17 51 82 13 4 30 73 98 68 40 84 71 18 72 5 43 79 70 87 32 16 55 56 96 85 20 14 2 23 19 10 9 26 21 27 37 81 60 48 76 12
v6_ablation MACO-t01l1-noLS 217 0.6 0.8 3630.5667063113056 0 9 99 53 15 37 81 60 91 38 89 86 50 83 93 75 59 69 28 61 80 90 13 4 30 73 98 68 40 71 18 88 97 74 3 41 78 24 46 8 33 1 22 11 99 47 65 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 79 70 87 16 32 96 56 55 10 6 7 44 17 51 82 76 49 62 31 66 48 63 35 29 12 85 20 57 45 19 23 36 14 2 26 9 21 27
v6_ablation MACO-t01l1-noLS 216 0.6 0.8 3607.7400404038262 0 7 99 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 62 49 76 51 82 13 30 4 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 73 98 79 70 96 56 55 87 32 16 17 44 6 10 19 23 45 57 20 85 12 7 48 66 31 63 29 35 15 53
v6_ablation MACO-t01l1-noLS 219 0.6 0.8 3486.725701576304 0 4 99 27 35 12 29 76 49 62 31 66 48 63 15 53 9 26 14 23 45 85 20 57 6 7 44 17 16 32 87 55 56 96 70 79 98 68 73 30 13 82 51 19 36 2 10 4 71 18 40 43 84 72 88 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 99 34 97 61 3 41 74 11 1 22 33 8 46 24 78 69 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 21
v6_ablation MACO-t01l1-noLS 218 0.6 0.8 3765.1782470082726 0 9 99 36 14 2 26 9 21 81 60 37 27 53 15 35 29 12 45 57 6 7 48 66 63 91 38 89 86 50 83 93 75 59 80 90 62 31 49 76 82 13 4 30 73 98 68 40 71 18 97 61 28 69 3 41 78 24 46 8 33 1 22 74 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 79 70 96 56 55 87 32 16 17 51 44 10 19 23 20 85
v6_ablation MACO-t01l2-noLS 201 0.6 0.8 3589.877114085412 0 4 99 53 35 15 91 38 89 86 50 83 93 24 46 8 78 41 69 28 61 80 90 59 75 62 49 31 66 76 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 82 51 17 44 57 45 20 85 12 29 7 6 10 19 23 36 14 26 21 37 81 60 9 2 3 74 33 1 22 11 99 47 65 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 48 63 27
v6_ablation MACO-t01l2-noLS 200 0.6 0.8 3718.83054446398 0 9 99 53 35 15 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 97 88 34 99 74 41 78 24 46 8 33 1 22 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 70 96 56 55 10 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 29 12 85 20 57 45 19 23 36 14 2 26 9 21 27
v6_ablation MACO-t01l2-noLS 203 0.6 0.8 3673.029731679052 0 5 99 36 19 23 2 14 26 9 21 27 37 81 60 91 38 55 10 45 57 85 20 6 7 44 51 17 16 32 87 70 96 56 79 98 68 4 30 73 13 82 76 49 62 31 66 63 48 29 35 53 15 12 89 86 50 83 93 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 88 39 58 42 95 5 94 64 77 52 92 25 54 72 84 43 40 71 18 97 69 28 61 80 90 75 59
v6_ablation MACO-t01l2-noLS 202 0.6 0.8 3847.532219884869 0 8 99 36 85 20 57 45 19 23 2 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 94 39 58 42 95 54 25 92 52 77 64 5 72 84 18 71 40 43 79 98 68 73 30 4 13 82 16 32 87 70 96 56 55 10 6 44 17 51 7 48 66 76 49 62 31 63 29 12 35 15 53
v6_ablation MACO-t01l2-noLS 205 0.6 0.8 3781.3457414861255 0 10 99 53 15 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 74 41 78 24 46 8 33 1 22 11 99 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 97 88 72 84 43 79 98 68 40 18 71 4 73 30 13 82 76 49 62 31 66 48 63 35 29 12 7 44 51 17 16 32 87 70 96 56 55 10 6 57 85 20 45 19 23 36 14 2 26 21 9
v6_ablation MACO-t01l2-noLS 204 0.6 0.8 3847.3329235337824 0 7 99 9 26 21 81 60 37 27 53 15 35 29 12 85 20 45 57 6 7 44 51 82 48 66 31 63 91 38 89 86 50 83 93 59 75 62 49 76 13 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 74 97 34 99 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 40 18 71 68 4 30 73 98 79 96 56 55 70 87 32 16 17 10 19 23 2 14 36
v6_ablation MACO-t01l2-noLS 207 0.6 0.8 3795.869226176682 0 8 99 53 35 15 27 37 81 60 91 38 89 86 50 83 93 62 49 31 66 48 63 29 12 85 20 45 57 6 7 44 17 32 16 51 82 13 76 90 75 59 80 28 69 61 97 3 41 78 24 46 8 74 33 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 40 18 71 68 4 30 73 98 79 70 87 96 56 55 10 19 23 36 14 2 26 21 9
v6_ablation MACO-t01l2-noLS 206 0.6 0.8 3572.488973222463 0 5 99 53 15 27 37 81 60 91 38 89 86 50 83 93 75 59 28 69 61 80 90 49 62 31 66 44 57 85 20 45 6 17 16 13 4 30 73 68 98 79 70 87 32 55 10 19 23 36 14 2 56 96 43 40 71 18 88 97 3 41 78 24 46 8 1 22 33 74 11 47 65 67 34 99 58 42 39 5 94 64 77 52 92 95 54 25 72 84 82 51 7 29 35 63 48 76 12 9 26 21
v6_ablation MACO-t01l2-noLS 209 0.6 0.8 3779.114903637022 0 6 99 35 15 53 27 37 60 81 21 9 26 14 2 23 19 10 44 17 51 76 82 16 32 87 70 55 56 96 79 98 73 30 13 4 68 40 43 84 71 18 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 61 28 69 3 74 99 34 67 65 47 11 22 1 33 8 46 24 78 41 59 75 80 90 49 62 93 83 50 86 38 91 89 31 66 48 63 29 12 7 6 57 45 20 85 36
v6_ablation MACO-t01l2-noLS 208 0.6 0.8 3712.832723659876 0 4 99 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 78 24 46 8 33 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 40 43 18 71 97 99 74 3 41 11 34 4 30 73 68 98 79 70 96 56 55 87 17 51 44 57 45 85 20 6 7 12 29 35 53 15 63 48 66 31 62 49 76 82 13 16 32 10 19 23 36
v6_ablation MACO-t01l2-noLS 211 0.6 0.8 3701.3156345807283 0 7 99 85 12 29 35 53 15 63 48 66 31 62 49 76 82 13 16 32 17 51 44 7 6 57 45 20 23 19 10 55 56 96 87 70 79 98 73 30 4 68 43 84 40 71 18 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 74 11 99 34 67 65 47 22 1 33 8 46 24 78 59 69 28 61 80 90 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 2 14 36
v6_ablation MACO-t01l2-noLS 210 0.6 0.8 3768.7448830713024 0 6 99 53 15 35 29 12 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 18 71 84 43 40 68 98 79 70 96 56 55 10 19 23 36 14 2 26 21 81 60 37 27 9
v6_ablation MACO-t01l2-noLS 213 0.6 0.8 3749.973192654118 0 7 99 36 14 2 23 19 10 57 45 20 85 12 29 35 63 66 48 7 6 44 17 51 82 13 76 49 31 62 90 80 28 3 69 61 4 30 73 16 32 87 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 99 11 22 1 33 8 74 41 78 46 24 59 75 93 83 50 86 89 38 91 60 81 37 15 53 27 21 26 9
v6_ablation MACO-t01l2-noLS 212 0.6 0.8 3757.4301726626873 0 5 99 85 12 29 35 53 15 27 21 26 36 57 45 20 23 19 10 6 7 44 17 51 16 32 87 70 79 4 30 13 82 76 49 62 31 66 48 63 9 2 14 96 56 55 73 68 18 71 43 84 72 5 94 64 77 52 92 54 25 95 42 58 39 88 97 28 61 80 90 98 40 69 3 41 74 1 47 65 67 34 99 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37
v6_ablation MACO-t01l2-noLS 215 0.6 0.8 3765.5118688233097 0 6 99 12 29 48 66 63 91 38 89 86 50 83 93 75 59 90 49 62 31 76 51 82 13 30 73 4 71 18 88 34 97 61 80 28 69 3 74 41 78 24 46 8 33 1 22 11 99 47 65 67 58 42 39 94 95 54 25 92 52 77 64 5 72 84 43 40 68 98 79 70 96 56 55 87 32 16 17 44 7 6 85 20 45 57 10 19 23 36 14 2 26 9 21 81 60 37 27 15 35 53
v6_ablation MACO-t01l2-noLS 214 0.6 0.8 3493.040895582464 0 6 99 53 35 15 91 38 89 86 50 83 93 24 46 8 78 41 3 74 33 1 22 11 99 47 65 34 67 58 39 42 95 54 25 92 52 77 64 94 88 97 61 69 28 80 90 59 75 62 49 76 13 82 51 17 44 57 85 20 2 14 36 23 19 45 6 7 48 66 63 29 12 9 21 26 27 37 81 60 10 55 56 96 70 79 5 72 84 43 40 18 71 68 4 30 73 98 87 32 16 31
v6_ablation MACO-t01l2-noLS 217 0.6 0.8 3630.5667063113056 0 9 99 53 15 37 81 60 91 38 89 86 50 83 93 75 59 69 28 61 80 90 13 4 30 73 98 68 40 71 18 88 97 74 3 41 78 24 46 8 33 1 22 11 99 47 65 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 79 70 87 16 32 96 56 55 10 6 7 44 17 51 82 76 49 62 31 66 48 63 35 29 12 85 20 57 45 19 23 36 14 2 26 9 21 27
v6_ablation MACO-t01l2-noLS 216 0.6 0.8 3607.7400404038262 0 7 99 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 62 49 76 51 82 13 30 4 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 73 98 79 70 96 56 55 87 32 16 17 44 6 10 19 23 45 57 20 85 12 7 48 66 31 63 29 35 15 53
v6_ablation MACO-t01l2-noLS 219 0.6 0.8 3516.7986472936836 0 4 99 63 48 66 31 62 49 90 80 61 28 4 13 82 51 10 19 45 85 20 57 36 14 2 23 55 70 79 98 68 73 30 76 3 74 11 99 8 33 22 1 47 65 67 34 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 69 41 78 46 24 59 75 93 83 50 86 89 38 91 60 81 37 53 15 35 29 12 7 6 44 17 16 32 87 56 96 9 26 21 27
v6_ablation MACO-t01l2-noLS 218 0.6 0.8 3765.1782470082726 0 9 99 36 14 2 26 9 21 81 60 37 27 53 15 35 29 12 45 57 6 7 48 66 63 91 38 89 86 50 83 93 75 59 80 90 62 31 49 76 82 13 4 30 73 98 68 40 71 18 97 61 28 69 3 41 78 24 46 8 33 1 22 74 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 79 70 96 56 55 87 32 16 17 51 44 10 19 23 20 85
v6_ablation MACO-t1l1-noLS 201 0.6 0.8 3214.1552649874875 0 5 99 57 45 20 85 2 14 26 9 21 37 27 15 29 12 6 7 44 17 51 82 76 13 4 30 73 68 40 71 18 72 84 43 98 79 70 87 16 32 96 56 55 10 19 23 36 53 35 63 48 66 31 62 49 90 80 3 41 1 22 11 99 47 65 34 67 58 39 42 95 94 5 64 77 52 92 25 54 88 97 74 33 8 46 24 78 69 28 61 59 75 93 83 50 86 89 38 91 60 81
v6_ablation MACO-t1l1-noLS 200 0.6 0.8 3092.6123881143103 0 7 99 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 88 34 99 22 33 8 46 24 78 97 4 30 73 87 32 16 17 51 7 44 6 57 45 20 85 12 29 35 27 37 81 21 9 26 14 36 2 23 19 10 55 56 96 70 79 98 68 13 82 76 49 62 31 66 48 63 15 53
v6_ablation MACO-t1l1-noLS 203 0.6 0.8 3258.5381972426408 0 5 99 60 91 38 89 86 50 83 93 75 59 90 80 28 69 3 41 78 24 46 8 1 33 22 74 11 99 47 65 67 34 97 61 30 73 98 79 70 96 56 55 87 32 16 17 51 4 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 13 82 76 49 62 31 66 48 63 29 53 15 35 12 85 20 45 57 6 7 44 10 19 23 36 2 14 26 9 21 27 37 81
v6_ablation MACO-t1l1-noLS 202 0.6 0.8 3270.3851837728116 0 6 99 36 45 7 44 48 66 31 62 49 76 82 13 4 30 73 16 32 17 51 6 19 10 57 20 85 14 2 23 55 56 96 70 87 79 98 68 71 18 40 43 84 72 5 39 58 42 95 54 25 92 52 77 64 94 88 97 3 41 78 24 46 8 33 1 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 26 9 21 27 37 15 53 35 29 12 63
v6_ablation MACO-t1l1-noLS 205 0.6 0.8 3411.721641644555 0 7 99 53 15 89 86 50 83 93 75 59 3 41 78 24 46 8 33 1 22 74 11 99 47 65 42 95 39 58 67 34 97 90 80 61 28 69 4 30 73 72 5 54 25 92 52 77 64 94 88 18 71 40 84 43 79 98 68 13 82 76 49 62 31 66 48 63 35 29 12 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 45 57 20 85 36 14 2 26 9 21 27 37 81 60 91 38
v6_ablation MACO-t1l1-noLS 204 0.6 0.8 3345.982833443426 0 6 99 9 26 21 81 60 37 27 15 35 29 12 85 20 45 57 6 7 51 82 4 30 73 97 61 28 69 3 41 78 24 46 8 33 1 22 74 99 11 47 65 34 67 58 42 94 5 64 77 52 92 25 54 95 39 88 72 84 43 40 18 71 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 2 14 36 63 48 66 31 62 49 76 13 90 80 59 75 93 83 50 86 89 38 91 53
v6_ablation MACO-t1l1-noLS 207 0.6 0.8 3366.2443847120744 0 5 99 6 7 44 17 32 16 51 82 13 68 4 30 73 98 79 70 87 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 31 66 48 63 29 35 53 15 90 80 61 69 3 41 78 24 46 8 74 11 22 33 1 47 65 99 34 67 58 39 42 95 94 5 64 77 52 92 25 54 72 84 43 40 71 18 88 97 28 59 75 93 83 50 86 62 49 76 12 57 45 20 85
v6_ablation MACO-t1l1-noLS 206 0.6 0.8 3218.2164314534184 0 5 99 14 2 23 20 45 57 6 7 44 10 19 36 9 26 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 99 34 67 65 47 11 97 88 94 5 64 77 52 92 25 54 95 42 58 39 72 18 71 40 84 43 79 70 96 56 55 12 29 35 53 15 63 48 66 31 62 49 76 82 13 30 4 68 98 73 87 32 16 17 51 85
v6_ablation MACO-t1l1-noLS 209 0.6 0.8 3336.785281126504 0 6 99 4 68 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 61 3 41 78 46 24 8 33 22 1 47 65 67 34 99 11 74 69 28 80 90 75 59 93 83 50 86 89 38 91 60 81 37 27 53 35 29 12 85 20 45 57 9 21 26 14 36 2 23 19 10 6 7 44 17 51 82 16 32 87 70 55 56 96 79 98 73 30 13 76 49 62 31 66 48 63 15
v6_ablation MACO-t1l1-noLS 208 0.6 0.8 3372.8284584398134 0 6 99 85 20 45 57 6 7 82 13 4 30 73 68 71 18 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 61 28 69 3 41 74 1 22 11 99 34 67 65 47 33 8 46 24 78 80 90 59 75 93 83 50 86 89 38 91 35 53 15 63 48 66 31 62 49 76 51 17 16 32 87 98 40 84 43 79 70 96 56 55 44 10 19 23 36 14 2 26 9 21 27 37 81 60 29 12
v6_ablation MACO-t1l1-noLS 211 0.6 0.8 3237.1084672895854 0 5 99 85 20 57 45 19 23 36 14 9 26 21 27 15 35 53 6 7 44 51 17 16 32 87 13 82 76 49 62 31 66 48 63 29 12 2 10 55 56 96 70 79 98 73 30 4 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 74 1 33 22 11 47 65 67 34 99 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37
v6_ablation MACO-t1l1-noLS 210 0.6 0.8 3486.0436252566433 0 7 99 20 45 57 6 7 44 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 39 58 42 95 5 94 64 77 52 92 25 54 4 30 73 98 68 40 84 72 43 18 71 13 82 76 49 62 31 66 48 63 15 53 35 29 12 85 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 16 32 87 55 56 96 70 79 17 51 10 19 23
v6_ablation MACO-t1l1-noLS 213 0.6 0.8 3287.8375092266247 0 5 99 9 21 26 2 23 19 10 57 45 20 85 12 29 35 53 15 31 62 90 80 28 3 69 61 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 99 11 22 1 33 8 74 41 78 46 24 59 75 93 83 50 86 89 38 91 60 81 37 27 36 14 6 7 44 51 17 16 32 87 55 56 96 70 79 98 68 71 4 73 30 13 82 76 49 66 48 63
v6_ablation MACO-t1l1-noLS 212 0.6 0.8 3349.3857352980554 0 5 99 12 29 35 53 15 63 48 66 31 62 49 76 82 51 16 32 87 17 10 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 73 30 13 4 61 28 69 3 41 78 46 24 8 1 33 22 74 11 47 65 67 34 99 97 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 45 57 6 7 44 20 85
v6_ablation MACO-t1l1-noLS 215 0.6 0.8 3534.201362123951 0 4 99 12 29 48 66 63 91 38 89 86 50 83 93 75 59 90 49 62 31 76 51 82 13 30 73 4 71 18 88 34 97 61 80 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 58 42 39 94 5 64 77 52 92 95 54 25 72 84 43 40 68 98 79 70 6 7 44 17 16 32 87 96 56 55 10 19 23 45 57 20 85 36 14 2 26 9 21 27 37 81 60 15 35 53
v6_ablation MACO-t1l1-noLS 214 0.6 0.8 3588.121549506712 0 6 99 53 35 15 91 38 89 86 50 83 93 24 46 8 78 41 3 74 33 1 22 11 99 47 65 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 18 71 68 98 73 30 4 13 82 76 49 66 63 29 7 6 44 17 51 48 31 62 75 59 90 80 61 28 69 97 88 40 43 79 70 87 32 16 96 56 55 10 19 23 36 14 2 26 9 21 81 60 37 27 85 20 45 57 12
v6_ablation MACO-t1l1-noLS 217 0.6 0.8 3479.9332785532456 0 4 99 53 15 37 81 60 91 38 89 86 50 83 93 75 59 69 28 61 80 90 13 4 30 73 98 68 40 71 18 88 97 74 41 3 78 24 46 8 33 1 22 11 99 47 65 34 67 58 39 42 95 5 94 64 77 52 92 25 54 72 84 43 79 70 87 12 85 20 45 57 6 7 44 17 16 32 55 56 96 10 19 23 36 14 2 26 9 21 27 35 29 63 66 31 62 49 76 82 51 48
v6_ablation MACO-t1l1-noLS 216 0.6 0.8 3304.376376976206 0 6 99 35 53 15 12 29 7 44 17 16 32 10 19 45 57 20 85 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 6 51 82 13 30 4 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 88 39 58 42 95 94 5 64 77 52 92 25 54 72 84 43 40 18 71 68 73 98 79 70 87 56 96 55 23
v6_ablation MACO-t1l1-noLS 219 0.6 0.8 3286.1421854975556 0 6 99 45 57 6 7 44 17 16 32 73 4 30 98 79 70 87 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 31 66 48 29 12 35 53 15 63 86 50 83 93 75 59 90 80 61 28 69 3 41 78 46 24 8 1 22 33 74 11 47 65 67 58 39 94 5 64 77 52 92 25 54 95 42 34 99 97 88 18 71 84 72 43 40 68 13 62 49 76 82 51 20 85
v6_ablation MACO-t1l1-noLS 218 0.6 0.8 3325.819253965971 0 5 99 36 10 44 17 51 16 32 87 73 30 4 13 82 45 20 57 6 7 55 56 96 70 79 98 68 43 40 71 18 97 3 41 78 24 46 8 1 33 22 74 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 72 84 12 29 35 53 15 63 48 66 31 62 49 76 90 80 61 28 69 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 85
v6_sens ACS-LS 201 0.4 0.6 3088.422643468155 0 6 99 9 21 26 2 14 36 23 19 45 20 6 51 82 13 90 80 61 28 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 88 97 34 99 74 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 7 44 17 16 32 87 73 30 4 68 71 18 84 40 43 98 79 70 96 56 55 10 57 85 12 29 48 76 49 62 31 66 63 35 15 53
v6_sens ACS-LS 203 0.4 0.6 3229.5206214750447 0 7 99 53 15 27 21 9 26 14 36 2 10 55 56 96 70 87 73 30 4 13 76 49 62 93 83 50 86 89 38 91 60 81 37 6 7 51 82 80 90 75 59 78 24 46 8 33 1 22 11 47 65 67 34 99 74 41 3 69 28 61 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 18 71 40 43 79 98 68 32 16 17 44 57 45 19 23 20 85 12 29 48 66 31 63 35
v6_sens ACS-LS 205 0.4 0.6 3180.855396690751 0 7 99 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 29 6 7 82 13 30 73 4 61 28 69 3 78 24 46 8 41 1 33 22 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 11 74 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 87 32 17 16 51 44 10 12 35 15 53 9 21 26 2 14 36 23 19 57 45 20 85
v6_sens ACS-LS 200 0.4 0.6 3204.563689261166 0 6 99 37 81 60 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 69 28 61 80 90 49 62 31 63 48 66 76 4 68 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 43 79 98 73 30 13 82 51 85 20 45 57 6 7 44 17 16 32 87 70 96 56 55 10 19 23 36 2 14 26 9 21 27 53 15 35 29 12
v6_sens ACS-LS 207 0.4 0.6 3235.830878890536 0 7 99 53 15 35 63 31 66 48 29 12 85 20 57 45 6 7 51 82 76 49 90 80 61 28 69 3 41 33 8 46 24 78 1 22 11 47 65 67 58 42 39 88 72 5 64 77 52 92 25 54 95 94 43 40 84 18 71 97 34 99 74 59 75 62 93 83 50 86 89 38 91 60 81 37 27 36 2 55 56 96 70 79 98 68 4 13 30 73 87 32 16 17 44 10 19 23 14 26 21 9
v6_sens ACS-LS 202 0.4 0.6 3201.3017822629527 0 6 99 53 63 66 31 62 75 59 28 69 3 41 78 1 22 11 47 65 67 58 39 88 97 61 80 90 49 76 48 6 7 51 82 13 4 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 34 99 74 33 8 46 24 93 83 50 86 89 38 91 60 81 37 27 15 35 29 12 85 36 14 26 9 21 2 23 19 10 55 56 96 70 79 98 73 30 87 32 16 17 44 57 45 20
v6_sens ACS-LS 209 0.4 0.6 3107.2783462784123 0 7 99 20 45 57 6 17 16 73 30 4 13 76 49 62 31 66 48 63 29 7 51 82 90 80 61 28 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 22 33 74 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 10 55 56 96 70 79 43 40 84 72 18 71 68 98 87 32 44 19 23 14 36 85 12 35 15 53
v6_sens ACS-LS 204 0.4 0.6 3203.6035913155006 0 7 99 85 20 45 57 6 7 51 82 76 13 4 30 73 32 16 17 10 19 23 36 63 66 31 62 49 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 15 35 53 27 37 60 81 21 9 26 14 2 55 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 98 87 44 48 12 29
v6_sens ACS-LS 211 0.4 0.6 3161.224031565409 0 7 99 85 6 7 48 63 66 31 62 49 76 82 13 4 73 30 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 42 39 5 64 77 52 92 25 54 95 94 18 71 68 98 79 43 40 84 72 88 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 9 26 21 27 53 15 35 29 12 36 14 2 23 19 10 55 56 96 70 87 32 16 17 51 44 57 45 20
v6_sens ACS-LS 206 0.4 0.6 3134.856231990248 0 7 99 12 7 76 90 80 61 28 69 3 41 78 24 46 8 1 33 74 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 22 11 97 88 72 84 18 71 40 43 79 98 68 73 4 30 13 82 51 29 35 15 53 9 26 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 49 31 66 48 63 85 36 14 2 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20
v6_sens ACS-LS 213 0.4 0.6 3188.1991102792044 0 7 99 85 7 48 76 49 62 90 80 61 28 69 3 41 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 74 22 33 8 46 24 78 59 75 93 83 50 86 91 15 53 35 29 12 20 45 57 6 44 17 16 32 87 55 56 96 70 79 98 73 30 4 68 71 18 40 43 84 72 88 97 13 82 51 10 19 23 36 14 2 26 9 21 27 37 81 60 38 89 31 66 63
v6_sens ACS-LS 208 0.4 0.6 3223.6299783314234 0 7 99 91 38 89 86 50 83 93 24 46 8 33 1 22 11 47 65 67 34 99 74 41 3 69 28 61 80 90 4 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 78 59 75 62 49 76 31 66 48 63 29 35 12 7 44 17 16 32 87 55 56 96 70 79 98 73 30 13 82 51 6 57 45 10 19 23 20 85 36 14 2 26 9 21 27 37 81 60 15 53
v6_sens ACS-LS 215 0.4 0.6 3196.632581880981 0 5 99 36 14 2 26 9 21 81 60 37 27 15 35 53 12 29 63 48 66 31 62 49 76 13 80 90 59 75 93 83 50 86 89 38 91 7 51 82 30 73 4 61 28 69 3 41 78 24 46 8 33 74 1 22 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 11 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 19 23 10 87 32 16 17 44 6 57 45 20 85
v6_sens ACS-LS 210 0.4 0.6 3215.877467829849 0 6 99 85 20 45 57 10 55 56 96 70 87 32 16 82 76 49 66 48 29 63 31 62 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 35 6 7 4 68 71 18 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 98 73 30 13 51 17 44 19 23 36 14 2 26 9 21 27 37 81 60 15 53 12
v6_sens ACS-LS 217 0.4 0.6 3072.0034510225382 0 6 99 53 15 35 63 66 31 62 49 76 48 29 12 6 7 51 82 13 90 80 61 28 69 3 41 1 22 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 23 10 19 36 2 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 97 88 18 71 68 4 30 73 87 32 16 17 44 57 45 20 85
v6_sens ACS-LS 212 0.4 0.6 3148.717113570856 0 7 99 85 12 6 7 44 17 32 16 51 48 66 31 63 29 35 53 15 91 38 89 86 50 83 93 75 59 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 99 34 74 11 22 33 8 46 24 78 69 28 61 80 90 62 49 76 82 13 4 30 73 68 98 79 70 87 96 56 55 45 20 57 10 19 23 36 14 2 26 9 21 81 60 37 27
v6_sens ACS-LS 219 0.4 0.6 3151.5950002939967 0 6 99 35 63 31 62 90 80 61 28 69 3 41 1 22 11 47 65 58 39 88 97 18 71 68 4 82 51 7 6 57 45 20 85 14 26 9 21 81 60 37 27 2 10 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 67 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 15 53 12 29 48 66 49 76 13 30 73 87 32 16 17 44 19 23 36
v6_sens ACS-LS 214 0.4 0.6 3195.4413698956123 0 7 99 85 20 45 57 44 51 76 49 62 31 66 48 63 12 6 7 82 13 30 73 4 61 28 69 3 41 1 22 99 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 98 68 18 71 88 97 34 65 47 11 74 33 8 46 24 78 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 36 14 26 9 21 2 23 19 10 55 56 96 70 87 32 16 17 29 35 15 53
v6_sens ACS-LS 201 0.4 0.8 3205.919104070771 0 8 99 85 20 57 6 7 51 82 13 4 61 3 69 28 78 24 46 41 8 33 1 22 74 11 99 47 65 67 34 97 88 94 5 64 77 52 92 25 54 95 42 58 39 72 84 18 71 40 43 79 98 68 30 73 87 70 96 56 55 17 16 32 44 12 29 35 53 15 63 48 66 31 62 49 76 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 45 36
v6_sens ACS-LS 216 0.4 0.6 3150.936216107228 0 6 99 53 63 91 38 89 86 50 83 93 75 59 3 41 46 24 78 1 47 65 42 95 54 25 92 52 77 64 5 94 88 39 58 67 34 99 11 22 33 8 74 97 69 28 61 80 90 4 68 71 18 72 84 40 43 79 98 73 30 13 82 76 49 62 31 66 48 27 37 81 60 15 35 29 12 57 45 20 85 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 21 9
v6_sens ACS-LS 203 0.4 0.8 3187.2710418188526 0 7 99 89 86 50 83 93 75 59 78 24 46 8 33 1 22 74 41 3 69 28 61 80 90 13 82 76 49 62 31 66 48 35 15 53 27 21 9 26 2 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 97 88 18 71 68 4 30 73 87 32 16 17 51 44 6 57 45 20 85 36 14 23 19 10 7 12 29 63 38 91 60 81 37
v6_sens ACS-LS 218 0.4 0.6 3198.4919122859487 0 6 99 63 66 31 62 90 80 61 28 69 3 41 78 24 46 8 1 33 74 97 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 22 11 99 34 88 72 84 43 40 18 71 68 98 73 4 30 13 82 51 7 44 17 16 32 87 70 79 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 49 76 48 6 57 45 20 85 12 29 35 15 53
v6_sens ACS-LS 205 0.4 0.8 3119.5193673679228 0 6 99 36 23 19 10 55 56 96 70 87 32 16 17 44 57 6 7 48 66 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 11 97 88 72 84 18 71 40 43 79 98 68 73 4 30 13 82 51 12 45 20 85 53 15 35 29 63 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14
v6_sens ACS-LS 200 0.4 0.8 3253.8287370161465 0 6 99 9 21 26 14 23 19 10 57 45 20 85 12 29 63 48 66 31 62 49 76 13 82 51 17 44 6 7 16 32 73 30 4 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 61 80 90 59 75 93 83 50 86 89 38 91 27 37 81 60 15 35 53 2 55 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 98 87 36
v6_sens ACS-LS 207 0.4 0.8 3286.593263982385 0 7 99 53 15 35 12 29 48 66 76 49 62 31 89 91 60 81 37 27 9 21 26 14 36 2 55 56 96 87 70 79 98 73 4 68 71 18 40 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 3 41 78 24 46 8 33 74 1 22 11 47 65 67 34 99 69 28 61 80 90 59 75 93 83 50 86 38 63 20 85 45 57 6 7 51 82 13 30 32 16 17 44 10 19 23
v6_sens ACS-LS 202 0.4 0.8 3086.682640666415 0 6 99 9 21 26 2 14 36 20 12 29 35 53 15 63 62 90 80 61 28 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 74 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 6 7 48 66 31 49 76 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 23 19 10 87 32 16 17 51 44 57 45 85
v6_sens ACS-LS 209 0.4 0.8 3199.3608744654216 0 6 99 29 63 76 4 68 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 43 79 98 73 30 13 82 51 6 7 48 66 31 62 49 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 35 53 15 60 81 37 27 21 9 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 44 12 57 45 20 85
v6_sens ACS-LS 204 0.4 0.8 3239.2629739907175 0 7 99 36 2 23 10 55 87 32 16 17 44 57 45 20 85 48 76 82 13 4 30 73 68 40 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 18 71 98 79 70 96 56 19 14 26 9 21 27 37 81 60 15 35 53 6 7 51 66 31 62 49 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 63 12 29
v6_sens ACS-LS 211 0.4 0.8 3079.209266011627 0 6 99 85 6 7 48 76 49 90 80 61 28 69 3 41 46 24 78 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 43 40 18 71 68 98 79 73 4 30 13 82 51 44 57 45 20 36 14 2 23 19 10 55 56 96 70 87 32 16 17 12 29 35 53 9 26 21 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 15 27 37
v6_sens ACS-LS 206 0.4 0.8 3077.0138337756207 0 7 99 53 15 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 29 35 7 48 76 49 90 80 61 28 69 3 41 46 24 78 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 18 71 40 43 79 98 68 73 4 30 13 82 51 12 2 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85 36 14 26 21 9
v6_sens ACS-LS 213 0.4 0.8 3136.1036837223437 0 7 99 35 29 12 57 45 20 85 36 2 10 55 56 96 70 73 30 4 97 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 34 99 11 74 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 53 15 63 7 44 51 17 16 32 87 79 98 43 40 84 72 18 71 68 13 82 76 49 62 31 66 48 6 19 23 14 26 9 21 81 60 37 27
v6_sens ACS-LS 208 0.4 0.8 3199.2921875078196 0 6 99 85 12 29 48 66 31 62 75 59 93 83 50 86 89 38 91 63 35 15 53 27 37 60 81 21 9 26 14 23 10 19 36 2 55 56 96 70 79 98 43 40 84 72 18 71 68 4 30 73 87 32 16 17 44 7 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 13 82 51 6 57 45 20
v6_sens ACS-LS 215 0.4 0.8 3194.751639666573 0 8 99 85 57 6 10 55 56 96 87 70 79 98 73 4 30 3 41 78 24 46 8 33 74 1 22 11 47 65 58 39 94 5 64 77 52 92 25 54 95 42 67 34 99 28 69 61 97 88 72 84 43 40 18 71 68 13 82 51 16 32 17 44 7 12 29 35 53 15 63 48 66 31 62 49 76 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 45 20 36
v6_sens ACS-LS 210 0.4 0.8 3133.009574035195 0 7 99 60 91 38 89 86 50 83 93 75 59 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 80 90 49 62 31 66 63 7 48 76 4 73 98 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 30 13 82 51 6 57 45 20 85 36 14 2 23 19 10 55 56 96 70 87 32 16 17 44 12 29 35 53 15 27 37 81 21 26 9
v6_sens ACS-LS 217 0.4 0.8 3162.578118075219 0 6 99 29 48 66 31 62 90 80 61 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 28 59 75 93 83 50 86 89 38 91 6 7 51 82 4 73 98 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 30 13 76 49 63 35 53 15 60 81 37 27 21 9 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 44 12 57 45 20 85
v6_sens ACS-LS 212 0.4 0.8 3096.846735902217 0 7 99 27 37 81 60 15 53 35 29 12 20 85 6 7 51 82 13 90 80 61 28 69 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 63 66 31 62 49 76 48 57 45 19 36 2 55 56 96 70 79 98 43 40 84 72 18 71 68 4 30 73 87 32 16 17 44 10 23 14 26 21 9
v6_sens ACS-LS 219 0.4 0.8 3207.623007318728 0 6 99 35 29 12 51 32 87 70 96 56 55 10 19 23 6 7 48 66 31 62 75 59 28 69 3 78 24 46 8 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 34 99 11 22 33 74 97 61 80 90 49 76 82 13 4 68 71 18 72 84 40 43 79 98 73 30 16 17 44 45 57 20 85 36 14 2 26 9 21 27 37 81 60 91 38 86 50 83 93 89 63 15 53
v6_sens ACS-LS 214 0.4 0.8 3216.515450543431 0 6 99 57 10 55 56 96 70 87 32 16 73 30 4 13 82 51 17 44 6 7 48 66 31 62 90 80 61 28 69 3 41 1 74 97 88 18 71 68 98 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 99 47 65 11 22 33 8 46 24 78 59 75 49 76 35 15 53 9 26 21 27 37 81 60 91 38 86 50 83 93 89 63 29 12 14 2 23 19 45 20 85 36
v6_sens ACS-LS 201 0.4 1 3194.5059155682484 0 8 99 85 20 57 6 51 82 13 4 61 3 69 28 78 24 46 41 8 33 1 22 74 11 99 47 65 67 34 97 88 5 64 77 52 92 25 54 95 42 58 39 94 72 84 18 71 40 43 79 98 68 30 73 16 17 7 12 29 35 53 15 63 48 66 31 62 49 76 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 44 45 36
v6_sens ACS-LS 216 0.4 0.8 3118.955220729567 0 6 99 53 15 35 63 66 31 62 49 76 48 29 12 20 45 57 85 6 7 51 82 13 30 4 61 69 3 41 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 18 71 40 43 84 88 97 74 11 22 33 8 46 24 78 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 10 55 56 96 70 79 98 68 73 87 32 16 17 44 19 23 36
v6_sens ACS-LS 203 0.4 1 3187.2710418188526 0 7 99 89 86 50 83 93 75 59 78 24 46 8 33 1 22 74 41 3 69 28 61 80 90 13 82 76 49 62 31 66 48 35 15 53 27 21 9 26 2 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 97 88 18 71 68 4 30 73 87 32 16 17 51 44 6 57 45 20 85 36 14 23 19 10 7 12 29 63 38 91 60 81 37
v6_sens ACS-LS 218 0.4 0.8 3112.2590825264133 0 6 99 85 45 57 6 7 76 49 62 90 80 61 28 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 11 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 27 37 60 81 21 9 26 14 2 96 56 55 16 32 87 70 79 98 68 73 30 4 13 82 51 17 44 10 19 23 36 20 12 29 48 66 31 63 35 15 53
v6_sens ACS-LS 205 0.4 1 3227.7930897392507 0 6 99 9 26 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 49 76 31 66 48 7 51 82 13 90 80 61 28 69 3 41 78 24 46 8 1 33 74 97 4 30 73 98 68 40 71 18 88 39 58 67 34 99 11 22 47 65 42 95 54 25 92 52 77 64 94 5 72 84 43 79 70 96 56 55 45 85 36 14 2 23 19 10 87 32 16 17 44 6 57 20 12 29 63 35 15 53
v6_sens ACS-LS 200 0.4 1 3228.2438103096906 0 6 99 6 16 32 87 73 4 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 85 20 45 57 10 19 23 2 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 30 13 82 48 29 35 53 15 63 66 31 62 49 76 51 17 44 7 12
v6_sens ACS-LS 207 0.4 1 3258.696203234822 0 6 99 85 57 6 44 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 35 29 12 53 15 60 81 37 27 21 7 51 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 33 1 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 9 26 14 2 23 19 10 45 20 36
v6_sens ACS-LS 202 0.4 1 3086.682640666415 0 6 99 9 21 26 2 14 36 20 12 29 35 53 15 63 62 90 80 61 28 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 74 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 6 7 48 66 31 49 76 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 23 19 10 87 32 16 17 51 44 57 45 85
v6_sens ACS-LS 209 0.4 1 3110.5296547468756 0 5 99 85 20 57 6 44 17 16 73 30 4 13 76 49 62 31 66 48 63 12 7 51 82 90 80 61 28 69 3 41 1 22 74 11 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 29 35 15 53 2 23 19 10 55 56 96 70 79 43 40 84 72 18 71 68 98 87 32 45
v6_sens ACS-LS 204 0.4 1 3242.8874000152036 0 7 99 85 20 45 57 6 17 16 32 87 70 96 56 55 10 19 23 36 53 15 27 37 21 9 26 14 2 4 68 71 18 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 98 73 30 13 82 51 44 7 48 66 31 63 29 35 12 76 49 62 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 60 81
v6_sens ACS-LS 211 0.4 1 3117.6599351834307 0 6 99 6 48 76 49 90 80 61 28 69 3 41 46 24 78 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 43 40 18 71 68 98 79 87 32 16 17 44 57 45 20 85 12 7 51 82 13 4 30 73 70 96 56 55 10 19 23 53 15 35 29 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36
v6_sens ACS-LS 206 0.4 1 3077.0138337756207 0 7 99 53 15 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 29 35 7 48 76 49 90 80 61 28 69 3 41 46 24 78 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 18 71 40 43 79 98 68 73 4 30 13 82 51 12 2 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85 36 14 26 21 9
v6_sens ACS-LS 213 0.4 1 3222.0435381366033 0 6 99 85 20 57 45 19 23 14 36 2 10 55 56 96 70 73 30 4 97 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 53 9 26 21 27 37 81 60 15 35 29 12 6 7 44 51 17 16 32 87 79 98 40 84 72 5 94 64 77 52 92 25 54 95 42 67 99 74 41 78 24 46 8 1 33 22 11 47 65 34 58 39 88 18 71 43 68 13 82 76 49 62 31 66 48 63
v6_sens ACS-LS 208 0.4 1 3166.503986280988 0 6 99 53 15 63 48 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 23 19 10 45 20 85 36 2 55 56 96 70 79 98 43 40 84 72 18 71 68 4 30 73 87 32 16 17 44 57 6 7 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 13 82 51 12 29 35
v6_sens ACS-LS 215 0.4 1 3194.751639666573 0 8 99 85 57 6 10 55 56 96 87 70 79 98 73 4 30 3 41 78 24 46 8 33 74 1 22 11 47 65 58 39 94 5 64 77 52 92 25 54 95 42 67 34 99 28 69 61 97 88 72 84 43 40 18 71 68 13 82 51 16 32 17 44 7 12 29 35 53 15 63 48 66 31 62 49 76 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 45 20 36
v6_sens ACS-LS 210 0.4 1 3208.128766100342 0 6 99 20 57 6 7 48 51 82 13 4 30 73 32 16 17 44 19 23 14 36 12 29 35 15 60 81 37 27 21 26 9 63 66 31 62 49 76 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 53 2 55 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 98 87 10 45 85
v6_sens ACS-LS 217 0.4 1 3182.7636955126145 0 6 99 36 14 2 26 9 21 27 37 81 60 35 12 29 7 51 82 4 73 98 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 30 13 76 49 66 48 53 15 63 31 62 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85
v6_sens ACS-LS 212 0.4 1 3096.846735902217 0 7 99 27 37 81 60 15 53 35 29 12 20 85 6 7 51 82 13 90 80 61 28 69 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 63 66 31 62 49 76 48 57 45 19 36 2 55 56 96 70 79 98 43 40 84 72 18 71 68 4 30 73 87 32 16 17 44 10 23 14 26 21 9
v6_sens ACS-LS 219 0.4 1 3207.623007318728 0 6 99 35 29 12 51 32 87 70 96 56 55 10 19 23 6 7 48 66 31 62 75 59 28 69 3 78 24 46 8 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 34 99 11 22 33 74 97 61 80 90 49 76 82 13 4 68 71 18 72 84 40 43 79 98 73 30 16 17 44 45 57 20 85 36 14 2 26 9 21 27 37 81 60 91 38 86 50 83 93 89 63 15 53
v6_sens ACS-LS 214 0.4 1 3216.515450543431 0 6 99 57 10 55 56 96 70 87 32 16 73 30 4 13 82 51 17 44 6 7 48 66 31 62 90 80 61 28 69 3 41 1 74 97 88 18 71 68 98 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 99 47 65 11 22 33 8 46 24 78 59 75 49 76 35 15 53 9 26 21 27 37 81 60 91 38 86 50 83 93 89 63 29 12 14 2 23 19 45 20 85 36
v6_sens ACS-LS 201 0.6 0.6 3001.9424056837593 0 6 99 53 15 91 38 89 86 50 83 93 75 59 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 69 28 61 80 90 76 49 62 31 66 48 63 29 35 12 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 6 10 19 23 36 85 20 57 45 2 14 26 9 21 81 60 37 27
v6_sens ACS-LS 216 0.4 1 3254.61873277239 0 5 99 14 36 53 15 35 63 66 31 62 49 76 51 48 29 7 82 13 30 4 61 28 69 3 41 1 33 8 78 59 75 90 80 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 34 99 65 47 22 11 74 46 24 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 23 19 10 57 45 20 85 12 6 44 17 16 32 87 73 98 68 71 18 72 84 40 43 79 70 96 56 55
v6_sens ACS-LS 203 0.6 0.6 3064.9447560958642 0 5 99 36 14 2 23 19 10 55 56 96 70 87 32 16 17 7 12 9 26 21 27 37 81 60 91 38 89 86 50 83 93 59 75 49 76 48 29 35 53 15 63 66 31 62 90 80 61 28 69 3 74 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 46 24 78 41 97 88 72 84 18 71 40 43 79 98 68 73 4 30 13 82 51 44 6 57 45 20 85
v6_sens ACS-LS 218 0.4 1 3112.2590825264133 0 6 99 85 45 57 6 7 76 49 62 90 80 61 28 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 11 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 27 37 60 81 21 9 26 14 2 96 56 55 16 32 87 70 79 98 68 73 30 4 13 82 51 17 44 10 19 23 36 20 12 29 48 66 31 63 35 15 53
v6_sens ACS-LS 200 0.6 0.6 3074.775118108322 0 5 99 36 14 26 9 21 27 37 81 60 15 53 35 12 7 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 18 88 34 99 11 22 33 74 97 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 29 2 23 19 10 55 56 96 70 87 32 16 17 51 44 6 57 45 20 85
v6_sens ACS-LS 205 0.6 0.6 3134.5720200325427 0 7 99 6 7 44 16 73 30 4 97 61 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 72 18 71 84 43 40 68 98 79 70 96 56 55 87 32 17 51 12 29 35 53 15 63 48 66 31 62 49 76 82 13 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 57 45 20 85
v6_sens ACS-LS 202 0.6 0.6 2991.8298905308607 0 5 99 36 14 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 6 7 51 82 13 76 49 62 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 85 20 45 57 12 29 48 66 31 63 35 15 53
v6_sens ACS-LS 207 0.6 0.6 3083.6983477373947 0 5 99 53 15 63 66 31 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 7 48 76 49 62 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 64 77 52 92 25 54 95 42 58 39 94 18 71 84 43 40 68 98 79 70 96 56 55 2 23 19 10 44 17 16 32 87 73 30 4 13 82 51 6 57 45 20 85 12 29 35
v6_sens ACS-LS 204 0.6 0.6 3053.378466084337 0 5 99 12 7 51 82 13 4 30 73 87 32 16 17 44 6 10 19 45 20 57 85 53 15 63 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 71 18 88 5 94 39 58 42 95 54 25 92 52 77 64 72 84 43 40 68 98 79 70 96 56 55 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 29 35
v6_sens ACS-LS 209 0.6 0.6 3150.035002354752 0 6 99 6 7 44 17 16 73 30 4 68 98 79 43 40 71 18 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 3 78 24 46 8 41 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 36 2 14 26 9 21 27 15 35 29 12 85 20 57 45 23 19 10 55 56 96 70 87 32 51 82 13 76 49 62 31 66 48 63 53
v6_sens ACS-LS 206 0.6 0.6 3140.218319948334 0 6 99 9 26 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 29 7 48 76 49 90 80 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 4 73 87 32 16 17 44 6 57 85 20 45 19 23 14 36 2 10 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 30 13 82 51 12 35 15 53
v6_sens ACS-LS 211 0.6 0.6 3195.2663137408053 0 7 99 2 23 19 10 55 56 96 70 79 98 73 4 68 40 43 84 18 71 5 94 39 58 42 95 54 25 92 52 77 64 72 88 97 3 41 78 24 46 8 33 74 1 22 11 47 65 67 34 99 69 28 61 80 90 59 75 93 83 50 86 89 38 91 63 29 35 12 7 48 66 31 62 49 76 82 13 30 87 32 16 17 51 44 6 57 45 20 85 36 14 26 9 21 27 37 81 60 15 53
v6_sens ACS-LS 208 0.6 0.6 3081.316764401939 0 4 99 85 57 6 7 44 10 55 56 96 70 98 71 97 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 18 88 34 99 11 74 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 45 20 12 29 35 53 15 63 66 31 62 49 76 82 13 4 30 73 68 40 43 79 87 32 16 17 51 48
v6_sens ACS-LS 213 0.6 0.6 2965.6743282644306 0 4 99 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 33 22 11 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 8 46 24 78 74 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 85 20 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12
v6_sens ACS-LS 215 0.6 0.6 3060.3396503419 0 5 99 35 29 48 76 49 90 80 61 28 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 88 34 99 11 22 33 8 46 24 78 74 97 71 18 84 43 40 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 15 53 12 7 51 82 13 4 30 73 87 32 16 17 44 6 57 45 20 85
v6_sens ACS-LS 210 0.6 0.6 3063.593490977357 0 5 99 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 18 71 72 84 43 40 68 98 79 70 96 56 55 10 19 23 9 21 26 2 14 36 85 12 29 35 53 15 60 81 37 27
v6_sens ACS-LS 217 0.6 0.6 3052.779978665507 0 5 99 53 15 35 29 63 48 66 31 49 62 75 59 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 44 7 76 90 80 61 28 69 3 41 78 24 46 8 33 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 22 11 74 97 88 72 84 18 71 40 43 79 98 68 73 30 4 13 82 51 6 57 45 20 85 12
v6_sens ACS-LS 212 0.6 0.6 3133.9061077269353 0 6 99 14 26 21 9 53 15 35 63 66 31 62 49 76 48 29 12 6 7 51 82 13 30 4 97 3 41 74 11 47 65 67 34 99 1 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 2 23 19 10 55 56 96 70 79 43 84 71 18 72 5 94 64 77 52 92 25 54 95 42 58 39 88 40 68 98 73 87 32 16 17 44 45 57 20 85 36
v6_sens ACS-LS 219 0.6 0.6 2994.6230041484732 0 5 99 35 48 76 49 62 90 80 61 28 69 3 41 1 33 74 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 8 46 24 78 59 75 93 83 50 86 38 91 89 31 66 63 29 12 20 45 57 85 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36 14 2 26 9 21 27 37 81 60 15 53
v6_sens ACS-LS 214 0.6 0.6 3160.163422623799 0 7 99 53 35 15 91 38 89 86 50 83 93 75 59 24 46 8 78 3 41 74 33 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 88 97 69 28 61 80 90 76 49 62 31 66 48 63 29 7 51 82 13 4 30 73 98 68 71 18 5 72 84 40 43 79 70 96 56 55 87 32 16 17 44 6 12 85 20 45 57 10 19 23 36 14 2 26 9 21 81 60 37 27
v6_sens ACS-LS 201 0.6 0.8 3133.0115576092476 0 6 99 53 15 91 38 89 86 50 83 93 75 59 78 24 46 8 33 3 41 74 11 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 68 71 18 88 97 34 99 69 28 61 80 90 76 49 62 31 66 48 63 29 35 12 6 7 51 82 13 4 30 73 98 79 70 96 56 55 87 32 16 17 44 10 19 23 45 57 20 85 36 14 2 26 9 21 81 60 37 27
v6_sens ACS-LS 216 0.6 0.6 3101.48077225035 0 6 99 53 15 35 12 29 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 79 98 4 73 87 32 16 17 44 7 48 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 94 5 64 77 52 92 25 54 95 42 58 39 72 18 71 84 40 43 68 30 13 82 51 6 57 45 20 85 36
v6_sens ACS-LS 203 0.6 0.8 3074.3310322616535 0 4 99 20 45 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 57 6 7 82 13 61 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 40 71 18 88 97 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 85 12 29 48 51 76 49 62 31 66 63 15 35 53
v6_sens ACS-LS 218 0.6 0.6 3022.7608362626506 0 5 99 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 35 53 15 29 48 76 49 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 18 71 40 43 79 98 68 73 4 30 13 82 51 7 12
v6_sens ACS-LS 205 0.6 0.8 3141.458297049884 0 7 99 36 14 2 23 45 57 6 44 17 16 13 4 30 73 68 71 18 40 79 70 96 56 55 10 19 20 85 12 7 82 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 94 5 64 77 52 92 25 54 95 42 58 39 72 84 43 98 87 32 51 29 35 9 26 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 63 15 53
v6_sens ACS-LS 207 0.6 0.8 3040.789590646196 0 4 99 48 76 49 62 75 59 90 80 61 28 69 3 78 24 46 41 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 18 71 40 43 79 98 68 73 30 4 13 82 51 7 12 35 15 53 2 36 85 20 45 57 6 44 17 16 32 87 70 96 56 55 10 19 23 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 31 66 63 29
v6_sens ACS-LS 200 0.6 0.8 3078.0078547235153 0 8 99 35 29 12 7 44 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 64 77 52 92 25 54 95 42 58 39 94 18 71 84 43 40 68 98 79 70 96 56 55 51 6 10 19 23 20 45 57 85 36 14 2 26 9 21 27 37 81 60 15 53
v6_sens ACS-LS 209 0.6 0.8 3188.5002323213093 0 5 99 6 16 32 87 70 79 98 73 30 4 68 71 18 40 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 3 41 8 46 24 78 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 63 48 66 31 62 49 76 13 82 51 17 44 7 12 29 35 53 9 21 26 2 14 36 23 19 96 56 55 10 57 45 20 85
v6_sens ACS-LS 202 0.6 0.8 3147.328910674953 0 6 99 53 15 35 29 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 12 7 48 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 88 72 5 94 64 77 52 92 25 54 95 42 58 39 97 4 68 71 18 84 40 43 79 98 73 30 13 82 51 6 57 45 36 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 44 20 85
v6_sens ACS-LS 211 0.6 0.8 3006.7316106184453 0 5 99 63 48 66 31 62 49 90 80 61 28 69 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 71 18 88 97 34 99 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 2 14 36 23 19 45 20 85 12 29 35 15 53 6 7 51 82 76 13 4 30 73 98 68 40 43 79 70 96 56 55 87 32 16 17 44 10 57
v6_sens ACS-LS 204 0.6 0.8 3063.297995158276 0 4 99 36 19 10 55 56 96 70 79 43 40 84 72 18 71 68 98 73 87 32 16 17 51 44 6 7 48 66 31 62 49 76 82 13 4 30 1 22 11 47 65 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 99 74 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 27 37 9 21 26 2 14 23 45 57 20 85 12 29 63 35 15 53
v6_sens ACS-LS 213 0.6 0.8 2974.8686727189947 0 6 99 6 7 51 82 13 76 49 62 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 45 57 20 85 36 12 29 48 66 31 63 35 15 53
v6_sens ACS-LS 206 0.6 0.8 3087.0757894779535 0 7 99 53 15 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 63 29 35 12 7 51 82 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 4 30 13 16 17 6 57 45 20 85 36 2 55 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 98 73 87 32 44 10 19 23 14 26 21 9
v6_sens ACS-LS 215 0.6 0.8 3106.20931851017 0 5 99 85 6 7 51 82 13 30 73 4 61 28 69 3 41 46 24 78 1 22 33 8 74 97 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 88 18 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 45 57 20 15 63 48 66 31 62 49 76 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 12 29 35 53
v6_sens ACS-LS 208 0.6 0.8 3112.500817070494 0 7 99 12 6 7 51 82 13 30 4 97 34 67 58 39 88 18 71 68 98 73 87 32 16 17 44 10 57 45 20 85 15 63 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 70 96 56 55 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 29 35 53
v6_sens ACS-LS 217 0.6 0.8 3024.1205963900215 0 5 99 6 7 44 17 51 82 76 49 90 80 61 28 69 3 41 46 24 78 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 18 71 40 43 79 98 68 73 30 4 13 16 32 87 70 96 56 55 10 19 45 57 20 85 12 29 63 48 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 15 35 53 36 23 2 14 26 21 9
v6_sens ACS-LS 210 0.6 0.8 3091.40329090616 0 5 99 57 6 10 55 56 96 87 70 79 43 40 84 72 18 71 68 98 73 4 13 30 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 63 48 66 31 62 49 76 82 51 16 32 17 44 7 12 29 35 53 9 21 26 2 14 36 23 19 45 20 85
v6_sens ACS-LS 219 0.6 0.8 3037.0620031318635 0 5 99 63 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 94 39 58 42 95 54 25 92 52 77 64 18 71 84 43 40 68 98 79 70 96 56 55 85 20 45 57 6 7 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 10 19 23 36 14 2 26 9 21 27 37 81 60 38 91 15 53 35 29 12
v6_sens ACS-LS 212 0.6 0.8 3145.8073290825755 0 6 99 23 19 10 55 56 96 70 98 4 61 3 69 28 80 90 59 75 93 83 50 86 89 38 91 15 7 51 17 16 32 87 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 99 74 41 78 24 46 8 1 33 22 11 47 65 97 88 18 71 68 73 30 13 82 76 49 62 31 66 63 48 44 6 57 45 20 85 12 29 35 53 36 14 2 26 9 21 81 60 37 27
v6_sens ACS-LS 201 0.6 1 2980.022248514797 0 5 99 85 44 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 10 19 6 7 48 66 31 62 49 76 90 80 61 28 69 3 41 1 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 2 14 36 23 45 57 20 12 29 63 35 15 53
v6_sens ACS-LS 214 0.6 0.8 3051.382767160347 0 5 99 53 15 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 69 28 61 80 90 76 49 62 31 66 48 63 29 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36 14 2 26 9 21 81 60 37 27 35 12 57 45 20 85
v6_sens ACS-LS 203 0.6 1 3141.086498038688 0 7 99 85 6 7 48 66 31 62 49 76 82 13 30 4 90 80 61 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 69 28 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 2 23 19 10 55 56 96 70 79 98 68 73 87 32 16 17 51 44 45 20 57 12 29 63 35 15 53
v6_sens ACS-LS 216 0.6 0.8 3064.2755219346636 0 5 99 7 51 82 4 68 71 18 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 98 73 30 13 76 48 29 12 35 53 15 63 66 31 62 49 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 60 81 27 37 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85
v6_sens ACS-LS 205 0.6 1 3043.221026492412 0 4 99 12 7 51 82 13 4 30 73 87 32 16 17 44 6 57 45 20 85 2 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 35 53 15 29 48 76 49 90 80 61 28 69 3 41 78 24 46 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 8 33 74 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36
v6_sens ACS-LS 207 0.6 1 3031.3583209477133 0 4 99 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 31 66 63 15 53 23 19 10 55 56 96 79 70 87 32 16 17 44 6 57 45 20 85 12 7 76 49 62 75 59 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 18 71 40 43 98 68 73 30 4 13 82 51 48 29 35
v6_sens ACS-LS 218 0.6 0.8 3109.138158284554 0 5 99 37 81 60 91 38 89 86 50 83 93 59 75 62 49 76 13 30 4 68 98 73 87 32 16 17 44 85 20 45 57 6 7 51 82 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 64 77 52 92 25 54 95 42 58 39 94 18 71 40 84 43 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 53 15 35 63 31 66 48 29 12
v6_sens ACS-LS 209 0.6 1 3180.9919060839143 0 6 99 85 20 45 57 6 7 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 29 12 53 15 60 81 37 27 21 9 26 14 23 19 36 2 10 44 55 56 96 70 79 98 68 71 18 40 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 63 35
v6_sens ACS-LS 200 0.6 1 3078.0078547235153 0 8 99 35 29 12 7 44 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 64 77 52 92 25 54 95 42 58 39 94 18 71 84 43 40 68 98 79 70 96 56 55 51 6 10 19 23 20 45 57 85 36 14 2 26 9 21 27 37 81 60 15 53
v6_sens ACS-LS 211 0.6 1 3137.734247986247 0 5 99 2 23 19 10 55 56 96 70 73 30 4 13 82 76 49 62 31 66 48 63 29 6 7 44 51 17 16 32 87 79 98 43 40 84 72 5 94 88 39 58 42 95 54 25 92 52 77 64 18 71 68 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 45 57 20 85 12 35 15 53
v6_sens ACS-LS 202 0.6 1 3147.328910674953 0 6 99 53 15 35 29 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 12 7 48 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 88 72 5 94 64 77 52 92 25 54 95 42 58 39 97 4 68 71 18 84 40 43 79 98 73 30 13 82 51 6 57 45 36 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 44 20 85
v6_sens ACS-LS 213 0.6 1 2974.8686727189947 0 6 99 6 7 51 82 13 76 49 62 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 45 57 20 85 36 12 29 48 66 31 63 35 15 53
v6_sens ACS-LS 204 0.6 1 3063.297995158276 0 4 99 36 19 10 55 56 96 70 79 43 40 84 72 18 71 68 98 73 87 32 16 17 51 44 6 7 48 66 31 62 49 76 82 13 4 30 1 22 11 47 65 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 99 74 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 27 37 9 21 26 2 14 23 45 57 20 85 12 29 63 35 15 53
v6_sens ACS-LS 215 0.6 1 3107.168050879875 0 6 99 85 6 7 51 82 13 30 73 4 61 28 69 3 41 46 24 78 1 22 33 8 74 97 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 88 18 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 20 45 57 12 29 35 53 15 63 48 66 31 62 49 76 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36
v6_sens ACS-LS 206 0.6 1 3133.9099639397696 0 7 99 85 20 45 57 6 7 48 51 82 13 4 30 73 16 17 10 19 23 36 14 2 55 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 98 87 32 44 12 29 35 53 15 63 66 31 62 49 76 90 80 28 69 3 74 33 8 46 24 78 41 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26
v6_sens ACS-LS 217 0.6 1 3071.2346157951465 0 5 99 85 12 7 51 82 13 4 30 73 68 98 87 32 16 17 44 6 57 45 20 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 35 53 15 29 48 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 94 39 58 42 95 54 25 92 52 77 64 18 71 40 84 43 79 70 96 56 55 10 19 23 36
v6_sens ACS-LS 208 0.6 1 3107.5104746501197 0 5 99 36 85 20 45 57 6 48 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 15 63 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 4 30 73 87 32 16 17 44 10 19 23 14 26 9 21 2 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 13 82 51 7 12 29 35 53
v6_sens ACS-LS 219 0.6 1 3037.0620031318635 0 5 99 63 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 94 39 58 42 95 54 25 92 52 77 64 18 71 84 43 40 68 98 79 70 96 56 55 85 20 45 57 6 7 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 10 19 23 36 14 2 26 9 21 27 37 81 60 38 91 15 53 35 29 12
v6_sens ACS-LS 210 0.6 1 3091.40329090616 0 5 99 57 6 10 55 56 96 87 70 79 43 40 84 72 18 71 68 98 73 4 13 30 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 63 48 66 31 62 49 76 82 51 16 32 17 44 7 12 29 35 53 9 21 26 2 14 36 23 19 45 20 85
v6_sens ACS-LS 201 0.8 0.6 2868.514657044443 0 3 99 27 37 81 60 91 38 89 86 50 83 93 75 59 78 24 46 8 33 1 22 74 41 3 69 28 61 80 90 76 49 62 31 66 48 63 29 12 35 15 53 9 21 26 14 2 23 19 10 44 17 16 32 87 55 56 96 70 79 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 97 88 18 71 40 68 98 73 30 4 13 82 51 7 6 57 45 20 85 36
v6_sens ACS-LS 212 0.6 1 3161.743122226142 0 5 99 2 23 19 10 55 56 96 70 98 4 61 3 69 28 80 90 59 75 93 83 50 86 89 38 91 15 53 12 7 17 16 32 87 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 99 74 41 78 24 46 8 1 33 22 11 47 65 34 97 88 18 71 68 73 30 13 82 51 44 6 57 45 20 85 36 14 26 9 21 27 37 81 60 63 66 31 62 49 76 48 29 35
v6_sens ACS-LS 203 0.8 0.6 2897.6175811273947 0 4 99 53 15 35 63 48 66 31 62 49 76 90 80 28 69 3 74 33 8 46 24 78 41 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 19 10 6 44 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 51 7 29 12 85 20 45 57 36
v6_sens ACS-LS 214 0.6 1 3052.2151664327694 0 5 99 53 15 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 69 28 61 80 90 76 49 62 31 66 48 63 29 2 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 14 26 9 21 81 60 37 27 35 12 85 20 57 45 36
v6_sens ACS-LS 205 0.8 0.6 2874.1732573844706 0 3 99 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 4 68 71 18 72 84 40 43 79 98 73 30 13 82 76 49 62 31 66 48 63 29 35 15 53 27 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 12
v6_sens ACS-LS 216 0.6 1 3064.2755219346636 0 5 99 7 51 82 4 68 71 18 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 98 73 30 13 76 48 29 12 35 53 15 63 66 31 62 49 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 60 81 27 37 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85
v6_sens ACS-LS 207 0.8 0.6 2860.900201411655 0 3 99 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 74 33 8 46 24 78 41 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 70 96 56 55 20 45 57 85 12 29 35 15 27 21 9 26 14 36 2 23 19 10 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53
v6_sens ACS-LS 218 0.6 1 3124.876354441795 0 6 99 85 20 45 57 7 48 66 49 76 13 30 4 68 98 73 87 32 16 17 44 12 35 15 53 6 51 82 90 80 61 28 69 3 78 24 46 8 33 1 22 11 47 65 58 39 94 5 64 77 52 92 25 54 95 42 67 34 99 74 41 97 88 72 84 18 71 40 43 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 63 29
v6_sens ACS-LS 209 0.8 0.6 2902.30003778824 0 4 99 12 29 63 48 66 31 62 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 87 16 32 17 51 7 44 6 57 45 20 85 36 9 21 26 14 2 23 19 10 55 56 96 70 73 30 4 13 82 76 49 93 83 50 86 89 38 91 60 81 37 27 15 35 53
v6_sens ACS-LS 211 0.8 0.6 2866.7023708785887 0 4 99 53 35 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 74 33 8 46 24 78 41 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 4 68 98 79 70 96 56 55 10 57 45 20 85 27 37 60 81 21 9 26 14 36 2 23 19 6 7 44 51 17 16 32 87 73 30 13 82 76 49 62 31 66 48 63 29 12
v6_sens ACS-LS 200 0.8 0.6 2906.576533609315 0 4 99 29 63 48 66 31 62 49 76 82 13 30 4 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 55 56 96 70 79 43 40 84 72 18 71 68 98 73 87 32 16 17 51 7 44 6 57 45 20 85 12 35 15 53
v6_sens ACS-LS 202 0.8 0.6 2878.806910080067 0 3 99 36 14 2 23 19 10 55 56 96 70 87 32 16 73 30 4 13 82 51 17 44 7 6 57 45 20 85 12 29 35 53 15 63 48 66 31 62 49 76 90 80 61 28 69 3 41 1 22 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 98 68 71 18 88 97 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 26 9
v6_sens ACS-LS 213 0.8 0.6 2869.2936290109715 0 3 99 53 15 63 48 66 31 62 49 76 90 80 61 28 69 3 41 1 22 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 2 23 19 10 44 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 51 7 6 57 45 20 85 12 29 35
v6_sens ACS-LS 215 0.8 0.6 2960.9435550701814 0 4 99 85 6 48 66 31 62 49 76 90 80 61 28 69 3 78 24 46 8 33 1 22 11 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 74 41 59 75 93 83 50 86 89 38 91 63 12 29 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 20 57 45 36 14 2 26 9 21 27 37 81 60 15 35 53
v6_sens ACS-LS 204 0.8 0.6 2860.900201411655 0 3 99 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 70 96 56 55 20 45 57 85 12 29 35 15 27 21 9 26 14 36 2 23 19 10 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53
v6_sens ACS-LS 217 0.8 0.6 2871.4739366635954 0 3 99 27 37 81 60 91 38 89 86 50 83 93 75 59 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 61 80 90 76 49 62 31 66 48 63 9 21 26 2 14 36 85 20 45 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 12 29 35 15 53
v6_sens ACS-LS 206 0.8 0.6 2877.161037758245 0 3 99 27 37 81 60 91 38 89 86 50 83 93 75 59 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 61 80 90 76 49 62 31 66 48 63 53 15 35 29 12 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 6 10 19 23 45 57 20 85 36 14 2 26 21 9
v6_sens ACS-LS 219 0.8 0.6 2899.583816152485 0 3 99 27 37 15 63 48 66 31 62 49 76 90 80 28 69 3 74 33 8 46 24 78 41 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 61 59 75 93 83 50 86 89 38 91 60 81 9 21 26 2 14 36 23 19 10 44 17 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 7 6 57 45 20 85 12 29 35 53
v6_sens ACS-LS 208 0.8 0.6 2908.035858047714 0 3 99 85 20 45 57 6 7 44 17 51 13 30 4 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 61 80 90 59 75 93 83 50 86 89 38 91 60 81 27 37 21 9 26 14 36 2 23 19 10 55 56 96 70 79 98 68 73 87 32 16 82 76 49 62 31 66 48 63 29 12 35 15 53
v6_sens ACS-LS 201 0.8 0.8 2887.4380708892218 0 3 99 53 15 35 63 48 66 31 62 49 76 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 19 10 6 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 7 29 12 85 20 57 45 36
v6_sens ACS-LS 210 0.8 0.6 2869.882757614753 0 3 99 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 18 71 4 68 40 43 79 98 73 30 13 82 76 49 62 31 66 48 63 29 35 15 53 27 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 12
v6_sens ACS-LS 203 0.8 0.8 2861.4539908095903 0 4 99 36 14 26 2 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 12 29 35 15 37 27 9 21 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 79 98 68 40 18 71 4 73 30 13 82 76 49 62 31 66 48 63 53
v6_sens ACS-LS 212 0.8 0.6 2951.1558746971864 0 3 99 27 37 81 60 91 38 31 62 49 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 61 59 75 93 83 50 86 89 63 35 53 15 12 29 48 66 76 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 51 44 7 6 57 45 20 85 9 21 26 14 2 10 19 23 36
v6_sens ACS-LS 205 0.8 0.8 2888.175578618317 0 3 99 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 78 24 46 41 1 22 33 8 74 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 70 96 56 55 36 14 2 23 19 10 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 29 12 57 45 20 85 9 26 21 27 15 35 53
v6_sens ACS-LS 214 0.8 0.6 2885.9417018773847 0 3 99 12 7 51 82 13 4 30 73 98 68 71 18 88 97 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 70 96 56 55 87 32 16 17 44 6 10 19 23 45 57 20 85 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 28 61 80 90 76 49 62 31 66 48 63 29 35 15 53
v6_sens ACS-LS 207 0.8 0.8 2871.095264833476 0 3 99 53 35 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 70 96 56 55 57 45 85 20 12 29 63 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 7 6 10 19 23 36 2 14 26 9 21 81 60 37 27
v6_sens ACS-LS 216 0.8 0.6 2922.7681267913117 0 3 99 85 57 6 7 44 17 51 82 13 30 4 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 73 16 32 87 70 96 56 55 10 19 23 45 20 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 29 12 35 15 53
v6_sens ACS-LS 218 0.8 0.6 2874.2294103803533 0 3 99 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 61 80 90 76 49 62 31 66 48 63 26 2 14 36 85 20 57 45 23 19 10 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 12 29 35 15 53
v6_sens ACS-LS 209 0.8 0.8 2922.6232420902743 0 3 99 85 20 45 57 6 7 48 63 66 31 62 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 71 18 72 84 40 43 79 87 32 16 17 51 44 12 29 35 15 53 9 21 26 2 14 36 23 19 10 55 56 96 70 98 68 73 30 4 13 82 76 49 75 59 93 83 50 86 89 38 91 60 81 37 27
v6_sens ACS-LS 211 0.8 0.8 2894.9774578429087 0 3 99 12 29 63 48 66 31 62 49 76 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 61 59 75 93 83 50 86 89 38 91 60 81 36 14 2 23 19 10 44 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 51 7 6 57 45 20 85 9 26 21 37 27 15 35 53
v6_sens ACS-LS 200 0.8 0.8 2908.035858047714 0 3 99 85 20 45 57 6 7 44 17 51 13 30 4 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 61 80 90 59 75 93 83 50 86 89 38 91 60 81 27 37 21 9 26 14 36 2 23 19 10 55 56 96 70 79 98 68 73 87 32 16 82 76 49 62 31 66 48 63 29 12 35 15 53
v6_sens ACS-LS 213 0.8 0.8 2907.6348139462366 0 4 99 12 29 48 66 31 62 49 76 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 61 59 75 93 83 50 86 89 38 91 63 35 53 15 60 81 37 27 21 9 26 14 36 2 23 19 10 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 57 45 20 85
v6_sens ACS-LS 202 0.8 0.8 2885.672197037101 0 3 99 36 14 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 51 44 7 6 57 45 20 85 9 26 21 27 37 81 60 91 38 89 86 50 83 93 75 59 3 41 1 22 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 74 33 8 46 24 78 69 28 61 80 90 13 82 76 49 62 31 66 48 63 29 12 35 15 53
v6_sens ACS-LS 215 0.8 0.8 2864.8336263602187 0 3 99 27 37 81 60 91 38 89 86 50 83 93 75 59 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 61 80 90 76 49 62 31 66 48 63 9 21 26 2 14 36 85 20 57 45 23 19 10 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 12 29 35 15 53
v6_sens ACS-LS 204 0.8 0.8 2908.1200719964327 0 3 99 85 12 29 63 48 66 31 62 49 76 90 80 61 28 69 3 41 1 22 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 79 70 96 56 55 87 32 16 17 44 57 20 45 36 14 2 23 19 10 6 7 51 82 13 4 30 73 98 68 40 71 18 88 97 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 9 26 21 27 15 35 53
v6_sens ACS-LS 217 0.8 0.8 2869.2936290109715 0 3 99 53 15 63 48 66 31 62 49 76 90 80 61 28 69 3 41 1 22 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 2 23 19 10 44 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 51 7 6 57 45 20 85 12 29 35
v6_sens ACS-LS 206 0.8 0.8 2864.8336263602187 0 3 99 27 37 81 60 91 38 89 86 50 83 93 75 59 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 61 80 90 76 49 62 31 66 48 63 9 21 26 2 14 36 85 20 57 45 23 19 10 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 12 29 35 15 53
v6_sens ACS-LS 219 0.8 0.8 2895.30755230253 0 3 99 53 15 35 63 48 66 31 62 49 76 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 88 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 19 10 6 51 82 13 4 30 73 98 68 71 18 84 40 43 79 70 96 56 55 87 32 16 17 44 7 29 12 85 20 57 45 36
v6_sens ACS-LS 208 0.8 0.8 2929.71029081537 0 3 99 12 6 7 44 17 51 82 13 30 73 4 97 61 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 40 18 71 68 98 79 70 87 16 32 96 56 55 10 19 23 45 57 20 85 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 29 35 15 53
v6_sens ACS-LS 201 0.8 1 2887.4380708892218 0 3 99 53 15 35 63 48 66 31 62 49 76 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 19 10 6 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 7 29 12 85 20 57 45 36
v6_sens ACS-LS 210 0.8 0.8 2874.110386918314 0 4 99 12 29 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 4 30 13 82 76 49 62 31 66 48 35 53 15 60 81 37 27 21 9 26 14 36 2 23 19 10 55 56 96 70 79 98 68 73 87 32 16 17 51 44 7 6 57 45 20 85
v6_sens ACS-LS 203 0.8 1 2958.8655135795652 0 4 99 36 2 57 6 10 55 56 96 70 73 30 4 68 40 71 18 88 97 3 41 69 28 61 80 90 13 82 76 49 62 31 66 48 63 29 35 53 15 91 38 89 86 50 83 93 75 59 78 24 46 8 33 1 22 74 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 98 79 87 32 16 17 51 44 7 12 85 20 45 19 23 14 26 9 21 81 60 37 27
v6_sens ACS-LS 212 0.8 0.8 2910.238208683865 0 3 99 27 37 81 60 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 88 97 69 28 61 80 90 49 62 31 66 63 29 35 15 53 9 21 26 14 2 23 19 10 6 7 48 76 82 13 4 30 73 98 68 71 18 84 40 43 79 70 96 56 55 87 32 16 17 51 44 12 85 20 57 45 36
v6_sens ACS-LS 205 0.8 1 2861.910679450255 0 3 99 53 15 35 12 29 63 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 7 6 57 45 20 85 2 9 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 70 96 56 55 44 10 19 23 36 14 26 21 27
v6_sens ACS-LS 214 0.8 0.8 2922.201138906176 0 3 99 91 38 89 86 50 83 93 75 59 24 46 78 41 3 74 8 33 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 69 28 61 80 90 49 62 31 66 63 35 53 12 7 44 51 17 16 32 87 55 56 96 70 79 43 40 84 72 18 71 68 98 73 30 4 13 82 76 48 29 15 60 81 37 27 9 21 26 14 2 23 19 10 6 57 45 20 85 36
v6_sens ACS-LS 207 0.8 1 2863.852877784496 0 3 99 53 35 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 74 33 8 46 24 78 41 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 70 96 56 55 23 36 14 2 19 10 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 29 12 57 45 20 85 9 26 21 81 60 37 27
v6_sens ACS-LS 216 0.8 0.8 2924.0071280300695 0 3 99 85 20 57 6 7 44 17 51 82 13 30 4 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 73 16 32 87 70 96 56 55 10 19 23 45 36 2 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 29 12 35 15 53
v6_sens ACS-LS 218 0.8 0.8 2864.7897257368404 0 4 99 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 70 96 56 55 23 36 9 21 26 14 2 19 10 44 7 48 63 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 6 57 45 20 85 12 29 35 15 53
v6_sens ACS-LS 209 0.8 1 2897.345640400028 0 3 99 27 37 81 60 91 38 89 86 50 83 93 75 59 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 40 43 98 79 70 96 56 55 10 57 45 20 85 12 6 7 44 51 17 16 32 87 73 30 4 68 71 18 88 97 61 80 90 13 82 76 49 62 31 66 48 63 29 35 15 53 9 21 26 14 2 23 19 36
v6_sens ACS-LS 200 0.8 1 2908.035858047714 0 3 99 85 20 45 57 6 7 44 17 51 13 30 4 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 61 80 90 59 75 93 83 50 86 89 38 91 60 81 27 37 21 9 26 14 36 2 23 19 10 55 56 96 70 79 98 68 73 87 32 16 82 76 49 62 31 66 48 63 29 12 35 15 53
v6_sens ACS-LS 211 0.8 1 2951.960695601572 0 4 99 29 63 48 66 31 62 49 76 80 61 28 69 3 41 78 24 46 8 33 22 11 74 1 47 65 67 34 99 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 57 85 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 13 82 51 7 6 10 19 23 20 45 12 35 15 53
v6_sens ACS-LS 202 0.8 1 2895.8482995422555 0 3 99 9 21 26 14 2 23 19 10 6 7 51 82 13 4 30 73 98 68 71 18 88 97 69 28 61 80 90 76 49 62 31 66 48 63 29 35 53 15 27 37 81 60 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 70 96 56 55 87 32 16 17 44 12 85 20 57 45 36
v6_sens ACS-LS 213 0.8 1 2920.5116046773587 0 3 99 12 29 63 48 66 31 62 49 76 90 80 61 28 69 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 2 23 19 10 55 56 96 87 70 79 98 68 73 30 4 13 82 51 16 32 17 44 7 6 57 45 20 85 35 15 53
v6_sens ACS-LS 215 0.8 1 2883.9035455985454 0 4 99 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 3 69 97 34 99 74 33 8 46 24 78 41 1 22 11 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 40 18 71 4 30 13 82 76 49 62 31 66 48 63 9 21 26 2 14 36 23 19 10 55 56 96 70 79 98 68 73 87 32 16 17 51 44 7 6 57 45 20 85 12 29 35 15 53
v6_sens ACS-LS 204 0.8 1 2951.6964624810157 0 4 99 85 57 6 7 51 82 90 80 61 28 69 3 74 8 33 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 45 20 12 29 35 53 15 63 48 66 31 62 49 76 13 4 30 73 98 68 71 18 88 97 41 78 46 24 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 36
v6_sens ACS-LS 217 0.8 1 2895.535483630485 0 3 99 53 15 35 63 48 66 31 62 49 76 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 88 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 19 10 6 51 82 13 4 30 73 98 68 71 18 84 40 43 79 70 96 56 55 87 32 16 17 44 7 29 12 57 45 20 85 36
v6_sens ACS-LS 206 0.8 1 2864.8336263602187 0 3 99 27 37 81 60 91 38 89 86 50 83 93 75 59 28 69 3 74 33 8 46 24 78 41 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 61 80 90 76 49 62 31 66 48 63 9 21 26 2 14 36 85 20 57 45 23 19 10 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 12 29 35 15 53
v6_sens ACS-LS 219 0.8 1 2897.50315280253 0 4 99 53 15 35 63 48 66 31 62 49 76 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 19 10 6 44 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 51 7 29 12 85 20 45 57 36
v6_sens ACS-LS 208 0.8 1 2917.113424347886 0 3 99 12 6 7 44 17 51 82 13 30 4 97 61 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 73 16 32 87 70 96 56 55 10 19 23 45 57 20 85 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 29 35 15 53
v6_sens ACS-LS 210 0.8 1 2874.110386918314 0 4 99 12 29 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 4 30 13 82 76 49 62 31 66 48 35 53 15 60 81 37 27 21 9 26 14 36 2 23 19 10 55 56 96 70 79 98 68 73 87 32 16 17 51 44 7 6 57 45 20 85
v6_sens ACS-LS 212 0.8 1 2901.9960664930063 0 3 99 27 37 81 60 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 69 28 61 80 90 76 49 62 31 66 63 53 15 35 12 29 48 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 7 6 57 45 20 85 9 21 26 14 2 10 19 23 36
v6_sens ACS-LS 214 0.8 1 2925.541930232957 0 3 99 15 91 38 89 86 50 83 93 75 59 24 46 78 41 3 74 8 33 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 69 28 61 80 90 76 49 62 31 66 63 12 7 44 17 16 32 87 55 56 96 70 79 43 40 84 72 18 71 68 98 73 30 4 13 82 51 48 29 35 53 14 2 23 19 10 6 57 45 20 85 36 26 9 21 81 60 37 27
v6_sens ACS-LS 216 0.8 1 2917.4550081878747 0 5 99 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 29 35 53 15 12 6 7 44 17 51 82 13 30 73 4 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 70 96 56 55 87 32 16 10 19 23 45 57 20 85
v6_sens ACS-LS 218 0.8 1 2860.7285885659458 0 4 99 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 87 16 32 17 51 7 44 6 57 45 20 85 36 9 21 26 14 2 23 19 10 55 56 96 70 73 30 4 13 82 76 49 62 31 66 48 63 29 12 35 15 53 27


==> anc/results/exp1/plans_530.txt <==
v6_main MACO 200 0.6 0.8 3072.260446 104 D27 D37 D60 D81 D21 D9 D26 D14 D36 D23 D45 D57 D20 D85 D12 R0 D6 D7 D51 D30 D4 D97 D11 D22 R11 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D39 D58 D67 D34 D99 D74 D33 R1 D8 D46 D24 D78 D41 D3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 D35 D15 D53 R0 D2 D19 D10 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D73 R4 D13 D82 D76 D49 D62 D31 D66 D48 D29
v6_main MACO 201 0.6 0.8 3027.013568 106 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D78 D24 D46 D8 D33 R8 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D98 D68 D71 D18 D88 D97 D34 D99 R1 D22 D11 D74 R3 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D35 D12 R0 D85 D20 D45 D57 D6 D7 D51 D82 D13 D4 D30 D73 D87 D70 D96 D56 D55 D32 D16 D17 D44 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D15 D53
v6_main MACO 202 0.6 0.8 3068.756192 105 D36 D14 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D57 D45 D20 D85 R0 D6 D7 D44 D51 D82 D13 D4 D30 D73 D98 D79 D43 D40 D71 D18 D84 D72 D5 D94 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D88 D97 D68 R4 D3 D41 R3 D78 D24 D46 D8 D1 D33 D22 D11 D47 D65 D67 D34 D99 D74 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D9 D26 D21 D27 R0 D53 D15 D35 D63 D66 D31 D62 D49 D76 D48 D29 D12
v6_main MACO 203 0.6 0.8 3041.493824 108 D36 D14 D2 D26 D9 D21 D27 D53 D15 D35 D12 D57 D45 D20 D85 R0 D6 D7 D44 D51 D17 D16 D32 D87 D73 D98 D40 D18 D71 R18 D68 D4 D30 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 R0 D23 D19 R23 R19 D10 D55 D56 D96 D70 D79 D43 D84 D72 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D94 R5 D88 D97 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D47 D65 D67 D34 D99 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37
v6_main MACO 204 0.6 0.8 3101.216168 104 D53 D15 D29 D48 D51 D82 D4 D61 D69 D3 D78 D24 D46 D8 D41 R3 D1 D22 D33 D74 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D88 D97 R3 D28 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D12 D7 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D73 D30 R4 D13 D76 D49 D62 D31 D66 D63 D35 R0 D9 D21 D26 D2 D14 D36 D23 D19 D10 D6 D57 D45 D20 D85
v6_main MACO 205 0.6 0.8 3015.902406 105 D85 D6 D7 D51 D17 D55 D56 D96 D70 D79 D43 D84 D72 D88 D97 D3 D41 R3 D1 D22 D11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 R11 D74 D33 D8 D46 D24 D78 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D23 D19 D10 D57 D12 D29 D35 D53 R0 D15 D63 D48 D66 D31 D62 D49 D76 D82 D13 D30 D4 D68 D71 D18 D40 D98 D73 D87 D32 D16 D44 R6 D45 D20
v6_main MACO 206 0.6 0.8 3012.481292 107 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D78 D24 D46 R24 R46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D88 D97 R3 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 R0 D6 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D53 D15 D35 D12 D57 D45 D20 D85
v6_main MACO 207 0.6 0.8 3044.982969 106 D85 D6 D7 D51 D76 D49 D62 D75 D59 D78 D24 D46 D8 D33 R8 D1 D22 D74 D41 D3 D69 D28 D61 D80 D90 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D55 D56 D96 D87 D70 D79 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 R25 D95 D42 D39 D58 D67 D65 D47 R1 R22 D11 D99 D34 D97 D88 D18 D71 D68 D98 D73 D30 D4 D13 D82 D16 D32 D17 D44 R6 D10 D19 D23 R2 D14 D36 D20 D45 D57 D12 D29 D48 D66 D31 D63 D35 D15 D53
v6_main MACO 208 0.6 0.8 3038.282063 106 D12 D7 D51 D82 D30 D4 D68 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 R40 D43 D79 D98 D73 D13 D76 D66 D48 D29 D35 D53 R0 D15 D63 D31 D62 D49 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 R2 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85
v6_main MACO 209 0.6 0.8 2998.527338 105 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D1 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 R11 D74 D22 R1 D33 D8 D46 D24 D78 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D35 R0 D53 D15 D27 D21 D9 D26 D14 D36 D85 D20 D57 D45 R0 D2 D23 D19 D10 D6 D7 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D12
v6_main MACO 211 0.6 0.8 3117.184971 106 D85 D20 D45 D57 D6 D44 D51 D13 D76 D49 D62 D31 D66 D48 D63 D15 D37 D27 R0 D7 D82 D4 D61 D28 D69 D3 D41 D78 D24 D46 D8 D33 R8 D1 D22 D74 D11 D99 D47 D65 D67 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 R5 D72 D84 D43 D40 D18 D71 D68 D98 D73 D30 R4 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 R0 D9 D21 D26 D2 D14 D36 D23 D19 D10 D55 D56 D96 D79 D70 D87 D32 D16 D17 R7 D12 D29 D35 D53
v6_main MACO 210 0.6 0.8 3062.401878 105 D9 D21 D26 D14 D36 D23 D19 D10 D6 D57 D45 D20 D85 R0 D2 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D5 D94 D88 D97 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 R5 D18 D71 D68 D4 D30 D73 D87 D16 D32 D17 D51 D44 R6 D7 D48 D29 D12 D35 D53 R0 D15 D63 D66 D31 D62 D49 D76 D82 D13 D90 D80 D61 D28 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D27 D37
v6_main MACO 213 0.6 0.8 3129.571682 104 D36 D14 D2 D26 D9 D21 D27 D15 D35 D29 D12 D20 D45 D57 D85 R0 D6 D7 D48 D66 D31 D62 D90 D80 D28 D3 D69 D61 D4 D30 D73 D98 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 R3 D41 R3 D1 D22 D11 D47 D65 D67 D34 D99 D74 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R0 D23 D19 D10 D44 D51 D17 D16 D32 D87 D55 D56 D96 D70 D79 D43 D18 D71 D68 R4 D13 D82 D76 D49 D63 D53
v6_main MACO 212 0.6 0.8 3039.792126 109 D85 D6 D7 D51 D82 D13 D30 D4 D97 D3 D41 R3 D74 D99 D34 D67 R34 D65 D47 D11 D22 R11 R22 D1 D33 D8 D46 D24 D78 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D36 D14 D23 D19 D10 D57 D45 D20 D12 D29 D35 D15 D53 R0 D9 D21 D26 R14 D2 D55 D56 D96 D70 D79 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D40 D68 D98 D73 D87 D32 D16 D17 D44 R7 D48 D76 D49 D62 D31 D66 D63
v6_main MACO 215 0.6 0.8 3092.395993 108 D12 D7 D76 D90 D69 D3 D41 R3 D78 D24 D46 D8 D33 D22 D11 R22 R11 D74 R11 R22 D1 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 R3 D28 D61 D80 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D21 D9 D26 D2 D14 D36 D23 D19 D10 D6 D57 D45 D20 D29 D35 R0 D53 D15 D63 D48 D66 D31 D62 D49 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D16 D32 R16 D17 D51 D44 D85
v6_main MACO 214 0.6 0.8 3117.307549 103 D29 D63 D89 D86 D50 D83 D93 D75 D90 D80 D61 D28 D69 D3 D41 D78 D46 D24 D59 R3 D1 D22 D33 D8 D74 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D65 D47 R1 D11 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D35 R0 D12 D6 D7 D44 D51 D17 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 D20 D45 D57 D85 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D38 D91 D15 D53
v6_main MACO 217 0.6 0.8 3082.849599 105 D85 D20 D45 D57 D6 D7 D82 D4 D73 D98 D79 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 D18 D71 D40 D68 R4 D30 D13 D76 D66 D48 D12 D29 D35 D53 R0 D15 D63 D31 D62 D49 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D67 D34 D99 D74 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R0 D36 D14 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D51 D44 R6 D9 D26 D21 D27
v6_main MACO 216 0.6 0.8 3046.436648 105 D6 D7 D48 D66 D31 D62 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 R11 D74 D33 D8 D46 D24 D78 R3 D97 D88 D72 D84 D18 D71 R18 D40 D43 D98 D68 D73 D30 D4 D13 D82 D76 D49 D93 D83 D50 D86 D89 D38 D91 R0 D12 D29 D63 D35 D53 D15 D60 D81 D37 D27 D21 D9 D26 D14 R0 D36 D2 D23 D19 D10 D55 D56 D96 D79 D70 D87 D32 D16 D17 D51 D44 D57 D45 D20 D85
v6_main MACO 219 0.6 0.8 3053.223219 108 D9 D21 D26 D2 D14 D36 D23 D19 D10 D57 D12 D29 D35 D53 R0 D6 D7 D13 D4 D61 D69 D3 D41 R3 D78 D24 D46 D8 D33 D22 D11 R22 R11 D74 R11 R22 D1 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 R3 D28 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D15 D63 D48 D66 D31 D62 D49 D76 D82 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D51 D44 R6 D45 D20 D85
v6_main MACO 218 0.6 0.8 2992.221638 104 D85 D6 D7 D51 D82 D13 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D34 D99 D11 D74 D33 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D9 D21 D26 R0 D2 D19 D10 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D18 D71 D68 D4 D30 D73 D87 D32 D16 D17 D44 R6 D57 D45 D23 R2 D14 D36 D20 D12 D29 D48 D76 D49 D62 D31 D66 D63 D35 D15 D53
v6_main MACO 221 0.6 0.8 3037.940833 105 D45 D57 D6 D7 D51 D82 D30 D4 D73 D98 D68 D71 D18 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 R4 D13 D76 D66 D48 D29 D35 D53 R0 D15 D63 D31 D62 D49 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D67 D34 D99 R11 D74 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D23 D19 D10 D55 D56 D96 D79 D70 D87 D32 D16 D17 D44 R6 D20 D85 D12
v6_main MACO 220 0.6 0.8 3065.115242 109 D7 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D22 D11 R22 R11 D74 R11 R22 D1 D47 D65 D67 D34 D99 D97 D4 D68 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D88 D18 D71 D40 D43 D79 D98 D73 D30 D13 D82 D51 R7 D6 D57 D45 D20 D12 R0 D9 D21 D26 D2 D14 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D85 R0 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D48 D63 D29 D35 D15 D53
v6_main MACO 223 0.6 0.8 3037.919801 105 D85 D20 D45 D10 D55 D56 D96 D70 D79 D98 D68 D30 D13 D82 D48 D29 D12 R0 D7 D17 D16 D32 D87 D73 D4 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D36 R14 D2 D23 D19 D57 D6 D44 D51 D76 D49 D62 D31 D66 D63 D35 D15 D53
v6_main MACO 222 0.6 0.8 3159.921483 106 D36 D14 D2 D23 D19 D10 D57 D12 D29 D48 D66 D31 D63 D35 D15 D53 R0 D6 D7 D16 D32 D87 D73 D30 D4 D13 D90 D80 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D88 D97 D28 D61 R4 D71 D18 D72 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 R10 D45 R0 D9 D26 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D49 D76 D82 D51 D17 D44 R6 D20 D85
v6_main MACO 225 0.6 0.8 3082.210484 106 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85 R0 D12 D29 D63 D48 D66 D31 D62 D49 D90 D80 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D7 D76 D4 D61 D28 D69 D3 D41 D78 D24 D46 D8 D33 R8 D1 D22 D74 D11 D99 D47 D65 D67 D34 D97 D88 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D94 R5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D73 R4 D30 D13 D82 D51 R7 D35 D15 D53 R0 D9 D21 D26 D2 D14
v6_main MACO 227 0.6 0.8 2948.049633 104 D63 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D1 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 D74 R1 D22 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D6 D7 D48 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 R2 D14 D36 D85 D20 D45 D57 D12 D29 D35 D15 D53
v6_main MACO 224 0.6 0.8 3116.694996 108 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D63 D66 D31 D62 D49 D76 D13 D82 D51 D48 D35 R0 D12 D29 D7 D44 D17 D16 D32 D87 D73 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 R2 D20 D45 D57 D85 D6 R17 D30 D4 D61 D69 D3 D41 R3 D78 D24 D46 D8 D33 D22 D11 R22 R11 D74 R11 R22 D1 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 R3 D28 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D15 D53
v6_main MACO 226 0.6 0.8 2989.350789 104 D14 D2 D26 D21 D27 D37 D81 D60 D15 D35 D29 D12 D85 R0 D9 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D74 D97 D88 D72 D18 D71 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 R2 D36 D20 D45 D57 D6 D7 R6 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D53
v6_main MACO 229 0.6 0.8 3040.495063 104 D20 D45 D57 D6 D7 D51 D82 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D36 D14 D2 D23 D19 D10 D55 D56 D96 D26 D21 D9 D12 D29 D35 R0 D53 D15 D63 D48 D66 D31 D62 D49 D76 D13 D4 D30 D73 D68 D98 D79 D70 D87 D32 D16 D17 D44 D85
v6_main GA-LS2 201 0.6 0.8 2995.181531 104 D85 D57 D6 D7 D51 D82 D13 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 R11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D15 D53 R0 D9 D21 D26 D14 D36 D12 D29 D48 D76 D49 D62 D31 D66 D63 D35 R0 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D4 D30 D73 D87 D32 D16 D17 D44 D45 D20
v6_main GA-LS2 203 0.6 0.8 3000.886029 105 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D69 D3 D41 R3 D1 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 R11 D74 D22 R1 D33 D8 D46 D24 D78 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D35 D15 D53 R0 D12 D7 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R7 D6 D10 D19 D45 D57 D20 D85 R0 D14 D36 D23 D2 D26 D9 D21 D37 D27
v6_main MACO 228 0.6 0.8 2984.636546 103 D57 D6 D7 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 D10 D19 D36 R0 D26 D14 D2 D23 D45 D20 D85 D12 D29 D35 D15 D37 D27 R0 D9 D21 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D1 D74 D11 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D22 D33 D8 D46 D24 D78 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D53
v6_main GA-LS2 205 0.6 0.8 3038.901884 104 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D78 D24 D46 D8 D41 R3 D1 D33 D74 D97 D71 D18 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 D22 R1 D11 D99 D34 D88 D84 D40 D43 D79 D98 D68 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D35 R0 D12 D29 D7 D6 D44 D51 D17 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 D20 D45 R20 D57 D85 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D15 D53
v6_main GA-LS2 200 0.6 0.8 3120.706419 103 D63 D49 D90 D80 D61 D74 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 R0 D85 D57 D6 D44 D17 D16 D32 D87 D73 D30 D13 D4 D97 D88 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D41 D3 D69 D28 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D23 D19 D10 R6 D45 D20 D12 D7 D51 D82 D76 D62 D31 D66 D48 D29 D15 D35 D53
v6_main GA-LS2 207 0.6 0.8 3069.621171 109 D7 D51 D73 D4 D97 D69 D3 D41 R3 D78 D24 D46 D8 D33 D22 D11 R22 R11 D74 R11 R22 D1 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 R4 D30 D13 D82 D76 D48 D29 D35 R0 D53 D15 D63 D66 D31 D62 D49 D90 D80 D61 D28 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D36 R14 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 R7 D6 D57 D45 D20 D85 D12
v6_main GA-LS2 202 0.6 0.8 3079.679232 105 D15 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D4 D13 D82 D51 D44 D6 D57 D45 D20 D85 R0 D12 D7 D17 D73 D98 D79 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 R4 D30 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D31 D62 D49 D76 D66 D48 D63 D29 D35 D53
v6_main GA-LS2 209 0.6 0.8 3039.353497 104 D63 D48 D66 D31 D62 D49 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 R0 D9 D26 D14 D23 D19 D10 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85 R0 D36 D2 D55 D56 D96 D70 D79 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 R22 D11 D74 D99 D34 D97 D88 D18 D71 D68 D98 D73 D30 D4 D13 D76 D82 D51 D7 D12 D29 D15 D35 D53
v6_main GA-LS2 204 0.6 0.8 3068.381463 105 D12 D6 D7 D51 D82 D13 D90 D80 D61 D28 D69 D3 D41 R3 D46 D24 D78 D1 D22 D11 D99 D34 D88 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D33 D8 D74 D97 D18 D71 D68 D4 D30 D73 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 D20 D45 D57 D85 R0 D53 D15 D35 D29 D63 D48 D66 D31 D76 D49 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36
v6_main GA-LS2 211 0.6 0.8 3047.849562 106 D6 D7 D51 D82 D4 D68 D71 D18 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D88 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 R0 D14 D2 D23 D19 D10 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D73 D30 R4 D13 D76 D49 D62 D31 D66 D48 D63 D29 D35 R0 D12 D85 D20 D57 D45 D36 D26 D9 D21 D37 D27 D15 D53
v6_main GA-LS2 206 0.6 0.8 3031.438478 104 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D69 D3 D78 D24 D46 D8 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D34 D99 D74 D33 R1 D22 D11 D97 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D12 D85 R0 D2 D36 D20 D45 D57 D6 D7 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 R2 D14 D26 D9 D21 D37 D27 D15 D35 D53
v6_main GA-LS2 213 0.6 0.8 3020.327604 106 D63 D48 D66 D31 D62 D49 D76 D90 D80 D28 D3 D41 R3 D69 D61 D4 D73 D30 D13 D82 D51 D16 D32 D17 D44 D57 D85 R0 D7 D6 D10 D55 D56 D96 D87 D70 D79 D98 D68 D71 D18 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D88 D97 R3 D74 D11 D47 D65 D67 D34 D99 R11 D1 D22 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D23 D19 D45 D20 D12 D29 D35 D15 D53
v6_main GA-LS2 208 0.6 0.8 3013.025808 106 D12 D7 D51 D73 D4 D97 D34 D99 D11 D74 D3 D41 R3 D78 D24 D46 D8 D1 D33 R1 D22 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 R4 D30 D13 D82 D76 D48 D29 R0 D53 D15 D35 D63 D66 D31 D62 D49 D90 D80 D61 D28 D69 R28 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 R2 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85
v6_main GA-LS2 215 0.6 0.8 3010.166802 103 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 D46 D24 D78 R3 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D88 D39 D58 D67 D34 D99 D11 D22 R1 D8 D33 D74 D97 D18 D71 D40 D84 D43 D79 D98 D68 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D53 R0 D12 D29 D35 D15 D60 D81 D37 D27 D21 D9 D26 D14 D36 R0 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D51 D44 D7 D6 D57 D45 D20 D85
v6_main GA-LS2 210 0.6 0.8 2941.570915 104 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D33 D22 D11 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D65 D47 R1 D8 D46 D24 D78 R3 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 D45 D57 D20 R0 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D53 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D15 D35 D29 D12 D85
v6_main GA-LS2 217 0.6 0.8 2998.697699 104 D7 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D16 D32 D85 R0 D20 D57 D6 D44 D17 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D88 D97 D34 D99 D11 D74 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D36 R14 D2 D23 D19 D10 D45 D12 D29 D63 D35 D15 D53
v6_main GA-LS2 212 0.6 0.8 3167.088188 109 D6 D32 D87 D98 D68 D71 D18 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D70 D96 D56 D55 R6 D19 D23 D45 D57 R6 D12 D29 D35 D15 D27 R0 D14 D2 D10 D16 D73 D30 D4 D97 D3 D41 R3 D78 D24 D46 R24 D8 D33 D74 R33 D1 D22 D11 D47 D65 D67 D34 D99 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R27 D9 D21 D26 R14 D36 D85 D20 R6 D7 D44 D17 D51 D82 D13 D76 D49 D62 D31 D66 D48 D63 D53
v6_main GA-LS2 219 0.6 0.8 3085.528765 104 D7 D76 D75 D59 D78 D24 D46 D8 D33 R8 D1 D22 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D11 D74 D41 D3 D69 D28 D61 D80 D90 D49 D66 D48 D29 D12 D20 D45 D57 D85 R0 D6 D44 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D10 D19 D23 R0 D36 D14 D2 R14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D62 D31 D63 D35 D15 D53
v6_main GA-LS2 214 0.6 0.8 3183.344775 103 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D97 D88 D72 D84 D18 D71 D68 D73 D30 D4 D61 R3 D1 D22 D11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D74 D33 R1 D8 D46 D24 D78 D41 D69 D28 D80 D90 D13 D16 D32 D87 D98 D40 D43 D79 D70 D96 D56 D55 R0 D12 D7 D44 D17 D51 D82 D76 D49 D62 D31 D66 D48 D63 D29 D35 D53 D15 D37 D27 R0 D9 D21 D26 D2 D14 D36 D23 D19 D10 D6 D57 D45 D20 D85
v6_main GA-LS2 221 0.6 0.8 3035.776614 104 D85 D6 D7 D44 D17 D51 D13 D30 D4 D61 D69 D3 D41 R3 D1 D22 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D34 D99 D11 D74 D33 R1 D8 D46 D24 D78 D28 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D23 D19 D10 D57 D45 D20 D12 D29 D35 D53 R0 D15 D63 D48 D66 D31 D62 D49 D76 D82 D16 D32 D87 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 R19 D36
v6_main GA-LS2 216 0.6 0.8 3021.345879 104 D7 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D99 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D15 R0 D9 D21 D26 D2 D14 D45 D57 D20 D85 D12 D29 D48 D66 D31 D63 D35 D53 R0 D6 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 D36
v6_main GA-LS2 223 0.6 0.8 3087.937880 104 D7 D76 D75 D59 D78 D24 D46 D8 D33 R8 D1 D22 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D11 D74 D41 D3 D69 D28 D61 D80 D90 D49 D62 D93 D83 D50 D86 D38 D91 D89 D31 D66 D48 D63 R0 D36 D14 D26 D9 D21 D27 D37 D81 D60 D15 D53 D35 D29 D12 R0 D2 D23 D19 D10 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R7 D6 D57 D45 D20 D85
v6_main GA-LS2 218 0.6 0.8 3135.054212 104 D12 D7 D51 D76 D49 D90 D80 D61 D28 D69 D3 D41 D8 D46 D24 D78 R3 D1 D33 D22 D11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D88 D39 D58 D67 D34 D99 D74 R3 D97 D18 D71 D43 D79 D98 D68 D4 D73 D30 D13 D82 D48 D29 D85 R0 D53 D15 D35 D63 D66 D31 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 R0 D9 D26 D14 D2 R14 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D6 D57 D45 D20 D36
v6_main GA-LS2 225 0.6 0.8 3135.254699 104 D48 D90 D80 D61 D28 D69 D3 D41 D78 D46 D24 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 R0 D9 D26 D14 D2 D23 D6 D7 D51 D82 D73 D4 D97 D34 D99 D11 D22 D33 D8 R3 D74 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 R4 D30 D13 D76 D49 D62 D31 D66 D63 R0 D53 D15 D35 D29 D12 D85 D57 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 R6 D45 D20 D36
v6_main GA-LS2 220 0.6 0.8 3077.540913 106 D66 D62 D75 D59 D78 D24 D46 D8 D33 R8 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 R1 D22 D11 D74 D41 D3 D69 D28 D61 D80 D90 D49 D76 D48 D29 R0 D12 D7 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R7 D6 D10 D19 D23 D45 D57 R45 D20 D85 R0 D36 D14 D2 R14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D31 D63 D35 D15 D53
v6_main GA-LS2 227 0.6 0.8 3054.070135 104 D6 D7 D51 D82 D4 D97 D11 D22 R11 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D71 D18 D88 D34 D99 D74 D33 R1 D8 D46 D24 D78 D41 D3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D53 R0 D36 D2 D23 D19 D10 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D43 D40 D68 D98 D73 D30 R4 D13 D76 D49 D62 D31 D66 D48 D63 R0 D15 D35 D29 D12 D85 D20 D57 D45 D14 D26 D21 D9
v6_main GA-LS2 222 0.6 0.8 3080.915674 104 D35 D48 D76 D49 D75 D59 D78 D24 D46 D8 D33 R8 D1 D22 D99 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D11 D74 D41 D3 D69 D28 D61 D80 D90 D4 D73 D30 D13 D82 D51 D7 D29 D12 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D62 D31 D66 D63 D15 D53 R0 D23 D19 D10 D55 D56 D96 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D87 D32 D16 D17 D44 R7 D6 D57 D45 D20 D85 D36
v6_main GA-LS2 229 0.6 0.8 3081.024106 104 D6 D7 D51 D73 D4 D97 D69 D3 D41 D78 D24 D46 D8 D33 D22 D11 D74 R3 D1 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 R4 D30 D13 D82 D76 D48 D29 D35 D53 R0 D15 D63 D66 D31 D62 D49 D90 D80 D61 D28 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 R0 D9 D26 D14 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 R6 D12 D85 D20 D57 D45 D36
v6_main GA-LS2 224 0.6 0.8 3164.943230 108 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D97 D18 D71 D43 D79 D98 D73 D30 D4 D13 D76 D49 D62 D31 D66 D48 D63 R0 D27 D37 R27 D21 D26 D9 R26 D2 D45 D57 D6 D7 D51 D82 R13 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D88 D72 D84 D40 D68 R4 D16 D32 D87 D70 D96 D56 D55 D17 D44 R6 D10 D19 D23 R2 D14 D36 D20 D85 D12 D29 D35 D15 D53
v6_main GA-LS2 226 0.6 0.8 2996.346037 104 D12 D48 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D34 D99 D11 D74 D33 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D38 D91 D89 D31 D66 D63 D29 D35 D15 D53 R0 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R7 D6 D10 D19 D23 D36 R0 D85 D20 D57 D45 D2 D14 D26 D9 D21 D81 D60 D37 D27
v6_main ACS-LS 201 0.6 0.8 3034.445687 106 D53 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D78 D24 D46 D8 D33 R8 D3 D41 R3 D74 D11 D1 D22 R11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D68 D71 D18 D88 D97 D34 D99 R3 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D35 R0 D12 D6 D7 D51 D82 D13 D4 D30 D73 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 D45 D57 D20 D85 R0 D36 D14 D2 D26 D9 D21 D81 D60 D37 D27
v6_main GA-LS2 228 0.6 0.8 2996.546512 104 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D34 D99 D11 D74 D33 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D15 D63 D29 D35 D53 R0 D9 D21 D26 D14 D36 D20 D85 D12 R0 D2 D6 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 D45 D57
v6_main ACS-LS 203 0.6 0.8 3070.646366 107 D20 D45 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D4 D30 D73 D87 D32 D16 D17 D44 R0 D57 D6 D7 D82 D13 D61 D69 D3 D41 R3 D78 D24 D46 D8 D33 D22 D11 R22 R11 D74 R11 R22 D1 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D72 D84 D43 D40 D71 D18 D88 D97 R3 D28 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D85 D12 D29 D48 D51 D76 D49 D62 D31 D66 D63 D15 D35 D53
v6_main ACS-LS 200 0.6 0.8 3006.236621 107 D35 D29 D12 D7 D44 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 R0 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D88 D72 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D94 R5 D18 D71 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 R17 D51 R7 D6 D10 D19 D23 D20 D45 D57 R20 D85 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D15 D53
v6_main ACS-LS 205 0.6 0.8 3099.555257 108 D36 D14 D2 D23 D45 D57 D6 R57 R6 D44 D17 D16 D13 D4 D30 D73 D68 D71 D18 D40 D79 D70 D96 D56 D55 D10 D19 D20 D85 R0 D12 D7 D82 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D72 D84 D43 D98 D87 D32 R16 D51 R7 D29 D35 R0 D9 D26 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D48 D63 D15 D53
v6_main ACS-LS 207 0.6 0.8 3040.789591 103 D48 D76 D49 D62 D75 D59 D90 D80 D61 D28 D69 D3 D78 D24 D46 D41 R3 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 D33 R1 D8 D74 D97 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 D30 D4 D13 D82 D51 D7 D12 D35 D15 D53 R0 D2 D36 D85 D20 D45 D57 D6 D44 D17 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 R2 D14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D31 D66 D63 D29
v6_main ACS-LS 202 0.6 0.8 3066.558884 106 D53 D15 D35 D29 D63 D66 D31 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D12 D7 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D88 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D97 D4 D68 D71 D18 D84 D40 D43 D79 D98 D73 D30 R4 D13 D82 D51 D6 D57 D45 D36 R0 D9 D21 D26 D2 D14 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 R6 D20 D85
v6_main ACS-LS 209 0.6 0.8 3057.740959 105 D6 D16 D32 D87 D70 D79 D98 D73 D30 D4 D68 D71 D18 D40 D43 D84 D72 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 R5 D94 R5 D88 D97 D3 D41 R3 D8 D46 D24 D78 D1 D33 D22 D11 D47 D65 D67 D34 D99 D74 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D15 D63 D48 D66 D31 D62 D49 D76 D13 D82 D51 D17 D44 D7 D12 D29 D35 D53 R0 D9 D21 D26 D2 D14 D36 D23 D19 D96 D56 D55 D10 D57 D45 D20 D85
v6_main ACS-LS 204 0.6 0.8 3063.297995 103 D36 D19 D10 D55 D56 D96 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D73 D87 D32 D16 D17 D51 D44 R0 D6 D7 D48 D66 D31 D62 D49 D76 D82 D13 D4 D30 R4 D1 D22 D11 D47 D65 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D99 D74 D33 R1 D8 D46 D24 D78 D41 D3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D27 D37 R0 D9 D21 D26 D2 D14 D23 D45 D57 D20 D85 D12 D29 D63 D35 D15 D53
v6_main ACS-LS 211 0.6 0.8 2996.349905 106 D63 D48 D66 D31 D62 D49 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D47 D65 D67 D58 D39 D42 R39 R42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D71 D18 D88 D97 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 R0 D9 D26 D2 D14 D36 D23 D19 D45 D20 D85 D12 D29 D35 D15 D53 R0 D6 D7 D51 D82 D76 D13 D4 D30 D73 D98 D68 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D57
v6_main ACS-LS 206 0.6 0.8 3055.688857 106 D53 D15 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D48 D63 D29 D35 R0 D12 D7 D51 D82 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D4 D30 D13 D16 D17 D6 D57 D45 D20 D85 R0 D36 D2 D55 D56 D96 D70 D79 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 D98 D73 D87 D32 R17 D44 D10 D19 D23 R2 D14 D26 D21 D9
v6_main ACS-LS 213 0.6 0.8 2974.868673 105 D6 D7 D51 D82 D13 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 R11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 R0 D9 D26 D14 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D4 D30 D73 D87 D32 D16 D17 D44 R6 D45 D57 D20 D85 D36 R0 D12 D29 D48 D66 D31 D63 D35 D15 D53
v6_main ACS-LS 208 0.6 0.8 3080.619746 106 D12 D6 D7 D51 D82 D13 D30 D4 D97 D34 D67 D58 D39 D88 D18 D71 D68 D98 D73 D87 D32 D16 D17 D44 R6 D10 D57 D45 D20 D85 R0 D15 D63 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D70 D96 D56 D55 R10 D19 D23 D36 R0 D14 D2 R14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D48 D29 D35 D53
v6_main ACS-LS 215 0.6 0.8 3106.209319 104 D85 D6 D7 D51 D82 D13 D30 D73 D4 D61 D28 D69 D3 D41 D46 D24 D78 R3 D1 D22 D33 D8 D74 D97 D71 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D11 D99 D34 D88 D18 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 D45 D57 D20 R0 D15 D63 D48 D66 D31 D62 D49 D76 D90 D80 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D12 D29 D35 D53
v6_main ACS-LS 210 0.6 0.8 3066.682680 108 D57 D6 D10 D55 D56 D96 D87 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D73 D4 D13 D30 R4 D3 D41 R3 D78 D24 D46 R24 R46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D88 D97 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D15 D63 D48 D66 D31 D62 D49 D76 D82 D51 D16 D32 D17 D44 D7 D12 D29 D35 D53 R0 D9 D21 D26 D2 D14 D36 D23 D19 D45 D20 D85
v6_main ACS-LS 217 0.6 0.8 3011.373577 105 D6 D7 D44 D17 D51 D82 D76 D49 D90 D80 D61 D28 D69 D3 D41 D46 D24 D78 R3 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D74 D97 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 D30 D4 R30 R4 D13 D16 D32 D87 D70 D96 D56 D55 D10 D19 D45 D57 D20 D85 R0 D12 D29 D63 D48 D66 D31 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D15 D35 D53 R0 D36 D23 D2 D14 D26 D21 D9
v6_main ACS-LS 212 0.6 0.8 3064.459727 106 D23 D19 D10 D55 D56 D96 D70 D98 D4 D61 D3 D69 D28 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D15 R0 D7 D51 D17 D16 D32 D87 D79 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D34 D99 D74 R3 D41 R3 D78 D24 D46 D8 D1 D33 D22 D11 D47 D65 R34 D97 D88 D18 D71 D68 D73 D30 R4 D13 D82 D76 D49 D62 D31 D66 D63 D48 R7 D44 D6 D57 D45 D20 D85 D12 D29 D35 D53 R0 D36 D14 D2 D26 D9 D21 D81 D60 D37 D27
v6_main ACS-LS 219 0.6 0.8 3024.540522 105 D63 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D88 D72 D5 D94 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D18 D71 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D85 R0 D20 D45 D57 D6 D7 D48 D66 D31 D62 D49 D76 D82 D13 D4 D30 D73 D87 D32 D16 D17 D51 D44 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D38 D91 D15 D53 D35 D29 D12
v6_main ACS-LS 214 0.6 0.8 3022.518179 107 D53 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D78 D24 D46 R24 R46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D88 D97 R3 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 R0 D6 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D81 D60 D37 D27 D35 D12 D57 D45 D20 D85
v6_main ACS-LS 221 0.6 0.8 3047.997117 105 D85 D57 D6 D7 D51 D82 D13 D4 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D67 D34 D99 D74 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R0 D9 D26 D21 D27 D15 D35 D29 D12 D20 D45 D10 D19 D23 D36 R0 D14 D2 D55 D56 D96 D70 D79 D98 D68 D71 D18 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 R4 D30 D73 D87 D32 D16 D17 D44 R7 D48 D76 D49 D62 D31 D66 D63 R35 D53
v6_main ACS-LS 216 0.6 0.8 3050.867793 105 D7 D51 D82 D4 D68 D71 D18 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D98 D73 D30 R4 D13 D76 D48 D29 D12 D35 D53 R0 D15 D63 D66 D31 D62 D49 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D27 D37 R0 D9 D21 D26 D2 D14 R2 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85
v6_main ACS-LS 223 0.6 0.8 3102.370832 105 D53 D63 D48 D66 D31 D49 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D67 D34 D99 D74 D33 R1 D8 D46 D24 D78 D59 D75 D90 D4 D30 D73 D79 D98 D68 D71 D18 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 R4 D13 D82 D76 D62 D93 D83 D50 D86 D89 D38 D91 D60 D81 R0 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D51 D44 D7 D6 D57 D45 D20 D85 D36 R2 D14 D26 D9 D21 D37 D27 D15 D35 D29 D12
v6_main ACS-LS 218 0.6 0.8 3083.134074 106 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D49 D76 D13 D30 D4 D68 D98 D73 D87 D32 D16 D17 D44 D85 R0 D20 D45 D57 D6 D7 D51 D82 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D72 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D94 R5 D18 D71 D40 D84 D43 D79 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D53 D15 D35 D63 D31 D66 D48 D29 D12
v6_main ACS-LS 225 0.6 0.8 3078.164194 105 D85 D20 D7 D51 D82 D13 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D45 D57 D6 D44 D17 D16 D32 D87 D73 D30 D4 D68 D43 D84 D72 D5 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D94 R5 D88 D18 D71 D40 D98 D79 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D21 D9 D53 D15 D35 D63 D66 D31 D62 D49 D76 D48 D29 D12
v6_main ACS-LS 220 0.6 0.8 3105.131771 107 D85 D20 D45 D57 D6 D7 D51 D82 D13 D4 D68 R4 D71 D18 D88 D39 D58 D67 D34 D97 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D98 D79 D70 D96 D56 D55 D87 D73 R4 D30 D32 D16 D17 D44 R6 D12 D29 D35 D53 R0 D15 D63 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D36 D23 D19 D10 R19 D2 D14 D26 D21 D9
v6_main ACS-LS 227 0.6 0.8 2970.670556 104 D36 D19 D10 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 D57 R0 D6 D7 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 R11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 R0 D9 D26 D14 D2 D23 D45 D20 D85 D12 D29 D63 D35 D15 D53
v6_main ACS-LS 222 0.6 0.8 3009.366603 106 D85 D20 D45 D57 D6 D7 D48 D63 D66 D31 D62 D49 D76 D82 D13 D4 D30 R4 D3 D41 R3 D1 D74 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 R11 D22 R1 D33 D8 D46 D24 D78 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D36 R14 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D73 D87 D32 D16 D17 D51 D44 R6 D12 D29 D15 D35 D53
v6_main ACS-LS 229 0.6 0.8 3016.628846 104 D85 D57 D6 D7 D44 D51 D82 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D97 D88 D39 D58 D67 D34 D99 R11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D23 D19 D45 D20 D12 D29 D35 D15 D53 R0 D10 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D68 D73 D30 D4 D13 D76 D49 D62 D31 D66 D48 D63
v6_main ACS-LS 224 0.6 0.8 3022.973626 107 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D35 R0 D53 D15 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D74 D97 D88 D72 D84 D18 D71 R18 D40 D43 D79 D98 D68 D73 D30 D4 R30 D13 D82 D51 D7 D29 D12 D20 D45 R20 R14 R2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D6 D57 D85
v6_main MMAS-LS 201 0.6 0.8 3019.677792 104 D85 D20 D45 D57 D6 D7 D44 D51 D17 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D38 D89 D31 D66 D48 D29 D12 D53 R0 D15 D91 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D1 D22 D33 D74 D99 D34 D88 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 R22 D11 D97 D71 D18 D72 D84 D40 D43 D79 D98 D68 D73 D30 D4 D13 D82 D76 D49 D62 D63 D35
v6_main ACS-LS 226 0.6 0.8 3090.990132 104 D7 D51 D82 D13 D30 D73 D79 D98 D68 D4 D61 D69 D3 D41 D8 D46 D24 D78 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 D33 R1 D22 D11 D74 D28 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 R2 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85 R0 D12 D29 D48 D76 D49 D62 D31 D66 D63 D35 D15 D53
v6_main MMAS-LS 203 0.6 0.8 3156.520620 106 D85 D20 D45 D57 D6 D7 D44 D17 D51 D82 D13 D80 D90 D59 D75 D93 D83 D50 D86 D38 D89 D31 D62 D49 D76 D66 D48 R7 D12 D29 D35 D53 R0 D15 D63 D91 D60 D81 D37 D27 D21 D9 R21 R9 D26 D14 D2 R6 D16 D32 D87 D73 D30 D4 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D88 D39 D58 D67 D34 D99 D74 D33 R1 D8 D46 D24 D78 D97 D71 D18 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 D36
v6_main MMAS-LS 205 0.6 0.8 3180.981503 107 D53 D15 D35 D12 D29 D63 D91 D60 D81 D37 D27 D21 D9 D26 R0 D2 D57 D44 D17 D4 D61 D3 D78 D24 D46 D8 D33 R8 D1 D22 D11 D47 D65 D67 D34 D99 D74 D41 R3 D59 D75 D93 D83 D50 D86 D38 D89 D31 D66 D48 D6 R57 R6 D7 D51 D13 D30 D73 D79 D98 D68 D71 D18 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 R3 D69 D28 D80 D90 D62 D49 D76 D82 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 R2 D14 D36 D45 D20 D85
v6_main ACS-LS 228 0.6 0.8 3063.331225 104 D53 D15 D35 D29 D63 D48 D66 D31 D62 D49 D76 D82 D51 D44 D6 D57 D45 D20 D85 R0 D12 D7 D13 D30 D4 D61 D28 D69 D3 D41 R3 D1 D22 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D34 D99 D11 D74 D33 R1 D8 D46 D24 D78 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 R0 D9 D26 D14 D2 D10 D17 D16 D32 D87 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 R10 D19 D23 D36
v6_main MMAS-LS 207 0.6 0.8 3090.265243 105 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D31 D66 D48 D63 D15 D53 R0 D35 D12 D29 D7 D17 D16 D32 D44 D6 D57 D45 D20 D85 R0 D36 D2 D10 D51 D82 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D11 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 D22 R1 D33 D8 D46 D24 D78 D59 D75 D62 D49 D76 D13 D4 D30 D73 D68 D98 D79 D70 D87 D96 D56 D55 D19 D23 R2 D14 D26 D21 D9
v6_main MMAS-LS 200 0.6 0.8 2969.058930 104 D85 D20 D45 D57 D6 D7 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 R0 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D1 D22 D11 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D65 D47 R1 D8 D33 D74 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D44 D10 D19 D23 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D15 D53 D35 D29 D12
v6_main MMAS-LS 209 0.6 0.8 3072.451236 106 D85 D20 D45 D57 D6 D7 D48 D66 D31 D62 D49 D76 D82 D13 D4 D30 D73 D87 D32 D16 D17 D51 D44 R6 D12 D29 D35 D53 R0 D15 D63 D91 D38 D89 D86 D50 D83 D93 D75 D59 D78 D8 D33 R8 D1 D22 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D65 D47 R1 D11 D74 D46 D24 D41 D3 R41 R3 D69 D28 D90 D80 D61 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D81 D60 D37 D27
v6_main MMAS-LS 202 0.6 0.8 3088.622225 107 D27 D37 D81 D15 D35 D29 D12 D85 D20 R0 D36 D23 D19 D45 D57 D6 D44 R6 D7 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 R33 D74 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D73 D30 D4 R30 R4 D13 D82 D51 D17 D16 D32 D87 D70 D96 D56 D55 D10 R0 D2 D14 D26 D9 D21 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D53
v6_main MMAS-LS 204 0.6 0.8 3094.788630 108 D85 D7 D51 D82 D4 D68 D40 D71 D18 D88 D97 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D22 D11 D99 R11 D74 R11 R22 D1 R22 D47 D65 D67 D34 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D79 D98 D73 D30 R4 D13 D76 D49 D62 D31 D66 D63 D27 R0 D12 D6 D44 D17 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 D45 D57 D20 R0 D36 D14 D2 R14 D26 D9 D21 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D48 D29 D35 D53 D15 D37
v6_main MMAS-LS 211 0.6 0.8 2988.075565 106 D53 D15 D35 D12 D57 D45 D20 D85 D36 D14 D26 D9 D21 D27 R0 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D51 D76 D49 D62 D31 D66 D48 D63 D29 R0 D6 D7 D44 D17 D82 D13 D4 D30 R4 D73 D68 D98 D79 D43 D40 D71 D18 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D88 D97 D3 D41 R3 D8 D46 D24 D78 D1 D33 D22 D11 D47 D65 D67 D34 D99 D74 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37
v6_main MMAS-LS 206 0.6 0.8 3037.546508 109 D85 D20 D45 D57 D6 D44 D17 D51 D82 D13 D4 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 R9 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D49 D31 D66 D63 D35 D15 D53 R0 D29 D48 D76 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D22 D11 R22 R11 D74 R11 R22 D1 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 R4 D30 D73 D87 D32 D16 R17 D7 D12
v6_main MMAS-LS 213 0.6 0.8 3001.861730 107 D53 D15 D63 D48 D66 D31 D62 D49 D76 D82 D13 D4 D30 R4 D73 D87 D32 D16 D17 D51 D44 D7 D6 D57 D45 D23 D19 R6 R7 R6 D10 D55 D56 D96 D70 D79 D98 D68 D40 D43 D84 D18 D71 R18 D3 D41 R3 D74 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D88 D97 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D20 D85 D12 D29 D35
v6_main MMAS-LS 208 0.6 0.8 2955.309508 107 D36 D14 D2 D23 D19 D10 D57 D45 D20 D85 D12 D29 D35 R0 D53 D15 D63 D48 D66 D31 D62 D13 D4 D30 R4 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 D6 D7 R6 R7 D51 D82 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D11 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 D22 D33 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R37 D21 D26 D9
v6_main MMAS-LS 215 0.6 0.8 3052.771714 108 D12 D7 D51 D82 D13 D4 D30 D73 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85 R0 D2 D14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D62 D31 D66 D48 D29 D35 D53 R0 D15 D63 D76 D49 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 R5 D77 D52 D92 D25 D54 R25 D95 D42 D88 D97 D18 D71 R18 D72 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D10 D19 R45 R19 D23 D36
v6_main MMAS-LS 210 0.6 0.8 3024.951227 106 D20 D45 R20 R45 D57 D6 D44 D17 D16 D32 D87 D73 D30 D4 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D31 D66 D48 D29 D12 D35 R0 D53 D15 D63 D82 D13 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D11 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D62 D49 D76 D51 D7 D85
v6_main MMAS-LS 217 0.6 0.8 2997.082924 108 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D11 D99 D47 D65 D67 D34 D97 D4 D30 R4 D73 D87 D32 D16 D17 D51 R17 D44 D7 D6 R7 R6 D10 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 R4 D13 D82 D76 D49 D62 D31 D66 D48 D63 R0 D53 D15 D35 D29 D12 D85 D20 D57 D45 D19 D23 D36 R0 D2 D14 D26 D9 D21 D81 D60 D37 D27
v6_main MMAS-LS 212 0.6 0.8 3063.580581 108 D85 D20 D45 D57 D6 D7 D51 D82 D13 D4 D30 D73 D68 D98 D87 D32 D16 D17 D44 R6 D10 D19 D23 D36 R0 D2 D14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D35 D53 R0 D15 D29 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D74 R33 D1 D22 D11 D99 D47 D65 D67 D34 D97 D88 D72 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D94 R5 D18 D71 D40 D84 D43 D79 D70 D96 D56 D55 R6 D12
v6_main MMAS-LS 219 0.6 0.8 3180.346974 105 D85 D12 D29 D35 D15 D27 D21 D9 D26 D14 R0 D36 D2 D23 D19 D45 D20 D57 D10 D44 D7 D48 D66 D76 D49 D62 D31 D38 D91 D60 D81 D37 R0 D6 D16 D32 D87 D73 D30 D4 D61 D28 D69 D3 D41 R3 D78 D24 D46 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D34 D99 D11 D22 R1 D8 D33 D74 D97 D71 D18 D72 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D17 D51 D82 D13 D80 D90 D59 D75 D93 D83 D50 D86 D89 D63 R15 D53
v6_main MMAS-LS 214 0.6 0.8 3105.732871 105 D85 D20 D45 D57 D6 D7 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D73 D30 D13 D82 D51 D48 D63 R0 D36 D14 D2 D23 D19 D10 R6 D12 D35 D15 D27 D37 D21 D26 D9 R0 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 R8 D1 D22 D11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D74 R3 D4 D68 D71 D18 D40 D43 D84 D72 D88 D97 D61 D80 D90 D76 D49 D62 D31 D66 D29 D53
v6_main MMAS-LS 221 0.6 0.8 2988.538183 106 D36 D14 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D4 D30 R4 D73 D87 D32 D16 D17 D44 D6 D7 R6 R7 D51 D82 D13 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 D11 D74 D33 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D9 D21 D26 R0 D85 D20 D45 D57 D12 D29 D48 D76 D49 D62 D31 D66 D63 D15 D35 D53
v6_main MMAS-LS 223 0.6 0.8 3109.470794 107 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D28 D69 R28 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D99 D34 D88 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D39 D58 D67 D65 D47 R1 R22 D11 D97 D61 D4 D30 D13 D16 D32 D87 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D45 D85 R0 D20 D57 D6 D7 D44 D17 D51 D82 D76 D49 D62 D31 D66 D48 D63 D29 D35 D15 D53 D27 D37 R0 D21 D9 D26 D2 D14 D36 D23 D19 D10 D12
v6_main MMAS-LS 216 0.6 0.8 3123.546950 109 D85 D20 D45 D57 D6 D44 D17 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D7 D51 D82 D13 D4 D30 D73 D68 D98 D79 D43 D40 D84 D72 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 R5 D94 R5 D18 D71 D3 D41 R3 D78 D24 D46 R24 D8 D33 D74 R33 D1 D22 D11 D47 D65 D67 D34 D99 D97 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R37 R27 D21 D26 D9 R0 D53 D15 D35 D63 D66 D31 D62 D49 D76 D48 D29 D12
v6_main MMAS-LS 225 0.6 0.8 2981.223123 107 D53 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D78 D24 D46 D8 D1 D22 R1 D33 D74 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D88 D97 R3 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D35 D12 D20 D57 R20 D45 D85 R0 D6 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D81 D60 D37 D27
v6_main MMAS-LS 218 0.6 0.8 3144.855453 110 D20 D45 D57 D6 R57 R6 D44 D17 D32 D87 D55 D56 D96 D70 D79 D98 D4 D97 D88 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D94 R5 D72 D18 D71 R18 D84 D43 D40 D68 D73 D30 D16 R17 D10 D19 D23 R0 D2 D7 D51 D82 D13 D90 D80 D61 D28 D69 D3 D41 R3 D74 D99 D34 D67 R34 D65 D47 D11 D22 R11 R22 D1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D21 D9 D26 D14 D36 D85 D12 D29 D48 D76 D49 D62 D31 D66 D63 D35 D15 D53
v6_main MMAS-LS 227 0.6 0.8 3082.534961 106 D53 D15 D35 D29 D12 D85 D20 D45 D57 D6 D44 D17 D10 D19 D23 R0 D14 D2 R23 D55 D56 D96 D70 D79 D98 D43 D40 D18 D97 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D47 D65 D67 D34 D99 D74 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 D9 D26 R2 D36 D7 D51 D16 D32 D87 D73 D30 D4 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D71 D68 R4 D13 D82 D76 D49 D62 D31 D66 D48 D63
v6_main MMAS-LS 220 0.6 0.8 3028.244441 107 D85 D20 D45 D57 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 R7 D12 D53 R0 D15 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 R5 D72 D84 D98 D68 D71 D18 D40 D43 D79 D70 D96 D56 D55 D10 D19 D23 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D63 D29 D35
v6_main MMAS-LS 229 0.6 0.8 3058.755176 105 D36 D14 D2 D23 D19 D10 D45 D20 D12 D29 D35 D15 D53 R0 D6 D7 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 R0 D27 D37 D81 D21 D26 D9 R0 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 R11 D74 D33 D8 D46 D24 D78 R3 D61 D97 D88 D72 D18 D71 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D44 D57 D85
v6_main GA 201 0.6 0.8 3238.077314 109 D66 D31 D62 D49 D76 D13 D82 D51 D16 D30 D73 D98 D79 D70 D96 D56 D55 D87 D32 R16 D17 R16 D4 R30 R4 D90 D80 D61 D28 D69 D3 D41 R3 D97 D18 D71 D68 D40 D43 D84 D72 D88 D94 D5 D64 R5 D77 D52 D92 D25 D54 R25 D95 D42 D39 D58 D67 D99 D34 D65 D47 D11 R3 D1 D22 D74 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D15 D35 D53 R0 D9 D21 R9 D26 D2 D14 D36 D23 D19 D10 D44 D7 D6 D57 D45 D20 D85 D12 D29 D48 D63
v6_main MMAS-LS 222 0.6 0.8 3134.111920 111 D53 D35 D29 D12 D6 D7 R6 D44 D17 D16 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D87 D32 R16 D4 R30 R4 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D22 D11 R22 R11 D74 R11 R22 D1 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D97 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D27 D37 R0 D21 D9 D26 D14 D36 D45 D57 D20 D85 R0 D2 D23 D19 D10 D96 D56 D55 D51 D82 D13 D76 D49 D62 D31 D66 D48 D63 D15
v6_main GA 203 0.6 0.8 3446.292436 109 D27 D37 D60 D81 D21 D9 D26 D36 D10 D44 D76 D49 D62 D31 D66 D48 D63 R0 D53 D15 R53 R15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D28 D69 D3 D78 D24 D46 D8 D33 D41 R3 D1 D22 R1 D74 D11 D99 R11 D47 D65 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D97 D61 D4 D13 D30 R13 D82 D51 R44 D6 D57 D45 D20 R0 D14 D2 D23 D19 D85 R6 D17 D55 D56 D96 D43 D84 D72 D5 D94 D88 D40 D18 D71 D68 D73 D98 D79 D70 D87 D16 D32 D7 D12 D29 D35
v6_main GA 205 0.6 0.8 3165.375657 107 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D41 D3 D74 D33 D8 D46 D24 D78 R3 R41 R33 D1 D22 D11 D99 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D39 D58 D67 D34 D97 D88 D4 D68 D71 D18 D72 D84 D40 D43 D79 D98 D73 D30 R4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D35 R0 D29 D12 D6 D10 D55 D56 D96 D70 D87 D32 D16 D17 D51 D44 D7 R12 D38 D91 D60 D81 D37 D27 D15 D53 R0 D9 D21 D26 D2 D14 D36 D23 D19 D45 D57 D20 D85
v6_main MMAS-LS 224 0.6 0.8 3134.936188 106 D9 D21 D26 D2 D14 D36 D19 D23 D57 D45 D20 D85 D53 D27 R0 D6 D16 D32 D87 D73 D30 D4 R30 R4 D61 D28 D69 D3 D74 D1 D33 D22 D11 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D65 D47 R1 D8 D46 D24 D78 D41 R3 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D10 R0 D35 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D13 D82 D76 D49 D62 D31 D66 D48 D51 D17 D44 R6 D7 D12 D29 D63 D60 D81 D37
v6_main GA 207 0.6 0.8 3363.147138 106 D6 D7 D76 D82 D13 D90 D75 D59 D80 D28 D69 D61 D97 D3 D41 R3 D78 D24 D46 R24 D8 D33 D74 R33 D1 D22 D99 D88 D72 D84 D43 D40 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D39 D58 D67 D34 D65 D47 R1 D11 D18 D71 D68 D4 D30 D73 D98 D79 D70 D87 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D62 D49 D31 D66 D48 D63 R0 D53 D15 D35 D29 D12 D51 D16 D32 D17 D44 D57 D45 D20 D85
v6_main GA 209 0.6 0.8 3467.994319 104 D79 D98 D73 D30 D13 D4 D68 D40 D43 D84 D71 D18 D72 D5 D94 R5 D1 D33 D8 D46 D24 D78 D3 D69 D28 D61 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D11 D22 D47 D65 D67 D34 D99 D74 R3 D41 D59 D75 D80 D90 D49 D62 D93 D83 D50 D86 D38 D91 D89 D31 D66 D48 D63 R0 D12 D29 D7 D44 D17 D51 D76 D82 D16 D32 D87 D70 D96 D56 D55 D6 D10 D19 D23 R0 D2 D14 D26 D9 D21 D81 D60 D37 D27 D53 D15 D35 D85 D20 D57 D45 D36
v6_main GA 211 0.6 0.8 3117.676186 107 D20 D57 D45 D23 D19 D10 D55 D56 D96 D87 D32 D16 D13 D82 D76 D49 D62 D31 R0 D6 D7 D44 D51 D17 D70 D79 D98 D73 D30 D4 D68 D43 D84 D40 D71 D18 D72 D5 D77 D52 D92 D25 D54 D95 D42 D58 D39 D94 R5 D64 R5 D88 D97 D3 D41 R3 D74 D22 D47 D65 D67 D34 D99 D11 R22 R11 R22 D1 D33 D8 D46 D24 D78 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R0 D36 D14 D2 D26 D9 D21 D27 D15 D35 D29 D63 D66 D48 D12 D85 D53
v6_main MMAS-LS 226 0.6 0.8 3078.201672 106 D53 D15 D29 D48 D76 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D97 D71 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 R25 D95 D42 D39 D58 D67 D65 D47 R1 R22 D11 D99 D34 D88 D18 D40 D43 D79 D98 D68 D73 D30 D4 D13 D82 D51 D7 D6 D45 D20 D85 R0 D12 D35 D63 D66 D31 D49 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 R0 D9 D26 D14 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D57 D36
v6_main GA 213 0.6 0.8 3554.538477 105 D6 D44 D48 D31 D62 D90 D80 D28 D3 D69 D61 D4 D30 D49 D76 D66 D63 D35 D29 D12 D85 D20 D45 D57 R6 D10 D19 R10 D55 D23 D36 R0 D9 D56 D96 D70 D79 D98 D68 D71 D18 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 D34 D67 D65 D47 R3 D78 D22 D11 D99 D74 R3 D41 D1 D33 D8 D46 D24 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D15 R0 D2 D14 D26 D21 D27 D53 D7 D17 D87 D32 D16 D73 D13 D82 D51
v6_main GA 215 0.6 0.8 3321.566133 109 D51 D82 D13 D30 D73 D4 R30 R4 D71 D18 D88 D34 D97 D69 D28 D61 D80 R28 D3 D74 D22 D33 D8 D46 D24 D78 R3 D41 R33 D1 R22 D11 D99 D47 D65 D67 D58 D42 D39 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 R0 D85 D6 D87 D32 D16 D17 D44 D7 R6 D20 D2 D14 D36 D23 D19 D10 D57 D45 R14 D26 D9 D21 D81 D60 D37 D27 D15 D35 D53 R0 D12 D29 D63 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D76 D49 D62 D31 D48 D66
v6_main GA 217 0.6 0.8 3376.614119 109 D53 D15 R53 R15 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D69 D28 D61 D80 D90 D13 D4 D30 R4 R30 R4 D73 D98 D68 D40 D71 D18 D88 D97 D74 D3 D41 D33 D8 D46 D24 D78 R3 D1 D22 D11 D99 D47 D65 D34 D67 D58 D39 D94 D5 D72 R5 D64 D77 D52 D92 D25 D54 D95 D42 D84 D43 D79 D70 D87 D19 D6 D7 R6 R7 D44 D17 D51 D82 D76 D49 D62 D31 D66 D48 D63 D29 D12 D35 D27 R0 D9 D21 D26 D2 D14 D36 D23 D96 D56 D55 D32 D16 D10 D57 D45 D20 D85
v6_main MMAS-LS 228 0.6 0.8 3070.396203 106 D85 D20 D45 D57 D6 D44 D17 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D31 D66 D48 D63 D15 D53 R0 D12 D7 D76 D49 D62 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D88 D97 D4 D68 D71 D18 D72 D84 D40 D43 D79 D98 D73 R4 D30 D13 D82 D51 D29 D35
v6_main GA 219 0.6 0.8 3595.049788 110 D55 D56 D96 D70 D79 D73 D30 D4 D13 D3 D74 D11 D99 D34 D97 D88 D18 D68 D98 D87 D32 D16 D20 R0 D36 D14 D9 D26 R14 D2 D23 D19 D10 D17 D45 R9 D21 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 R3 D41 D33 D8 D46 D24 D78 R8 D1 D22 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 R4 D80 D61 D28 D69 R28 D90 D76 D82 R17 D44 D57 R20 D85 D12 D29 D35 D53 R12 D7 D6 R7 D51 D49 D62 D31 D66 D48 D63 D15 D37 D27
v6_main GA 200 0.6 0.8 3271.258927 106 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D97 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D34 D99 D74 R3 D41 D33 D8 D46 D24 D78 R8 D1 D22 D11 D47 D65 D67 D58 D88 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D10 D20 D85 R0 D12 D29 D63 D48 D66 D31 D62 D49 D76 D82 D13 D4 D30 D73 D87 D32 D16 D17 D51 D44 R12 D35 D53 R0 D27 D21 D9 R21 D26 D2 D14 D36 D23 D19 D45 D57 D6 D7 D91 D38 D60 D81 D37 D15
v6_main GA 221 0.6 0.8 3381.465134 104 D73 D30 D4 D68 D71 D18 D40 D43 D84 D72 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D94 D88 D97 D61 D80 D76 D48 R0 D29 D66 D90 D28 D69 D3 D24 D46 D8 D33 R8 D1 D22 D47 D65 D67 D34 D99 D11 D74 D41 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R0 D9 D26 D21 D27 D53 D15 D35 D63 D31 D62 D49 D13 D82 D51 D12 R0 D85 D20 D57 D45 R20 D14 D2 D55 D56 D96 D70 D79 D98 D87 D32 D16 D17 D44 D7 D6 D10 D19 D23 D36
v6_main GA 202 0.6 0.8 3433.220734 104 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 D33 D8 D46 D24 D78 R3 D1 D22 D74 D11 D99 D47 D65 D67 D34 D4 D71 D18 D72 D84 D40 D43 D79 D98 D68 D73 D30 R4 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D94 D88 D97 R4 D13 D82 D16 D32 D87 D70 D96 D56 D55 D57 D85 R0 D20 D45 D2 D14 D9 D27 D37 D81 D60 D91 D38 D35 D15 D53 D21 D26 R0 D12 D29 D63 D31 D62 D49 D76 D66 D48 D7 D51 D17 D44 D6 D10 D19 D23 D36
v6_main GA 223 0.6 0.8 3252.490075 113 D6 D7 D44 D10 D55 D56 D96 D87 D70 D79 D98 D73 D30 D4 R30 R4 D13 D82 D16 D32 R16 D17 D51 D76 D49 D62 D90 D80 D61 D18 D71 D84 D72 D43 D40 D68 R18 D5 D94 R5 D64 R5 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D88 D97 D28 D69 R28 D3 D41 R3 D74 D22 D47 D65 D67 D34 D99 D11 R22 R11 R22 D1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D38 D89 D31 D66 D63 D91 D60 D81 D37 R0 D21 D9 D26 D14 D36 R14 D2 D23 D19 D45 D57 D20 D85 D12 D48 D29 D35 D15 D27 D53
v6_main GA 204 0.6 0.8 3574.749449 107 D45 D57 D6 D7 D41 D78 D24 D46 D8 D33 R8 D1 D74 D97 D34 D42 D95 D54 D25 D92 D52 D77 D64 D39 D58 D67 D65 D47 D99 D11 D22 R1 R33 D3 D69 D28 D61 D80 D90 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D63 D48 D66 D31 D49 D76 D13 D82 D51 R7 R6 R7 D44 D5 D94 D88 D72 D84 D43 D40 D18 D71 D68 D4 D30 D73 D98 D79 D96 D56 D55 D70 D87 D32 D16 D17 R6 D10 D19 D23 R0 D2 D14 D36 D9 D26 D21 D81 D60 D37 D27 D53 D15 D35 D29 D12 D20 D85
v6_main GA 225 0.6 0.8 3533.726831 109 D20 D57 R20 D45 D19 D28 D69 D3 D41 D78 D46 D24 D59 D80 D90 D75 D93 D83 D50 D86 D38 D91 D60 D81 D37 D27 R0 D21 D9 D26 D2 D14 R2 D36 D23 R19 D61 D97 D71 D18 D88 D34 D99 D11 D74 D33 D8 R33 R8 D1 D22 R11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D98 D79 D96 D56 D55 R0 D53 R20 D10 D6 D7 D44 D17 D51 D82 D16 D32 D87 D70 D73 D68 D4 D30 R4 D13 D76 D49 D62 D31 D89 D66 D48 D63 D15 D35 D12 D29 D85
v6_main GA 206 0.6 0.8 3676.806266 104 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D69 D43 D84 D72 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D67 D34 D28 R3 D8 D46 D24 D78 R3 D41 D1 D47 D65 D11 D22 D33 D74 D99 D97 D88 D18 D71 R18 D40 D87 D56 D55 D32 D82 D61 D80 D90 D49 D62 D31 D66 D63 R0 D36 D14 D45 D23 D19 D10 D96 D70 D79 D98 D68 D73 D30 D4 D13 D16 D17 D51 D76 D48 R0 D9 D21 D26 D2 D20 D57 D6 D44 D7 D29 D35 D12 D85 D53 D15 D60 D81 D37 D27
v6_main GA 227 0.6 0.8 3206.105120 106 D66 D31 D62 D49 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D98 D73 D68 D40 D71 D18 D88 D97 D34 D99 R1 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D37 D81 D60 D27 R0 D36 D14 D2 D23 D45 D20 D12 D85 R20 D57 D6 D51 D16 D32 R16 D17 D44 D7 D48 D63 D15 D35 D29 D53 R0 D9 D21 D26 D19 D10 D55 D56 D96 D79 D70 D87 D30 D4 D13 D82 D76
v6_main GA 229 0.6 0.8 3326.702174 105 D28 D69 D3 D41 D78 D24 D46 D8 D33 D22 D11 D99 D34 D97 R3 D74 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D4 D71 D18 D72 D84 D43 D40 D68 R4 D30 D13 D82 D76 D49 D62 D31 D66 D48 D63 R0 D37 D27 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D73 D98 D79 D70 D96 D56 D55 D10 D19 R0 D9 D21 D26 D14 D36 R14 D2 D23 D12 D53 D15 D35 D29 D7 D6 D44 D51 D17 D16 D32 D87 R10 D20 D45 D57 D85
v6_main GA 208 0.6 0.8 3345.074952 111 D63 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D78 D41 D74 D33 D8 D46 D24 R8 D3 R41 R3 D97 D88 D34 D99 D11 R33 D1 D22 R11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 R0 D37 D81 D60 D91 D38 D89 D48 D66 D31 D62 D49 D76 D51 D82 D13 D4 D30 D73 D87 D36 R0 D21 D9 D26 R9 D14 D2 D23 D19 D45 D20 R45 R20 D85 R20 D57 D6 D10 D55 D56 D96 D32 D16 D17 D44 R6 D7 D12 D29 D35 D53 D27 D15
v6_main GA 210 0.6 0.8 3244.439987 104 D45 D57 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D91 D36 R0 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 D33 D8 D46 D24 D78 R3 D1 D22 D74 D11 D99 D47 D65 D67 D42 D58 D34 D97 D88 D5 D64 R5 D94 D39 D95 D54 D25 D92 D52 D77 R5 D18 D72 D71 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 R0 D14 D2 D26 D21 D81 D60 D37 D27 D9 D20 D85 D12 D29 D35 D15 D53
v6_main GA 212 0.6 0.8 3467.354932 107 D29 D51 D82 D13 D69 D97 D4 D30 D73 D32 D16 D76 D49 D62 D31 D66 D48 D63 D15 D53 D35 R0 D10 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 D85 R0 D12 D45 D20 D23 D19 D57 D6 D7 R6 D44 D17 D87 R4 D3 D41 D33 D22 D11 D47 D65 D67 D34 D99 R11 D74 R11 R22 D1 D8 D46 D24 D78 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36
v6_main GA 214 0.6 0.8 3531.633931 109 D91 D38 D89 D86 D50 D83 D93 D24 D46 D78 D41 D3 R41 R3 D74 D33 D8 D1 D22 D11 D99 D47 D65 D34 D67 D58 D39 D42 D95 D5 D94 R5 D88 D97 D69 D61 D4 D71 D43 D84 D72 R5 D64 D77 D52 D92 D25 D54 R5 D18 D40 D68 D98 D73 D82 D30 R4 D13 D76 D63 D29 D7 D48 D66 D31 D49 D62 D75 D59 D28 D80 D90 D51 D17 D16 D32 D87 D70 D79 D96 D56 D55 R17 D44 R7 D6 D12 D85 D20 D45 D57 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D81 D60 D37 D27 D15 D35 D53
v6_main GA 216 0.6 0.8 3242.840005 112 D36 D14 D2 R14 D26 D9 D21 R9 D27 D37 R27 R37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D62 D49 D76 D51 D13 D82 R13 D30 D4 R30 R4 D61 D28 D69 D3 D41 D33 D8 D46 D24 D78 R3 R33 D1 D22 D74 D11 D99 D47 D65 D67 D34 D97 D88 D94 D5 D64 R5 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 R5 D72 D84 D43 D18 D71 D68 D40 D79 D70 D96 D56 D55 D87 D98 D73 D32 D16 D17 D44 D20 D85 R0 D12 D57 D45 D23 D19 D10 D6 D7 D48 D66 D31 D63 D29 D35 D15 D53
v6_main GA 218 0.6 0.8 3314.132606 110 D15 D31 D62 D90 D80 D61 D28 D69 D3 D97 D18 D71 D40 D68 D98 D73 D30 D4 D13 D82 D76 D49 R0 D9 D21 D81 D60 D37 D27 D53 R15 D35 D29 D12 D6 D57 D45 R6 D7 D48 D66 D63 D91 D38 D89 D86 D50 D83 D93 D75 D59 R3 D41 D33 D8 D46 D24 D78 R8 D1 D22 D74 D11 D47 D65 D99 D34 D67 D58 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D39 D88 D72 D84 D43 D79 D32 D87 D70 D96 D56 D55 R32 D16 D17 D51 D44 R6 D10 D19 D23 R19 D20 D85 R0 D26 D2 D14 D36
v6_main GA 220 0.6 0.8 3429.325223 108 D13 D4 D30 D73 D98 D68 R4 D71 D18 D88 D39 D58 D34 D99 D74 D97 D69 D28 D61 R28 D3 D41 R3 D33 D8 D46 D24 D78 R8 D1 D22 D11 D47 D65 D67 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D70 D96 D56 D55 R0 D85 D20 D45 D57 D6 D44 R6 D10 D2 D14 D26 D9 D21 D81 D60 D37 D27 D53 D35 D29 D12 R20 D23 D19 D36 R0 D15 D63 D66 D31 D89 D91 D38 D86 D50 D83 D93 D59 D80 D90 D75 D62 D49 D76 D51 D17 D87 D32 D16 D82 D48 R6 D7
v6_main GA 222 0.6 0.8 3384.166444 104 D89 D86 D50 D83 D93 D75 D59 D78 D24 D46 D8 D33 R8 D1 D22 D47 D65 D67 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D34 D97 D99 R1 D11 D74 D41 D3 D69 D28 D61 D80 D90 D49 D62 D31 D66 D63 D15 D53 D35 D57 D45 D20 D85 R0 D14 D10 D55 D56 D96 D87 D70 D79 D98 D43 D84 D72 D88 D71 D18 D40 D68 D4 D30 D73 D32 D16 D29 R0 D6 D17 D51 D82 D13 D76 D48 D7 D44 R6 D2 D23 D19 D9 D26 D21 D27 D37 D81 D60 D38 D91 D12 D36
v6_main GA 224 0.6 0.8 3388.698750 105 D35 D63 D48 D66 D31 D62 D90 D80 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D7 D4 D30 D73 D68 D71 D18 D88 D97 D61 D28 D69 D3 D78 D24 D46 D74 R3 D41 D1 D8 D33 D99 D34 D67 D58 D39 D94 D64 D77 D52 D92 D25 D54 D95 D42 D65 D47 D11 D22 R1 D5 D72 D84 D40 D43 D98 D79 D96 D56 D55 D70 D87 D32 D16 D17 D13 D49 D76 D82 D51 D44 R7 D6 D10 D19 D20 D85 D36 R0 D9 D21 R9 D26 D14 D2 D23 D45 D57 D12 D29 D15 D53
v6_main GA 226 0.6 0.8 3480.214157 107 D3 D74 D11 D99 D34 D65 D47 D33 D8 D46 D24 D78 R3 D41 D1 D22 R11 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D68 D71 D18 D88 D97 D61 D80 D90 D49 D76 D66 D63 D48 R0 D7 D51 D82 D13 D4 D30 D73 D98 D79 D70 D96 D56 D55 D10 D19 D23 D45 D57 D20 D85 R0 D36 D14 D2 R14 D26 D9 D21 D81 D60 D91 D38 D89 D86 D50 D83 D93 D31 D62 D75 D59 D69 D28 R4 R30 D16 D32 D87 R16 D17 D44 D6 D12 D29 D35 D53 D15 D37 D27
v6_main GA 228 0.6 0.8 3364.397824 105 D4 D80 D61 D28 D69 D3 D97 D88 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D67 D34 D65 D47 D99 D74 R3 D41 R3 D8 D33 D1 D22 D11 D46 D24 D78 D59 D75 D90 D62 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D26 D21 D53 D15 D35 D29 D7 D6 R7 D44 D51 D17 D32 D16 D13 D82 D76 D49 D31 D66 D12 D85 D20 D57 R20 D36 R0 D14 D2 D23 D45 D19 D10 D55 D56 D96 D87 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D73 D30 D48 D63
v6_main ACS 201 0.6 0.8 3273.100710 111 D53 D35 D15 R35 R15 R53 R15 D91 D38 D89 D86 D50 D83 D93 D24 D46 D8 D78 D41 D3 R41 R3 D74 D33 D1 D22 D11 D99 D47 D65 D54 D25 D92 D52 D77 D64 D5 D94 D39 D42 D95 D58 D67 D34 D97 R3 D69 D28 D61 D80 D90 D59 D75 D62 D49 D31 D66 D48 D63 R0 D85 D20 D45 D57 D6 D7 R6 D44 D17 D51 D76 D82 D13 D30 D73 D4 R30 R4 D68 D40 D43 D84 D72 D88 D18 D71 D98 D79 D70 D87 D32 D16 D55 D56 D96 D10 D19 D23 R0 D2 D14 D36 D26 D9 D21 D27 D37 D81 D60 D29 D12
v6_main ACS 200 0.6 0.8 3213.639393 110 D53 D35 D15 D37 D81 D21 D27 R0 D14 D2 D23 D19 D10 D6 D7 D48 D66 D31 D62 D49 D76 D82 D13 D51 D17 D44 R6 D57 D45 D20 D85 D36 R2 D26 D9 R27 D60 R15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 R46 D8 D33 D1 R33 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D34 D67 D65 D47 R1 D11 D22 D74 D99 D97 D4 D30 D73 D98 D68 D79 D70 D96 D56 D55 D87 D32 D16 R17 D12 D29 D63
v6_main ACS 203 0.6 0.8 3194.412643 106 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 R1 D74 D11 D99 D47 D65 D67 D34 D88 D39 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D97 D61 D28 D4 D30 D73 D68 D98 D70 D79 D43 D40 D84 D72 D18 D71 R4 D13 D76 D49 D62 D31 D66 D63 D29 R0 D12 D48 D7 D6 D44 D17 D51 D82 D16 D32 D87 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D37 D27 D53 D15 D35 D57 D45 D20 D85
v6_main ACS 202 0.6 0.8 3162.272609 107 D12 D6 D44 D17 D51 D82 D16 D32 D87 D73 D30 D4 D13 R4 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D11 D99 D47 D65 D67 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 R5 D72 D18 D71 R18 D43 D84 D40 D68 D98 D79 D70 D96 D56 D55 R0 D2 D23 D19 D10 D57 D45 D20 D85 D36 D14 D26 D9 D21 D81 D60 D37 D27 R0 D7 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 D29 D35 D15 D53
v6_main ACS 205 0.6 0.8 3366.046242 108 D53 D15 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 R0 D68 D98 D79 D43 D40 D18 D71 R18 D84 D72 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D3 D41 R3 D78 D24 D46 R24 R46 D8 D33 D1 D22 D74 D11 D99 R11 D47 D65 D67 D34 D97 D4 D73 D30 D13 D82 D76 D49 D62 D31 D66 D48 D63 D35 R0 D12 D29 D7 D6 D44 D17 D51 D16 D32 D87 D70 D56 D96 D55 D10 D57 D45 D20 D85 R0 D36 D19 D23 D2 D14 D26 D21 D9
v6_main ACS 204 0.6 0.8 3205.198858 107 D9 D26 D21 D81 D60 D37 D27 D53 D15 D35 D29 D12 R0 D85 D20 D45 D57 D6 D7 R6 D44 D51 D13 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D47 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D72 D84 D43 D40 D18 D71 D97 D34 D99 D65 D11 D74 D33 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D38 D91 D89 D31 D66 D48 R7 R6 D36 D14 D2 R14 D23 D19 D10 D17 D16 D32 D87 D73 D30 D4 D68 D98 D79 D70 D96 D56 D55 D82 D76 D49 D62 D63
v6_main ACS 207 0.6 0.8 3195.578073 105 D53 D35 D15 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D62 D49 D31 D66 D48 R0 D51 D82 D13 D76 D90 D75 D59 D80 D28 D69 D61 D97 D3 D41 D78 D24 D46 D8 R3 D74 D33 D1 D22 D11 R1 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D72 D84 D43 D40 D18 D71 D68 D4 D30 D73 D98 D79 D70 D6 D7 D57 D45 D20 D85 R0 D36 D14 D2 D23 D19 D10 D55 D56 D96 D87 D32 D16 D17 D44 D12 D29 D63 R0 D9 D26 D21
v6_main ACS 206 0.6 0.8 3226.320067 105 D7 D6 D51 D82 D76 D49 D62 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D99 D34 D67 D58 D39 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 D65 D47 R11 D74 D33 D8 D46 D24 D78 R3 D97 D88 D18 D71 D40 D84 D72 D43 D79 D70 D96 D56 D55 D20 D45 D57 D85 D36 R0 D12 D35 D53 D15 R12 D44 D17 D32 D16 D13 D4 D30 D73 D68 D98 D87 D10 D19 D23 R0 D2 D14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D31 D66 D48 D63 D29
v6_main ACS 209 0.6 0.8 3259.633709 112 D35 D15 D53 D27 D37 D60 D81 D21 D9 D26 D14 D36 R0 D85 D20 D45 D57 D6 R57 R6 D44 D17 D51 D76 D49 D62 D61 D28 D69 D3 D41 R3 D78 D46 D24 R46 R24 D8 D33 D1 D22 D11 D99 D34 D67 D65 D47 D74 R3 D80 D90 D75 D59 D93 D83 D50 D86 D31 D89 D38 D91 D63 D66 D48 D7 R6 D10 R6 D19 D23 D2 R23 R19 D96 D56 D55 D87 D70 D79 D98 D73 D30 D4 D68 D71 D18 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 R4 D13 D82 D16 D32 R6 D12 D29
v6_main ACS 208 0.6 0.8 3236.515708 105 D14 D2 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D78 D24 D46 D8 D33 R8 D1 D22 D47 D65 D67 D58 D39 D42 D95 D25 D54 D92 D52 D77 D64 D5 D94 D88 D72 D84 D18 D71 D40 D43 D98 D79 D96 R2 D19 D10 D7 D48 D66 D31 D63 D29 D12 D35 D15 D53 R0 D23 D36 D85 D20 D45 D57 D6 D44 D17 D51 D82 D76 D49 D62 D90 D80 D61 D28 D69 R3 D11 D74 D99 D34 D97 D4 D68 D73 D30 D13 D16 D32 D87 D70 D56 D55 R2 D26 D9 D21 D27 D37
v6_main ACS 211 0.6 0.8 2991.283770 109 D63 D48 D66 D31 D62 D49 D76 D82 D13 D16 D32 D17 D51 D44 D7 D6 D57 D45 D20 D85 R0 D36 D2 D23 D55 D56 D96 D87 D70 D79 D98 D73 D30 D4 R30 R4 D68 D43 D40 D71 D18 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D88 D97 D3 D41 R3 D78 D24 D46 R24 D8 D33 D74 R33 D1 D22 D11 D47 D65 D67 D34 D99 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 D9 D26 D14 R2 D19 D10 D12 D29 D35 D15 D53
v6_main ACS 210 0.6 0.8 3060.642837 109 D85 D20 D45 D57 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D10 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D48 D63 D35 R0 D53 D15 D29 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D11 D99 D47 D65 D67 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 R5 D72 D18 D71 R18 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 R10 D19 R23 R20 D12
v6_main ACS 213 0.6 0.8 3176.131807 105 D36 D14 D2 D23 D19 D10 D57 D45 D20 D85 D12 D29 D35 R0 D63 D66 D48 D7 R29 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D74 D99 D11 D22 R11 D1 D33 D97 D18 D71 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D34 D67 D65 D47 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D15 D53 R0 D9 D21 D26 D6 D44 D17 D51 D82 D13 D4 D30 D73 D98 D68 D43 D79 D70 D87 D32 D16 D55 D56 D96
v6_main ACS 212 0.6 0.8 3168.621801 112 D85 D12 D79 D98 D68 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 R18 R40 D43 D73 D30 D13 D4 R30 R4 D97 D69 D3 D41 R3 D74 D22 D11 R22 D47 D65 D67 D34 D99 R11 R22 D1 D33 D8 D46 D24 D78 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D53 D15 D35 D29 D63 R29 D7 D48 D66 D31 D62 D49 D76 D82 D51 D17 D16 D32 D87 D70 D56 D96 D55 D44 R7 D6 D57 D45 D20 R0 D36 D14 D2 D10 D19 D23 D26 D21 D9
v6_main ACS 215 0.6 0.8 3324.408307 109 D12 D29 D48 D66 D63 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D49 D62 D31 D76 R0 D51 D82 D13 D30 D73 D4 R30 R4 D71 D18 D88 D34 D97 D61 D80 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D74 D99 D47 D65 D67 D58 D42 D39 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 R5 D72 D84 D43 D40 D68 D98 D79 D70 D7 D6 D57 D45 D20 D85 R0 D36 D23 D19 D10 R6 D44 D17 D16 D32 D87 D56 D96 D55 R10 D2 D14 D26 D9 D21 D27 D37 D81 D60 D15 D35 D53
v6_main ACS 214 0.6 0.8 3253.186038 111 D53 D35 D15 R35 R15 R53 R15 D91 D38 D89 D86 D50 D83 D93 D24 D46 D8 D78 D41 D3 R41 R3 D74 D33 D1 D22 D99 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D39 D58 D67 D34 D65 D47 R1 D11 D97 D61 D69 D28 D80 D90 D59 D75 D62 D31 D66 D63 D29 D12 R0 D85 D20 D45 D57 D6 D44 R6 D7 D48 D49 D76 D13 D82 D51 D17 D16 D32 D87 D73 D30 D4 R30 R4 D68 D40 D71 D18 D84 D72 D43 D98 D79 D70 D56 D96 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60
v6_main ACS 217 0.6 0.8 3306.612996 108 D53 D15 R53 R15 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D69 D28 D61 D80 D90 D13 D4 D30 R4 D73 D32 D16 D82 D76 D49 D62 D31 D66 D48 D63 D35 R0 D29 D12 D85 D20 D45 D57 D6 D7 R6 D44 D51 D17 D10 D19 D23 D36 D14 D26 D9 D21 D27 R0 D2 D55 D56 D96 D70 D87 D79 D98 D68 D40 D71 D18 D88 D97 D74 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D99 R11 D47 D65 D34 D67 D58 D39 D42 D95 D94 D5 D64 D77 D52 D54 D25 D92 D72 D84 D43
v6_main ACS 216 0.6 0.8 3134.004066 115 D9 D21 R9 D27 D37 R27 R37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D62 D49 D76 D32 D16 R32 R16 D17 R16 R17 D51 D82 D13 D30 D4 R30 R4 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D11 D99 D47 D65 D67 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 R5 D72 D84 D43 D40 D71 D18 D68 R4 D73 D98 D79 D70 D87 D55 D56 D96 D57 D45 D20 D85 R0 D36 D14 D26 R14 D2 D23 D19 D10 D6 D44 D7 D48 D66 D31 D63 D29 D12 D35 D15 D53
v6_main ACS 219 0.6 0.8 3179.441787 105 D36 D20 D45 D57 D6 D44 D17 D51 D82 D76 D31 D66 D48 D7 D29 D12 D35 D53 R0 D15 D63 D62 D49 D90 D80 D61 D28 D69 D41 D3 R41 R3 D74 D1 D47 D65 D67 D58 D39 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 R5 D72 D71 D18 D88 D97 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 D26 R0 D9 D14 D2 D23 D19 D10 D87 D32 D16 D13 D4 D30 D73 D98 D68 D40 D84 D43 D79 D70 D96 D56 D55 D85
v6_main ACS 218 0.6 0.8 3270.769257 107 D36 D14 D2 D26 D9 D21 D81 D60 D37 D27 D53 D15 D35 D29 D12 R0 D6 D7 D48 D66 D63 D91 D38 D89 D86 D50 D83 D93 D75 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 R8 D1 D22 D74 D11 D47 D65 D67 D34 D99 D97 D61 D80 D90 D59 D62 D31 D49 D76 D51 D17 D44 R6 D10 D57 D45 D20 D85 R36 R2 D23 D19 R10 D55 D87 D4 D30 D73 D98 D68 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 R4 D13 D82 D16 D32 D70 D56 D96 D79
v6_main ACS 221 0.6 0.8 3316.328229 110 D35 D63 D31 D62 D49 D13 D82 D51 D17 D16 D32 R16 R32 R16 R32 D87 D55 D56 D96 D70 D79 D98 D73 D30 D4 R30 R4 D68 D71 D18 D40 D43 D84 D72 D5 D94 R5 D88 D97 D41 D3 D69 D28 D61 D80 D90 R3 D1 D22 D11 D34 D67 D58 D39 D42 D95 D64 D77 D52 D92 D54 D25 D65 D47 D99 D74 D33 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 D26 R0 D9 D14 D2 D23 D57 D45 D20 D85 D12 D29 D48 D66 D76 D7 D44 D6 D10 D19 D36 R0 D15 D53
v6_main ACS 220 0.6 0.8 3262.628562 105 D36 D14 D2 D23 D19 D45 D57 D20 D85 D12 D29 D35 D53 D15 R0 D9 D55 D87 D32 D16 D17 D51 D82 D76 D90 D80 D3 D41 R3 D78 D24 D46 D8 D1 D22 R1 D11 D47 D65 D67 D42 D95 D25 D54 R25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D70 D56 D96 D10 R2 D6 D44 D7 D48 D66 D31 D62 D49 D13 D4 D30 D73 D98 D68 D71 D18 D88 D39 D58 D34 R1 D33 D74 D99 D97 D69 D28 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 D27 D37 D81 D60 D21 D26
v6_main ACS 223 0.6 0.8 3368.187634 105 D36 D14 D26 R14 D2 D23 D19 D45 D57 D12 D53 D27 D37 D21 D9 R0 D17 D51 D76 D49 D62 D90 D80 D28 D69 D3 D41 D99 D34 D67 D65 D47 R3 D22 D1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D38 D89 D31 D66 D63 D91 D60 D81 D15 D35 R0 D29 D7 D48 D82 D13 D30 D73 D4 D68 D71 D18 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 D11 D74 R3 D61 D98 D79 D70 D87 D96 D56 D55 D32 D16 D44 D6 D10 D20 D85
v6_main ACS 222 0.6 0.8 3250.058131 109 D9 D26 R9 D21 D27 D37 D81 D60 D91 D89 D82 D13 D76 D49 D62 D31 D66 D48 D29 D12 R0 D35 D63 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D98 D79 D70 D87 D16 D32 R16 D17 R16 R17 D51 R17 D44 D7 D6 D57 D45 D20 D85 R0 D14 D2 R14 D23 D19 D10 D55 D56 D96 D73 D30 D4 D68 D40 D71 D18 D88 D97 D34 D99 D11 D74 D33 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D38 D15 D53 D36
v6_main ACS 225 0.6 0.8 3217.483551 105 D6 D7 D44 D17 D51 D82 D16 D32 D87 D70 D73 D68 D4 D30 D13 D76 D49 D62 D31 D89 D66 D48 D29 R0 D35 D63 D91 D38 D86 D50 D83 D93 D75 D90 R4 D80 D59 D24 D46 D78 D41 D3 D69 D28 D61 D97 D88 D34 D99 D11 D74 R3 D8 D33 D1 D22 R11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D18 D71 D40 D43 D98 D79 D96 D56 D55 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D15 D53 D12 D57 D45 D20 D85
v6_main ACS 224 0.6 0.8 3162.023313 105 D53 D35 D15 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D62 D31 D63 D29 R0 D7 D48 D66 D49 D76 D82 D13 D4 D30 R4 D73 D68 D71 D18 D88 D97 D61 D28 D69 D3 D78 D24 D46 D41 R3 D74 D8 D33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 R5 D72 D84 D40 D43 D98 D79 D12 R0 D85 D20 D45 D57 D6 D44 D17 D51 D16 D32 D87 D70 D56 D96 D55 D10 D19 D23 D36 R0 D2 D14 D26 D9 D21
v6_main ACS 227 0.6 0.8 3299.234784 108 D36 D14 D2 D23 D19 D10 D68 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D54 D25 D95 D42 D39 D58 D88 D97 D18 D71 D43 D98 D73 D13 D82 D76 R0 D66 D31 D62 D49 D90 D80 D61 D28 D69 D3 D41 R3 D74 D99 D34 D67 R34 D65 D47 D11 D22 R11 R22 D1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D53 R0 D15 D35 D29 D63 D48 D7 D44 D16 D32 D87 D70 D56 D96 D55 D79 D4 D30 D51 D17 R7 D6 D57 D45 D20 D85 D12 R0 D9 D21 D26
v6_main ACS 226 0.6 0.8 3132.104150 107 D2 D23 D19 D10 D55 D56 D96 D79 D98 D73 D30 D4 D13 D16 D32 D87 D70 D82 D76 D49 D62 D31 D66 D63 R0 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D47 D65 D67 D34 D99 D74 D97 D88 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D18 D71 R18 D84 D43 D40 D68 R16 D17 D51 D48 D35 R0 D53 D15 D27 D37 D60 D81 D21 D9 D26 D14 D36 D85 D12 D29 R12 D7 D44 D6 D57 D45 D20
v6_main ACS 229 0.6 0.8 3196.426675 107 D2 D10 D19 D23 D45 D20 D85 D36 D14 D26 D21 D9 D27 D37 D81 D60 R0 D91 D38 D89 D86 D50 D83 D93 D75 D59 D24 D46 R24 R46 D78 D41 D3 R41 R3 D69 D28 D97 D61 D80 D90 D4 D71 D18 D88 D39 D58 D67 D34 D99 D11 D74 R3 D8 D33 D1 D22 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D68 D98 D73 D30 R4 D13 D82 D76 D49 D62 D31 D66 D48 D63 R0 D53 D15 D35 D29 D12 D6 D7 D44 D51 D17 D16 D32 D87 D70 D79 D96 D56 D55 D57
v6_main ACS 228 0.6 0.8 3272.452176 108 D36 D14 D2 R14 D23 D19 D55 D56 D96 D87 D32 D17 D51 D82 D13 D16 R17 D44 D6 D7 R6 R7 D48 D31 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D11 D47 D65 D67 D34 D97 D18 D71 D84 D72 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D99 R11 D22 R1 D33 D74 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 D66 D76 D49 D4 D30 R4 D73 D98 D68 D40 D43 D79 D70 D10 D57 D45 D20 D85 R0 D9 D26 D21 D27 D37 D81 D60 D15 D53 D35 D29 D12
v6_main MMAS 201 0.6 0.8 3188.992107 108 D20 D57 D6 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D40 D43 D79 D70 D87 D32 D16 D17 D44 R6 D10 D19 D23 D36 R0 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D49 D76 D66 D48 D29 D12 D35 R0 D53 D15 D63 D31 D90 D80 D61 D28 D69 D3 D41 R3 D78 D46 D24 R46 R24 D8 D33 D1 D22 D11 D99 D34 D67 D58 D39 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 D65 D47 R11 D74 D97 D88 D72 D84 D96 D56 D55 R10 D45 D85 R0 D14 D2 D26 D21 D9
v6_main MMAS 200 0.6 0.8 2975.128827 106 D20 D45 D57 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 R0 D38 D91 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D74 D99 D47 D65 D67 D34 D97 D88 D94 D5 D64 R5 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 R5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D15 D53 D35 D29 D12 D85 D36
v6_main MMAS 203 0.6 0.8 3174.149126 106 D36 D45 D57 D6 D44 D17 D16 D32 D87 D73 D30 D4 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D63 D48 D7 D12 D29 D35 D53 R0 D15 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D74 R11 D99 D47 D65 D67 D34 D39 D58 D42 D95 D94 D5 D64 D77 D52 D92 D54 D25 R5 D18 D71 D40 D43 D84 D72 D88 D97 R4 D13 D82 D76 D49 D62 D31 D66 D51 D20 D85
v6_main MMAS 202 0.6 0.8 3218.996927 107 D2 D45 D57 D6 D44 D17 D51 D82 D16 D32 D87 D98 D68 D73 D30 D4 D13 D76 D49 D62 D31 D66 D48 R6 D7 D20 D85 D12 D53 R0 D15 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D46 D24 D8 D33 R8 D1 D22 D74 D11 D99 R11 D47 D65 D34 D67 D39 D58 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 R25 R5 D97 D88 D18 D71 D40 D43 D84 D72 D79 D70 D96 D56 D55 D10 D19 D23 D36 R2 D14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D63 D29 D35
v6_main MMAS 205 0.6 0.8 3141.541849 106 D85 D20 D45 D57 D6 D7 D44 D17 D51 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 R7 D35 D53 D15 R0 D2 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D99 D34 D67 D65 D47 R1 D74 D97 D88 D18 D71 D84 D72 D5 D94 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D40 D43 D79 D98 D68 D70 D96 D56 D55 D10 D19 D23 D36 R2 D14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D63 D29 D12
v6_main MMAS 204 0.6 0.8 3162.407219 109 D9 D26 D21 D81 D60 D37 D27 D15 D35 D29 D12 D57 D45 D20 R0 D85 D6 D7 D48 D66 D31 D62 D49 D76 D13 D4 D30 D73 D68 D98 D79 D70 D87 D56 D96 D55 D32 D16 D17 D44 R6 D10 D19 D23 D36 R0 D14 D2 D51 D82 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D74 R11 D99 D47 D65 D67 D34 D58 D39 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 R25 R5 D88 D72 D84 D43 D40 D18 D71 D97 R28 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 R35 D53
v6_main MMAS 207 0.6 0.8 3280.203753 107 D53 D35 D15 D27 D37 D81 D60 D91 D38 D89 D31 D66 D48 D29 D12 R0 D85 D20 D45 D57 D6 D7 R6 D44 D17 D32 D16 D51 D82 D13 D30 D73 D68 D98 D79 D70 D87 D96 D56 D55 D10 D19 D23 R0 D36 D14 D9 D21 D26 R14 D2 R6 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D74 D1 D33 R1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 R5 D4 D71 D18 D40 D43 D84 D72 D88 D97 D59 D75 D93 D83 D50 D86 D63
v6_main MMAS 206 0.6 0.8 3059.541955 106 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 R8 D1 D22 D11 D99 D34 D67 D58 D39 D88 D18 D71 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D65 D47 R11 D74 D97 D61 D80 D90 D76 D49 D62 D31 D66 D63 D29 D53 R0 D14 D2 D26 D21 D9 D27 D37 D81 D60 D15 D35 D12 D85 R0 D20 D45 D57 D6 D44 D7 D48 R7 D51 D17 D32 D16 D82 D13 D4 D30 D73 D68 D98 D79 D70 D87 D55 D56 D96 D10 D19 D23 D36
v6_main MMAS 209 0.6 0.8 3102.425434 108 D53 D15 D27 D37 D60 D81 D21 D9 D26 D36 R0 D85 D20 D45 D57 D12 D6 D7 R6 D44 D17 D51 D82 D13 D4 D68 D18 D71 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 R5 D88 D97 D61 D69 D28 D3 D41 R3 D78 D46 D24 R46 R24 D8 D33 D1 D22 D11 D47 D65 D67 D34 D99 D74 R28 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 D29 D35 R0 D14 D2 D23 D19 D10 D55 D56 D96 D87 D70 D79 D98 D73 D30 D32 D16 D76 D49 D62 D31 D66 D48
v6_main MMAS 208 0.6 0.8 3126.879211 108 D14 D2 D26 D21 D27 D37 D81 D60 D15 D53 D35 D29 D12 R0 D6 D44 D7 D63 D48 D66 D31 D62 D49 D76 D82 D13 D30 D73 D4 D68 D98 D79 D70 D87 D32 D16 D51 D17 R6 D10 D19 D45 D57 D20 D85 R0 D9 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D74 R11 D99 D34 D67 D58 D39 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 D65 D47 R11 D97 D88 D72 D84 D18 D71 R18 D40 D43 D96 D56 D55 R10 D23 D36
v6_main MMAS 211 0.6 0.8 3306.365246 110 D53 D15 D63 D48 D66 D31 D62 D49 D76 D82 D51 D17 D44 D7 D6 D12 D29 D35 R12 R6 R7 D3 D41 D74 D11 D22 R11 R22 D1 D33 D8 D46 D24 D78 R3 D69 D28 D61 D80 D90 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D9 D21 R9 D26 D14 D23 D19 D10 R19 D45 D57 D20 D85 R0 D2 D36 D56 D96 D79 D98 D73 D30 D4 D68 D18 D71 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D67 D65 D47 D99 D34 D88 D97 R4 D13 D16 D32 D87 D70 D55
v6_main MMAS 210 0.6 0.8 2987.670222 104 D45 D57 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D35 D53 R0 D15 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D65 D47 R1 D74 D97 D88 D72 D84 D71 D18 D40 D43 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D63 D29 D12 D85 D20 D36
v6_main MMAS 213 0.6 0.8 3184.098022 107 D21 D9 D26 R9 D14 D2 D23 D19 D10 D45 D57 D20 D85 D12 D29 D35 D53 R0 D15 D63 D31 D62 D90 D80 D28 D69 D3 D41 D78 D46 D24 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D27 D37 R0 D36 R20 D6 D7 D44 D55 D56 D96 D70 D87 D79 D98 D68 D71 D18 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 R3 D34 D67 D65 D47 D99 D11 D22 R11 R22 D1 D33 D8 D74 D61 D4 D30 D73 D13 D82 D16 D32 D17 D51 D76 D49 D66 D48
v6_main MMAS 212 0.6 0.8 3121.612548 107 D36 D14 D2 D23 D45 D20 D12 D29 D35 D53 D15 R0 D63 D48 D66 D31 D62 D49 D76 D16 D32 D87 D70 D79 D98 D68 D73 D30 D4 R30 R4 D97 D69 D3 D41 R3 D74 D1 D22 D33 D8 D46 D24 D78 R3 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 D9 D26 R2 D55 D56 D96 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D67 D65 D47 D11 D99 D34 D88 D18 D71 R4 D13 D82 D51 D17 D44 D7 D6 D10 D19 D57 D85
v6_main MMAS 215 0.6 0.8 3102.278612 106 D20 D45 D57 D6 D44 D17 D51 D82 D13 D30 D73 D4 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D31 D66 D48 D29 D35 D15 D53 R0 D12 D85 D7 D76 D49 D62 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D74 R11 D99 D47 D65 D34 D67 D58 D42 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 R5 D72 D84 D43 D40 D71 D18 D88 D97 D61 D59 D75 D93 D83 D50 D86 D63
v6_main MMAS 214 0.6 0.8 3240.482652 111 D14 D2 D26 D9 D21 R9 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D49 D76 D82 D51 D13 D30 R13 R30 D4 R30 R4 D68 D71 D18 D88 D97 D74 D3 D41 R3 D78 D46 D24 D8 D33 R8 D1 D22 D11 D99 D47 D65 D34 D67 D58 D39 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 R25 R5 D72 D84 D43 D40 D98 D73 R4 D61 D28 D69 R28 D80 D90 D31 D66 D48 D63 D15 D53 D35 D29 D12 R0 D85 D20 D45 D57 D6 D7 D44 D17 D16 D32 D87 D70 D79 D96 D56 D55 D10 D19 D23 D36
v6_main MMAS 217 0.6 0.8 3226.597877 105 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D69 D28 D61 D80 D90 D62 D31 D66 D48 D63 R0 D10 D6 D7 D44 D17 D51 D82 D76 D49 D13 D4 D30 D73 R4 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D99 D34 D67 D58 D39 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 D65 D47 R1 D74 D97 D88 D72 D84 D40 D71 D18 D43 D68 D98 D79 D70 D87 D32 D16 D96 D56 D55 D19 D23 R2 D14 D36 D85 D57 D45 D20 D12 D29 D35 D15 D53
v6_main MMAS 216 0.6 0.8 3137.967438 111 D36 D14 D2 R14 D26 D9 D21 D27 D37 R27 R9 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D62 D49 D76 D82 D13 D30 D4 R30 R4 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 R5 D72 D84 D43 D40 D71 D18 D68 D73 D98 D79 D70 D87 D55 D56 D96 R2 D23 D19 D10 D6 D7 R6 D44 D17 D32 D16 D51 R7 D48 D66 D31 D63 D35 D15 D53 D29 D12 D57 D45 D20 D85
v6_main MMAS 219 0.6 0.8 3130.096720 110 D53 D15 D35 R15 D63 D48 D66 D31 D62 D49 D76 D82 D51 D17 D16 D32 D87 D4 D13 R4 R13 D90 D80 D61 D28 D69 D3 D41 D78 R3 D74 D99 D34 D67 R34 D65 D47 D11 D22 R11 R22 D1 D33 D8 D46 D24 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D21 D9 D26 D14 D36 D23 D19 D10 D6 D57 D45 D20 D85 R0 D2 D55 D56 D96 D70 D79 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 D18 D71 D40 D68 D98 D73 D30 R17 D44 D7 D29 D12
v6_main MMAS 218 0.6 0.8 3221.438807 107 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D63 D29 D12 R0 D6 D7 D48 D66 D31 D62 D49 D76 D13 D4 D30 D73 D98 D68 D40 D71 D18 D84 D43 D79 D70 D87 D16 D32 R16 D17 D51 D44 R6 D10 D57 D45 D20 D85 R0 D35 D53 R35 D15 D86 D50 D83 D93 D75 D59 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 R8 D1 D22 D74 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 R5 D72 D88 D97 D61 D80 D90 D82 D56 D96 D55 D19 D23
v6_main MMAS 221 0.6 0.8 3243.451542 112 D53 D15 D35 D29 D12 D85 R0 D36 D14 D2 R12 D63 D66 D31 D62 D90 D80 D61 D28 D69 D3 D41 R3 D74 D11 D99 D34 D67 D65 D47 R11 D22 R11 R22 D1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D9 D21 R14 R2 D87 D70 D79 D98 D73 D30 D4 D68 D71 D18 D40 D43 D84 D72 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D94 R5 D88 D97 R4 D13 D82 D49 D76 D48 D51 D20 D57 D45 R57 D6 D7 R6 D44 D17 D16 D32 D56 D96 D55 D19 D10 D23 R14 D26
v6_main MMAS 220 0.6 0.8 3030.538735 108 D36 D14 D2 D23 D19 D10 D57 D45 D20 D85 D12 D29 D35 R0 D53 D15 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D49 D76 D82 D13 D4 D30 R4 D73 D87 D32 D16 D17 D51 D44 D6 D7 R6 R7 D48 D63 D66 D31 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D74 R11 D99 D47 D65 D67 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 R5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 R2 D26 D9 D21 D37 D81 D60 D27
v6_main MMAS 223 0.6 0.8 3164.114241 109 D7 D6 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D74 D11 D99 D34 D67 D65 D47 R11 D22 R11 R22 D1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D38 D89 D31 D66 D48 D63 D91 D60 D81 D37 D27 R37 R27 D21 R0 D26 D14 D2 D23 D19 D57 D45 D20 D85 D12 D29 D35 D53 D15 R0 D9 D55 D56 D96 D70 D79 D98 D73 D30 D4 D68 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 D71 D18 D40 R4 D13 D82 D51 D17 D16 D32 D87 D44 D10 D36
v6_main MMAS 222 0.6 0.8 3099.363397 111 D45 D57 D6 D10 D55 D56 D96 D73 D30 D4 D13 D82 D51 D76 D49 D62 D31 D66 D48 D63 D29 D35 D53 R0 D15 D27 D37 R27 D81 D60 R15 R53 R15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 R1 D11 D74 D99 D34 D67 D65 D47 D58 D42 D39 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D97 D88 D72 D84 D43 D40 D71 D18 D68 D98 D79 D70 D87 D32 D16 D17 D44 R6 D7 D12 R0 D9 D21 D26 D2 D14 D36 D23 D19 D20 D85
v6_main MMAS 225 0.6 0.8 3267.059612 110 D36 D14 D2 D23 D19 R23 R19 D10 D55 D56 D96 D70 D79 D98 D68 D4 D30 D73 R4 D13 D76 D49 D62 D31 R49 D3 D41 R3 D78 D24 D46 D8 D33 R8 D1 D22 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D34 D99 R22 R1 R22 D11 D74 D97 D69 D28 D61 D80 D90 D75 D59 D93 D83 D50 D86 D63 D29 D12 D35 D53 D15 R0 D37 D81 D60 D91 D38 D89 D66 D48 D51 D82 D16 D32 D87 D17 D44 D7 D6 D57 D45 D20 D85 R0 D27 D21 D26 D9
v6_main MMAS 224 0.6 0.8 3260.346620 107 D53 D35 D15 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D62 D31 D63 D29 R0 D7 D48 D66 D49 D76 D82 D13 D4 D30 D73 D68 D98 D79 D70 D87 D32 D16 D17 D51 D44 R7 D6 D57 D45 D20 D85 D12 R0 D2 D55 D56 D96 D43 D84 D88 D97 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D99 D74 R11 D47 D65 D67 D34 D58 D39 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 R5 D72 D18 D71 D40 D10 D19 D23 R2 D14 D36 D26 D21 D9
v6_main MMAS 227 0.6 0.8 3243.620485 110 D36 D14 D2 D23 D10 D6 D44 D7 D48 D66 D31 D62 D49 D76 D51 D17 D16 D32 D87 D70 D56 D55 R6 D57 D45 D20 D85 R0 D12 D29 D35 D15 D53 R15 D63 R49 D90 D80 D61 D28 D69 D3 D41 R3 D74 D99 D34 D67 D65 D47 D11 D22 R11 R22 R11 D1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D9 R0 D82 D13 D73 D30 D4 D68 D98 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D97 D88 D18 D71 D79 D96 R10 D19 R14 D26 D21
v6_main MMAS 226 0.6 0.8 3147.229742 107 D12 D7 D44 D17 D16 D32 D87 D70 D98 D73 D30 D4 D13 D82 D76 D49 D66 D48 D29 D35 R0 D53 D15 D63 D31 D62 D90 D80 D61 D28 D69 D3 D41 R3 D78 D46 D24 R46 R24 D8 D33 D1 D22 D11 D99 D34 D67 D65 D47 R11 D74 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D10 D55 D56 D96 D79 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D97 D88 D18 D71 D40 D68 D51 R7 D6 D57 D45 D20 D85 R0 D36 D23 D19 D2 D14 D26 D21 D9
v6_main MMAS 229 0.6 0.8 3368.507336 110 D36 D14 D26 D9 D21 D27 D37 D81 D60 D91 D15 D53 D35 D29 D12 R0 D6 D17 D51 D82 D76 D49 D62 D75 D59 D3 D69 D28 D61 D80 D90 D13 D30 D4 R30 R4 D68 D98 D73 D87 D70 D79 D96 D56 D55 D10 D19 D23 R19 R6 D7 D44 R6 D20 D45 D57 R20 D85 D2 R10 D32 D16 D43 D40 D71 D18 D84 D72 D5 D64 D77 D52 D92 D25 D54 D39 D58 D42 D95 D94 R5 D88 D97 R3 D8 D33 D1 D22 D47 D65 D67 D34 D99 D11 D74 R3 D41 D78 D46 D24 D93 D83 D50 D86 D38 D89 D31 D66 D48 D63
v6_main MMAS 228 0.6 0.8 3016.478618 113 D36 D14 D2 D23 D19 R23 R19 R23 R19 D10 D55 D56 D96 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D73 D30 D4 R30 R4 D80 D90 D61 D28 D69 D3 D41 R3 D74 D33 D1 D22 D11 D99 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D39 D58 D67 D65 D47 R22 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 D7 D48 D66 D31 D62 D49 D76 D82 D13 D16 D32 D87 R16 D17 D51 R17 D44 R7 D6 D57 D45 D20 D85 R0 D12 D29 D35 D53 D15 D27 D37 D60 D81 D21 D26 D9
v6_ablation MACO-noLS 201 0.6 0.8 3197.783320 111 D53 D35 D15 R35 R15 R53 R15 D91 D38 D89 D86 D50 D83 D93 D24 D46 D8 D78 D41 D3 R41 R3 D74 D33 D1 D22 D11 D99 R11 D47 D65 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D88 D97 R3 D69 D28 D61 D80 D90 D59 D75 D62 D49 D31 D66 D48 D44 D6 D7 R6 R7 D17 D51 D82 D76 D13 D4 D30 R4 D73 D98 D68 D71 D18 D84 D72 D5 D40 D43 D79 D70 D87 D32 D16 D55 D56 D96 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D63 D29 D12 D57 D45 D20 D85
v6_ablation MACO-noLS 200 0.6 0.8 3300.977586 105 D55 D87 D73 D30 D4 D97 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D88 D34 D99 D74 R3 D69 D28 D61 D13 D82 D76 D49 D62 D31 D66 D48 D63 R0 D53 D15 D35 D29 D12 D20 D45 D57 D6 D7 D44 D17 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 R4 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D32 D16 D51 D85
v6_ablation MACO-noLS 203 0.6 0.8 3189.372946 111 D9 D21 R9 D27 D37 R27 D15 D53 D35 D29 D48 D7 D44 R7 D17 D16 D32 D87 D70 D96 D56 D55 D79 D98 D68 D73 D4 D30 R4 D28 D69 D3 D41 R3 D78 D24 D46 R24 R46 D8 D33 D1 D22 D74 D11 D99 R11 D47 D65 D67 D34 D88 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D94 R5 D72 D84 D43 D40 D71 D18 D97 D61 D13 D82 D51 R7 D45 D57 D20 D85 R0 D14 D2 D23 D19 D10 D6 D12 D63 D66 D31 D62 D49 D76 D90 D80 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 R9 D26 D36
v6_ablation MACO-noLS 202 0.6 0.8 3040.066450 107 D2 D6 D7 D44 D17 D51 R17 D16 D32 D87 D70 D79 D98 D68 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D15 R0 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 R28 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D11 D99 D47 D65 D67 D34 D97 D88 D94 D5 D39 D58 D42 D95 D54 D25 D92 D52 D77 R5 D64 R5 D72 D84 D18 D71 D40 D43 D96 D56 D55 D10 D19 D23 R0 D27 D37 D81 D9 D21 D26 D14 D36 D20 D45 D57 D85 D12 D29 D35 D53
v6_ablation MACO-noLS 205 0.6 0.8 3219.880747 107 D35 D29 D12 D49 D62 D75 D59 D93 D83 D50 D86 D38 D89 D31 D66 D48 D63 D57 D45 D20 D85 R0 D36 D14 D2 D23 D19 D10 D17 D51 D82 D76 D13 D4 D30 R4 D73 D68 D98 D79 D70 D87 D32 D16 R17 D44 D6 D7 R6 R7 D90 D80 D61 D28 D69 D3 D41 D78 D24 D46 D8 D33 R8 D1 D22 D11 D74 D99 D47 D65 D67 D34 D97 D88 D5 D94 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D72 D84 D18 D71 D40 D43 D56 D96 D55 R2 D26 D9 D21 D27 D37 D81 D60 D91 D15 D53
v6_ablation MACO-noLS 204 0.6 0.8 3260.696423 109 D9 D26 D21 D81 D60 D37 D27 D53 D15 D35 D29 D12 R0 D20 D45 D57 D6 D7 D44 R7 D51 D82 D13 D4 D30 D73 D55 D56 D96 D79 D43 D40 D18 D71 D68 D98 D70 D87 D32 D16 D17 R7 R6 D10 R6 D19 D23 D2 D14 D36 D85 R12 D48 D66 D31 D62 D49 D76 R13 R4 D3 D78 D24 D46 D8 D1 D47 D65 D67 D58 D39 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 R5 D72 D84 D88 D97 D34 D99 D11 D22 D33 D74 D41 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63
v6_ablation MACO-noLS 207 0.6 0.8 3257.512416 108 D15 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D31 D66 D48 D63 D29 D12 R0 D85 D20 D45 D57 D6 R57 R6 D44 D17 D32 D16 D51 D82 D13 D4 D30 D73 D98 D79 D70 D87 D96 D56 D55 D10 D19 D23 R0 D36 D14 D2 D26 D9 D21 R9 D7 D49 D62 D75 D59 D3 D41 D78 D24 D46 D8 R3 D74 D33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D94 D5 D64 D54 D25 D92 D52 D77 R5 D72 D84 D40 D68 D43 R40 D71 D18 D88 D97 D69 D28 D61 D80 D90 D76 R12 D35 D53
v6_ablation MACO-noLS 206 0.6 0.8 3173.635488 107 D2 D36 D45 D57 D6 D44 D17 D51 D16 D32 D13 D4 D30 R4 D73 D68 D98 D79 D43 D40 D71 D18 D84 D72 D5 D94 R5 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D88 D97 D61 D80 D90 D3 D41 R3 D1 D33 D22 D11 D47 D65 D67 D34 D99 D74 D8 D46 D24 D78 R3 D69 D28 D59 D75 D93 D83 D50 D86 D35 D12 D85 D20 R6 D7 D29 D63 D48 D66 D31 D62 D49 D76 D82 R16 D87 D70 D96 D56 D55 D10 D19 D23 R2 D14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D15 D53
v6_ablation MACO-noLS 209 0.6 0.8 3210.000468 107 D19 D10 D56 D96 D79 D98 D73 D4 D68 D40 D43 D84 D18 D71 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 R4 D30 D51 D13 D82 D48 R0 D63 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D67 D34 D99 D74 D33 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D9 D21 D26 D14 D36 R0 D85 D20 D45 D57 D6 D7 R6 D44 D17 D16 D32 D87 D70 D55 R10 R19 D23 D2 D12 D29 D35 D15 D53
v6_ablation MACO-noLS 208 0.6 0.8 3140.827868 107 D85 D20 D45 D57 D6 D7 D44 D17 D51 D82 D13 D76 D49 D62 D31 D66 D48 D63 D29 D35 R0 D53 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D78 D24 D46 D8 D33 R8 D1 D22 D99 D34 D67 D18 D71 D40 D43 D84 D72 D88 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D39 D58 D65 D47 R1 R22 D11 D74 D97 D69 D28 D61 D80 D90 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 R17 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D81 D60 D37 D27 D12
v6_ablation MACO-noLS 211 0.6 0.8 3335.383672 108 D85 D20 D23 D19 R23 D10 D30 D4 D97 D3 D41 R3 D74 D11 D99 D34 D67 D65 D47 R11 D22 R11 D1 D33 D8 D46 D24 D78 D59 D69 D28 D61 D80 D90 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D21 D9 D26 D2 D14 D36 R20 D45 D57 D6 D7 R6 D44 D17 D32 D16 D51 D82 D13 D76 D49 D62 D31 D66 D48 D29 D12 D35 R0 D53 D15 D63 D68 D43 D84 D40 D71 D18 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 R18 D98 D73 D87 D70 D79 D96 D56 D55
v6_ablation MACO-noLS 210 0.6 0.8 3036.775224 109 D53 D15 D35 D29 D12 D85 D20 D45 D57 D6 D7 R6 R7 D44 D51 D17 D16 D32 D87 D73 D30 D4 R30 R4 D13 D82 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 R8 D1 D22 D74 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D94 D5 D64 D54 D25 D92 D52 D77 R5 D72 D18 D71 R18 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D62 D31 D66 D48 D63
v6_ablation MACO-noLS 213 0.6 0.8 3243.558782 106 D23 D6 D7 D16 D32 D87 D98 D68 D71 D18 D40 D43 D79 D70 D96 D56 D55 D17 D51 D82 D13 D76 D49 D48 R7 D12 D29 D35 D53 R0 D15 D63 D66 D31 D62 D90 D80 D28 D3 D69 D61 D4 D30 D73 R40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 R3 D41 D1 D22 D11 D99 D34 D67 D65 D47 R11 D74 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D21 R0 D9 D26 D2 D14 D36 D20 D45 D57 D19 D10 D44 D85 D27 D37
v6_ablation MACO-noLS 212 0.6 0.8 3153.668965 106 D7 D51 D82 D76 D49 D90 D80 D61 D97 D3 D41 R3 D78 D46 D24 D8 D1 D22 R1 D11 D99 D34 D67 D58 D39 D88 D18 D71 D68 D73 D30 D4 D13 D16 D32 D87 D17 D44 R7 D6 D57 D20 D45 R0 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D65 D47 R22 D33 D74 R3 D69 D28 D59 D75 D93 D83 D50 D86 D91 D38 D89 D31 D62 D66 D48 D63 R0 D36 D14 D26 D9 D21 D27 D37 D81 D60 D15 D53 D35 D29 D12 D85
v6_ablation MACO-noLS 215 0.6 0.8 3337.445541 108 D12 D29 D48 D66 D63 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D49 D62 D31 D76 R0 D51 D82 D13 D30 D73 D4 R30 R4 D71 D18 D88 D34 D97 D61 D80 D28 D69 D3 D74 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D99 D47 D65 D67 D58 D42 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 R5 D72 D84 D43 D40 D68 D98 D79 D70 R12 D35 D53 D15 R0 D85 D20 D45 D57 D6 D7 D44 D17 D16 D32 D87 D56 D96 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60
v6_ablation MACO-noLS 214 0.6 0.8 3302.581935 113 D53 D35 D15 R35 R15 R53 R15 D91 D38 D89 D86 D50 D83 D93 D24 D46 D8 D78 D41 D3 R41 R3 D74 D33 D1 D22 D11 D99 R11 D47 D65 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D88 D97 D61 D69 R3 D28 D80 D90 D59 D75 D62 D66 D31 D49 D76 D82 D51 D17 D16 D32 R16 R32 R16 D4 D30 D13 R4 D73 D98 D68 D71 D18 D84 D72 D5 D40 D43 D79 D70 D87 D96 D56 D55 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D63 D48 D7 D6 D57 D45 D20 D85 D12 D29 R7 D44 D10 D19 D23
v6_ablation MACO-noLS 217 0.6 0.8 3232.621274 114 D53 D15 R53 R15 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D69 D28 D61 D80 D90 D13 D4 D30 R4 R30 R4 D73 D98 D68 D40 D71 D18 D88 D97 D74 D3 D41 R3 D78 D24 D46 R24 R46 D8 D33 D1 D22 D11 D99 R11 D47 D65 D34 D67 D58 D39 D42 D95 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 R5 D72 D84 D43 D79 D70 D87 D2 D14 D26 D9 D21 D27 R15 D35 D29 D12 D6 D44 D7 R6 D57 D45 D20 D85 D36 R2 D23 D19 D10 D55 D56 D96 D32 D16 D17 D51 D82 D76 D49 D62 D31 D66 D48 D63
v6_ablation MACO-noLS 216 0.6 0.8 3164.665085 112 D36 D14 D2 D26 D9 D21 R9 D27 D37 R27 R37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D62 D49 D76 D51 D13 D30 R13 D4 R30 R4 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D11 D99 R11 D47 D65 D67 D34 D97 D88 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D94 R5 D72 D84 D43 D40 D71 D18 D68 D73 D98 D79 D70 D87 D55 D56 D96 R2 D10 D6 D7 D44 D17 D32 D16 D82 D48 D66 D31 D63 D35 D15 D53 R0 D23 D19 D45 D57 D20 D85 D12 D29
v6_ablation MACO-noLS 219 0.6 0.8 3322.536965 112 D9 D21 D14 D36 D19 D4 D3 D41 D78 R3 D74 D11 D99 D34 D67 D65 D47 R11 D22 R11 R22 D1 D33 D8 D46 D24 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R37 R27 D15 D29 D12 R0 D85 D20 D45 D57 D6 D7 D44 R7 D51 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D68 D73 D30 D13 D82 D76 D49 D62 D31 D63 D35 D53 R0 D26 R14 D2 D23 R19 D10 R32 D18 D71 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 D69 D28 D61 D80 D90 R49 D66 D48
v6_ablation MACO-t01l1 201 0.6 0.8 3039.728393 106 D53 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D97 D88 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D34 D99 D74 R3 D41 D1 D47 D65 D11 D22 D33 D8 D46 D24 D78 R3 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D6 D7 R6 R7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D40 D84 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 R0 D9 D21 D26 D2 D14 D36 D45 D57 D20 D85 D12 D29 D35 D60 D81 D37 D27
v6_ablation MACO-t01l1 203 0.6 0.8 3018.690128 104 D35 D29 D7 D51 D82 D13 D4 D30 D73 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85 R0 D12 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D74 D33 R1 D8 D46 D24 D78 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 R14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D15 D53
v6_ablation MACO-t01l1 205 0.6 0.8 3029.694731 105 D53 D15 D35 D29 D63 D48 D66 D31 D62 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D10 D55 D56 D96 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85 R0 D12 D7 D51 D82 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 R10 D19 D23 R2 D14 D36
v6_ablation MACO-noLS 218 0.6 0.8 3219.227579 107 D36 D14 D2 R14 D26 D9 D21 D81 D60 D37 D27 D53 D15 D35 D29 D12 D20 D45 D57 R0 D85 D6 D7 D48 D66 D63 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D47 D65 D58 D39 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 D67 D34 D99 R11 D74 R3 D4 D30 D73 D87 D32 D16 D17 D51 D82 D13 D76 D49 D31 D62 D90 D80 D61 D69 R3 D28 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D44 R6 D10 D19 D23
v6_ablation MACO-t01l1 207 0.6 0.8 3019.462489 104 D85 D20 D17 D32 D16 D13 D4 D30 D73 D68 D98 D79 D70 D87 D96 D56 D55 D10 D19 D23 R0 D6 D7 D44 D51 D82 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D11 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D38 D89 D31 D66 D48 D63 D91 D60 D81 D37 D27 R0 D21 D9 D26 D2 D14 D36 D45 D57 D12 D29 D35 D15 D53
v6_ablation MACO-t01l1 200 0.6 0.8 3081.122113 104 D9 D21 D26 D2 D14 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D51 D44 D57 R0 D7 D82 D30 D4 D97 D74 D1 D22 D11 D99 D34 D88 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D39 D58 D67 D65 D47 R1 D33 D8 D46 D24 D78 D41 D3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D15 D63 D48 D66 D31 D62 D49 D76 D13 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D17 R7 D6 D45 D20 D85 D12 D29 D35 D53
v6_ablation MACO-t01l1 209 0.6 0.8 3037.345060 108 D85 D6 D51 D82 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D34 D99 D11 D74 D33 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D15 D35 D53 R0 D9 D21 D26 D14 D36 R0 D12 D29 D63 D31 D66 D48 D7 R6 D57 D45 D23 D2 R14 R2 D19 D10 D55 D56 D96 D87 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D73 D4 D30 D13 D16 D32 R16 D17 D44 R6 D20
v6_ablation MACO-t01l1 202 0.6 0.8 2986.862123 106 D53 D35 D15 D60 D81 D37 D27 D21 D9 D26 D14 D23 D45 D57 D20 R0 D7 D63 R15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D1 D33 D74 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D65 D47 R1 D22 D11 D97 D88 D72 D84 D18 D71 R18 D40 D43 D79 D98 D68 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D29 D85 R0 D36 D2 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D51 D44 D6 D12
v6_ablation MACO-t01l1 211 0.6 0.8 2992.881795 106 D12 D51 D82 D13 D4 D30 D73 D98 D68 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R0 D7 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D47 D65 D67 D58 D39 D42 R39 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 R40 D71 D18 D88 D97 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D36 R14 D2 D23 D19 D10 D6 D57 D45 D20 D85 D29 D63 D35 D15 D53
v6_ablation MACO-t01l1 204 0.6 0.8 3111.963931 104 D85 D57 D6 D44 D51 D82 D13 D61 D28 D69 D3 D78 D24 D46 D8 D33 D74 D11 D99 D34 D67 D58 D39 D88 D97 R3 D41 R3 D1 D22 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 R6 D10 D19 D23 D45 D36 R0 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D4 D30 D73 D87 D32 D16 D17 D7 D12 D20 R0 D2 D14 D26 D9 D21 D27 D15 D63 D66 D31 D62 D49 D76 D48 D29 D35 D53
v6_ablation MACO-t01l1 213 0.6 0.8 2991.095013 106 D9 D26 D21 D81 D60 D37 D27 D15 D35 D12 D85 D20 D57 D45 D23 D36 R0 D14 D2 D19 D10 D55 D56 D96 D70 D79 D98 D43 D40 D84 D18 D71 D68 D4 D30 R4 D73 D87 D16 D32 R16 D17 D44 D6 D7 R6 R7 D51 D82 D13 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D88 D97 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D38 D91 D89 D31 D66 D48 D63 D29 D53
v6_ablation MACO-t01l1 206 0.6 0.8 3029.698067 105 D53 D15 D35 D29 D63 D66 D31 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 R0 D9 D26 D14 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D57 D20 D85 R0 D12 D7 D48 D76 D49 D90 D80 D61 D28 D69 D3 R28 R3 D74 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D41 R3 D97 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 D4 D30 D13 D82 D51 D6 D45 D36
v6_ablation MACO-t01l1 215 0.6 0.8 2969.864876 107 D15 D63 D48 D66 D31 D62 D49 D13 D4 D30 R4 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 D6 D7 R6 R7 D51 D82 D76 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D23 D19 D10 R19 D57 D45 D20 D85 D12 D29 D35 D53
v6_ablation MACO-t01l1 208 0.6 0.8 3046.872186 105 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D53 D35 D63 D29 D12 D20 D45 D57 D85 R0 D15 D91 D38 D89 D86 D50 D83 D93 D59 D75 D49 D76 D82 D13 D4 D30 R4 D73 D87 D32 D16 D17 D51 D44 D6 D7 R6 R7 D48 D66 D31 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D74 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23
v6_ablation MACO-t01l1 217 0.6 0.8 3054.568282 105 D9 D26 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D35 D53 R0 D15 D29 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D74 D33 R1 D8 D46 D24 D78 R3 D97 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 D4 D30 D13 D82 D51 D44 D12 R0 D85 D20 D45 D57 D6 D7 D17 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2
v6_ablation MACO-t01l1 210 0.6 0.8 3023.708784 104 D20 D45 D57 D6 D44 D17 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 R0 D2 D14 D36 D85 D48 D76 D49 D90 D80 D61 D69 D3 D41 R3 D74 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 R3 D28 D97 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 D4 D30 D13 D82 D51 D7 D12 D29 D35 R0 D9 D26 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D15 D53
v6_ablation MACO-t01l1 219 0.6 0.8 3081.398218 107 D85 D20 D45 D57 D6 D7 D51 D82 D13 D76 D49 D62 D93 D83 D50 D86 D89 D38 D91 D63 D31 D66 D48 D29 D35 R0 D53 D15 D60 D81 D37 D27 D21 D9 D26 D14 D36 R0 D23 D19 D2 R23 R19 D10 D55 D56 D96 D70 D79 D73 D30 D4 D61 D69 D3 D41 R3 D74 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D90 D80 D28 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D87 D32 D16 R32 D17 D44 R6 D12
v6_ablation MACO-t01l1 212 0.6 0.8 3000.502728 108 D12 D29 D48 D7 D57 D20 D85 R0 D36 D14 D2 R14 R36 D45 D6 D44 D17 D51 D82 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D79 D98 D73 D16 D32 D87 D70 D96 D56 D55 R6 D10 D19 D23 R2 D26 D9 D21 R9 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D78 D24 D46 D8 D33 R1 D22 D11 D99 D34 D97 D88 D18 D71 R18 D40 D68 D4 D30 D13 D76 D49 D62 D31 D66 D63 D15 D35 D53
v6_ablation MACO-t01l2 201 0.6 0.8 3045.160041 106 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D48 D63 D29 D35 D15 D53 R0 D85 D20 D57 D7 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 R11 D74 D33 D8 D46 D24 D78 R3 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D10 D19 D36 R0 D14 D26 D21 D9 R14 D2 D23 D45 D6 D44 D17 D16 D32 D87 D73 D30 D4 D13 D82 D51 R7 D12
v6_ablation MACO-t01l1 214 0.6 0.8 3052.180622 108 D12 D6 D44 D17 D16 D32 D87 D70 D79 D98 D68 D73 D30 D4 D13 D82 D51 D7 D29 D63 D15 D35 D53 R0 D9 D21 R9 D26 D14 D36 D85 D20 D45 D57 R6 D10 D96 D56 D55 R10 D19 D23 R14 D2 R20 R12 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 D74 R1 D11 D22 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27
v6_ablation MACO-t01l2 203 0.6 0.8 3046.419509 105 D7 D51 D82 D13 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D34 D99 D11 D74 D33 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D38 D91 D89 D31 D62 D49 D76 D66 D48 D12 D85 D20 R0 D36 D2 D45 D57 D6 D44 D17 D16 D32 D87 D73 D30 D4 R30 R4 D68 D71 D18 D72 D84 D40 D43 D98 D79 D70 D96 D56 D55 D10 D19 D23 R2 D14 D26 D9 D21 D27 D37 D81 D60 D15 D63 D29 D35 D53
v6_ablation MACO-t01l1 216 0.6 0.8 3033.674740 104 D12 D35 D15 D60 D81 D37 D27 D21 D9 D26 R0 D2 D14 D85 D20 D45 D57 D6 D7 D44 D51 D17 D16 D32 D96 D56 D55 D10 D19 D23 D36 R0 D53 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D74 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D69 D28 D61 D80 D90 D4 D30 D73 D87 D70 D79 D98 D43 D40 D84 D72 D18 D71 D68 R4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29
v6_ablation MACO-t01l2 205 0.6 0.8 3012.685693 106 D53 D35 D15 D27 D21 D9 D26 D14 D23 D19 D57 D45 D20 R0 D85 D6 D7 D44 D51 D82 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R0 D36 D2 R19 D10 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D68 D73 D30 D4 D13 D76 D49 D62 D31 D66 D63 D48 R7 D29 D12
v6_ablation MACO-t01l1 218 0.6 0.8 3067.700767 106 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85 R0 D12 D7 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D74 D33 R1 D8 D46 D24 D78 R3 D97 D88 D72 D84 D43 D79 D98 D40 D18 D71 D68 D73 D4 D30 D13 D82 D51 R7 R6 D53 D15 D35 D29 D63 D66 D31 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14
v6_ablation MACO-t01l2 207 0.6 0.8 3032.399867 109 D36 D2 D19 D10 D55 D56 D96 D87 D70 D79 D43 D40 D68 D98 D73 D30 D4 D13 D16 D32 R16 D17 D44 R19 D23 R2 D14 D26 D9 D21 D27 D37 D81 D60 D38 D91 D15 D53 D35 R0 D85 D20 D45 D57 D6 R57 R6 D7 D51 D82 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D47 D65 D67 D58 D39 D42 R39 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 R40 D71 D18 D88 D97 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D31 D66 D48 D63 D29 D12
v6_ablation MACO-t01l2 200 0.6 0.8 3151.237934 104 D53 D15 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D76 D49 D62 D31 D66 D48 D63 D35 R0 D7 D17 D51 D82 D13 D30 D4 D61 D28 D69 D3 D41 R3 D46 D24 D78 D1 D33 D8 D74 D99 D34 D88 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D22 D11 D97 D18 D71 D40 D84 D43 D79 D98 D68 R4 D73 D16 D32 D87 D70 D96 D56 D55 D10 D44 D6 D19 D23 R0 D9 D21 D26 D2 D14 D36 D85 D20 D45 D57 D12 D29
v6_ablation MACO-t01l2 209 0.6 0.8 3036.957787 103 D53 D63 D48 D66 D31 D62 D49 D76 D82 D13 D4 D30 D73 D87 D32 D16 D17 D51 D44 D85 R0 D20 D23 D2 D26 D14 D45 D57 D6 D7 D12 D29 D35 D15 D91 D60 D81 D37 D27 R0 D9 D21 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D69 D3 D41 R3 D74 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D28 D97 D88 D72 D84 D18 D71 D40 D43 D68 D98 D79 D70 D96 D56 D55 D10 D19 D36
v6_ablation MACO-t01l2 202 0.6 0.8 3015.248550 106 D53 D15 D35 D63 D31 D66 D48 D29 D12 D85 D20 D45 R0 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D43 D40 D68 D4 D30 D73 D87 D32 D16 D17 D44 D57 R0 D6 D7 D51 D82 D13 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D71 D18 R40 R18 D88 D97 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D9 D21 R9 D26 D14 D36
v6_ablation MACO-t01l2 211 0.6 0.8 2980.188377 107 D53 D15 D35 D63 D29 D12 D57 D45 D20 D85 R0 D36 D26 D9 D21 D2 D14 R2 D23 D19 D10 D55 D56 D96 D87 D70 D79 D98 D68 D73 D30 D4 R30 R4 D13 D82 D51 D16 D32 D17 D44 D6 D7 R6 R7 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D11 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D22 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27
v6_ablation MACO-t01l2 204 0.6 0.8 2991.373801 104 D36 D14 D23 D19 D45 D12 D29 D48 D66 D31 D63 D35 D15 D53 R0 D6 D7 D51 D82 D13 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D21 D9 D26 D2 D10 D55 D56 D96 D70 D79 D98 D68 D4 D30 D73 D87 D32 D16 D17 D44 D57 D20 D85
v6_ablation MACO-t01l2 213 0.6 0.8 3114.013475 104 D53 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D69 D3 D41 R3 D46 D24 D78 D1 D33 D8 D74 D97 D61 D80 D90 D4 D98 D79 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D65 D47 R1 D22 D11 D99 D34 D67 D58 D39 D88 D18 D71 D68 D73 D30 R4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 D35 R0 D15 D60 D81 D37 D27 D21 D9 D26 D14 D36 D45 D57 D20 D85 R0 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D51 D44 D7 D6 D12
v6_ablation MACO-t01l2 206 0.6 0.8 3091.677685 106 D6 D7 D51 D82 D4 D61 D69 D3 D41 R3 D78 D24 D46 D8 D74 D11 D22 D33 R8 D1 R11 D47 D65 D67 D34 D99 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 R4 D30 D13 D76 D48 D29 R0 D53 D15 D35 D63 D66 D31 D62 D49 D90 D80 D28 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 R6 D12 D57 D45 D20 D85
v6_ablation MACO-t01l2 215 0.6 0.8 2996.986910 103 D7 D51 D17 D32 D16 D82 D76 D13 D4 D30 D73 D68 D98 D79 D70 D87 D96 D56 D55 D10 D19 D23 D36 R0 D63 D48 D66 D31 D62 D49 D90 D80 D61 D28 D69 D3 D41 R3 D1 D11 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D33 D22 D74 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D21 D9 D26 D2 D14 D85 D20 D45 D57 D6 D44 D12 D29 D35 D15 D53
v6_ablation MACO-t01l2 208 0.6 0.8 3078.316228 103 D53 D15 D63 D66 D31 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 D9 D26 D14 D36 D85 R0 D12 D7 D51 D82 D13 D90 D80 D61 D28 D69 D3 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 D74 R1 D11 D22 D33 D8 D46 D24 D78 D59 D75 D62 D49 D76 D44 D6 D57 D45 D20 R0 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D4 D30 D73 D87 D32 D16 D17 D48 D29 D35
v6_ablation MACO-t01l2 217 0.6 0.8 3051.385466 105 D45 D57 D6 D7 D82 D4 D97 D74 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D41 D3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 D35 R0 D53 D15 D27 D37 D60 D81 D21 D9 D26 D14 D23 D19 D20 D85 R0 D36 D2 R19 D10 D44 D51 D17 D16 D32 D87 D55 D56 D96 D70 D79 D43 D40 D84 D72 D88 D18 D71 D68 D98 D73 D30 R4 D13 D76 D49 D62 D31 D66 D48 R7 D29 D12
v6_ablation MACO-t01l2 210 0.6 0.8 3014.846086 105 D85 D20 D45 D57 D6 D44 D17 D16 D32 D87 D70 D79 D96 D56 D55 D10 D19 D23 D36 R0 D35 D29 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D74 D33 R1 D8 D46 D24 D78 R3 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D73 D30 D4 D13 D82 D51 D7 D12 R0 D2 D14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 R35 D15 D53
v6_ablation MACO-t01l2 219 0.6 0.8 3065.621758 105 D27 D37 D21 D26 D14 D45 D57 D20 D85 D12 D35 D15 D53 R0 D6 D7 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D73 D4 D30 D82 D76 D49 D62 D31 D66 D48 D63 D29 R0 D2 D9 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D69 D3 D28 D41 R3 D78 D24 D46 D8 D74 D1 D33 R1 D22 D11 D47 D65 D67 D34 D99 D97 D88 D5 D94 D39 D58 D42 D95 D25 D54 D92 D52 D77 D64 R5 D72 D84 D43 D40 D18 D71 D68 R4 D13 D51 D10 D19 D23 D36
v6_ablation MACO-t01l2 212 0.6 0.8 3081.775218 105 D85 D20 D6 D44 D32 D87 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D10 D19 R0 D2 D23 D45 D57 D51 D82 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D34 D99 D11 D74 D33 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R37 R27 D21 D9 D26 D14 D36 R0 D12 D7 D17 D16 D73 D30 D4 D13 D76 D49 D62 D31 D66 D48 D63 D29 D35 D15 D53
v6_ablation MACO-t01l2 214 0.6 0.8 3007.372922 103 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D4 D13 D30 D73 D87 D32 D16 D17 D51 D82 D76 D48 D66 R0 D35 D63 D31 D62 D49 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D11 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D22 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D21 D9 D26 D2 D14 D36 D85 D20 D45 D57 D6 D44 D7 D12 D29 D15 D53
v6_ablation MACO-t1l1 201 0.6 0.8 3026.561299 109 D53 D35 D15 R35 R15 R53 R15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D24 D46 D8 D78 D3 D41 R3 D74 D33 D1 D22 D11 D99 D47 D65 D67 D34 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D88 D97 R3 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 R0 D6 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 D36 R0 D12 D85 D20 D57 D45 R19 D2 D14 D26 D9 D21 D81 D60 D37 D27
v6_ablation MACO-t01l2 216 0.6 0.8 3125.534718 107 D14 D2 R14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D49 D76 D31 D66 D48 D63 D29 R0 D7 D51 D82 D13 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D1 D22 D33 D8 D74 D97 D4 D30 D73 D98 D68 D71 D18 D72 D5 D94 D64 D77 D52 D92 D25 D54 R25 D95 D42 D65 D47 R1 R22 D11 D99 D34 D67 D58 D39 D88 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R7 D6 D10 D19 D23 R2 D36 D12 D57 D45 D20 D85 D35 D15 D53
v6_ablation MACO-t1l1 203 0.6 0.8 3028.793211 105 D9 D21 D26 D2 D14 R2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D73 D87 D32 D16 D17 D51 D48 D63 R0 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D3 D41 R3 D74 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D88 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 R3 D69 D97 D71 D18 D84 D43 D40 D68 D4 D30 D13 D82 D76 D49 D62 D31 D66 D29 R0 D36 D85 D20 D45 D57 D6 D44 D7 D12 D35 D53 D15 D60 D81 D37 D27
v6_ablation MACO-t01l2 218 0.6 0.8 3051.952753 104 D36 D14 D26 D9 D21 D27 D37 D81 D60 D15 D53 D35 D12 R0 D6 D7 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D97 D88 D39 D58 D67 D34 D99 D74 R1 D11 D22 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 D29 D85 R0 D2 D23 D19 D10 D16 D32 D87 D55 D56 D96 D70 D79 D98 D68 D73 D4 D30 D13 D82 D51 D17 D44 R6 D45 D57 D20
v6_ablation MACO-t1l1 205 0.6 0.8 2985.913046 103 D63 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 R1 D11 D74 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D21 D9 D26 D2 D14 D36 D23 D19 D10 D6 D57 D45 D20 D85 D35 D15 D53 R0 D12 D7 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D68 D73 D4 D30 D13 D82 D51 D48 D29
v6_ablation MACO-t1l1 200 0.6 0.8 3088.896664 105 D15 D63 D66 D31 D62 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D4 D73 D87 D32 D16 D17 D57 D45 D20 D85 R0 D12 D7 D6 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 D30 D13 D82 D51 D44 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D49 D76 D48 D29 D35 D53
v6_ablation MACO-t1l1 207 0.6 0.8 3056.292554 106 D53 D15 D29 D48 D51 D82 D13 D4 D30 D73 D87 D32 D16 D17 D44 D57 D45 D20 D85 R0 D12 D6 D7 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D72 D5 D94 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D18 D71 R18 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D35
v6_ablation MACO-t1l1 202 0.6 0.8 2979.798106 103 D53 D15 D63 D48 D66 D31 D62 D49 D76 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R0 D85 D57 D6 D7 D51 D82 D13 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D11 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D22 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D23 D19 D10 D45 D20 D12 D29 D35
v6_ablation MACO-t1l1 209 0.6 0.8 3034.351733 106 D14 D2 D26 D9 D21 R9 D27 D37 D81 D60 D15 D35 D29 D12 D45 D20 D6 D7 R6 R7 D48 D66 D31 D62 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 R3 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D73 D30 D4 D13 D82 D51 D17 D44 D57 D85 R0 D53 D63 D91 D38 D89 D86 D50 D83 D93 D59 D75 D49 D76 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 D36
v6_ablation MACO-t1l1 204 0.6 0.8 2989.669497 103 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D88 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D74 D97 D71 D18 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 D45 D85 R0 D20 D57 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D53 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D15 D35 D29 D12
v6_ablation MACO-t1l1 211 0.6 0.8 2947.537460 103 D9 D21 D26 D2 D14 D36 D23 D19 D10 D57 D45 D20 D85 D12 R0 D15 D63 D31 D62 D49 D90 D80 D61 D28 D69 D3 D41 R3 D1 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 D74 R1 D22 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D6 D7 D44 D51 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D68 D73 D30 D4 D13 D82 D76 D66 D48 D29 D35 D53
v6_ablation MACO-t1l1 206 0.6 0.8 2967.305536 105 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D69 D3 D41 R3 D78 D24 D46 D8 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D97 D34 D99 D11 D22 D33 D74 R3 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 R0 D6 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D53 D15 D35 D12 D57 D45 D20 D85
v6_ablation MACO-t1l1 213 0.6 0.8 2975.540454 105 D7 D51 D82 D13 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D11 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 R0 D9 D26 D14 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D4 D30 D73 D87 D32 D16 D17 D44 R7 D6 D57 D45 D20 D85 D36 R0 D12 D29 D48 D66 D31 D63 D35 D15 D53
v6_ablation MACO-t1l1 208 0.6 0.8 3115.756614 106 D6 D7 D44 D51 D82 D13 D4 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 R4 D30 R4 D3 D78 D24 D46 D8 D41 R3 D1 D33 D22 D11 D47 D65 D67 D34 D99 D74 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D15 D35 D29 D12 D85 D20 D57 D45 D19 D23 D36 R0 D9 D21 D26 D2 D14 R23 D10 D55 D56 D96 D70 D87 D32 D16 D17 D76 D49 D62 D31 D66 D48 D63 D53
v6_ablation MACO-t1l1 215 0.6 0.8 3049.450651 106 D12 D7 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D18 D71 R18 D72 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 R0 D26 D14 D2 D23 D19 D10 R7 D51 D82 D13 D4 D30 D73 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85 D36 R0 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D29 D35 D15 D53
v6_ablation MACO-t1l1 210 0.6 0.8 3032.668229 106 D35 D29 D7 D51 D82 D13 D4 D30 D73 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85 R0 D12 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D71 D18 D88 D5 D94 R5 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D72 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 R14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D15 D53
v6_ablation MACO-t1l1 217 0.6 0.8 3043.436751 105 D36 D14 D2 R14 D23 D19 D10 D55 D56 D96 D79 D70 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85 R0 D12 D7 D51 D82 D30 D4 D73 D98 D68 D71 D18 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 R4 D13 D76 D66 D48 D29 D35 D53 R0 D15 D63 D31 D62 D49 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D67 D34 D99 D74 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R0 D9 D26 D21 D27
v6_ablation MACO-t1l1 212 0.6 0.8 3027.968222 105 D15 D63 D31 D62 D49 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D67 D34 D99 R11 D74 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D53 R0 D12 D7 D51 D73 D30 D4 D68 D98 D79 D43 D40 D71 D18 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 R4 D13 D82 D76 D66 D48 D29 D35 R0 D9 D21 D26 D2 D14 R2 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85
v6_ablation MACO-t1l1 219 0.6 0.8 2986.020221 105 D53 D15 D35 D29 D7 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R7 D6 D57 D45 D20 D85 R0 D12 D48 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 R11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D38 D89 D31 D66 D63 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D23 D10 D19 D36
v6_ablation MACO-t1l1 214 0.6 0.8 3026.387881 109 D53 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D78 D24 D46 R24 R46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D88 D97 R3 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D35 R0 D14 D2 D26 D9 D21 D81 D60 D37 D27 R0 D36 D23 D19 D10 D57 D45 D20 D85 D6 D7 R6 R7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D12
v6_ablation MACO-t1l1 216 0.6 0.8 2954.855699 105 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D1 D22 D33 D74 D97 D71 D18 D72 D5 D94 D64 D77 D52 D92 D25 D54 R25 D95 D42 D39 D58 D67 D65 D47 R1 R22 D11 D99 D34 D88 D84 D40 D43 D79 D98 D68 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D53 R0 D12 D29 D35 D15 D60 D81 D37 D27 D21 D9 D26 D14 D36 R0 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D51 D44 D7 D6 D57 D45 D20 D85
v6_ablation MACO-t1l1 218 0.6 0.8 3097.014622 104 D85 D20 D57 D45 D23 D14 D26 D9 D21 D27 D37 D81 D60 D38 D91 D15 D53 R0 D6 D7 D63 D89 D86 D50 D83 D93 D75 D59 D78 D24 D46 D8 D33 R8 D1 D22 D47 D65 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D99 R1 D11 D74 D41 D3 D69 D28 D61 D80 D90 D4 D30 D13 D82 D76 D49 D62 D31 D66 D48 D29 D35 R0 D36 D2 D19 D10 D55 D56 D96 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D73 D87 D32 D16 D17 D51 D44 R6 D12
v6_ablation MACO-t01l1-noLS 201 0.6 0.8 3206.594411 110 D53 D35 D15 R35 R15 R53 R15 D91 D38 D89 D86 D50 D83 D93 D24 D46 D8 D78 D41 D3 R41 R3 D74 D99 D11 D22 R11 D33 D1 R11 D47 D65 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D69 D28 D61 D80 D90 D59 D75 D62 D31 D66 R0 D85 D20 D45 D57 D6 D44 D17 D16 D32 D87 D4 D30 R4 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D10 D19 D23 R0 D2 D36 D14 D26 D9 D21 D81 D60 D37 D27 D12 D7 D51 D82 D13 D76 D49 D48 D63 D29
v6_ablation MACO-t01l1-noLS 200 0.6 0.8 3070.534170 109 D53 D35 D15 R0 D37 D81 D60 R15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D97 D88 D34 D99 D74 D41 R3 D78 D24 D46 R24 R46 D8 D33 D1 D22 D11 R1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 R0 D10 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 R30 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 R0 D12 D85 D20 D57 D45 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27
v6_ablation MACO-t01l1-noLS 203 0.6 0.8 3582.075404 106 D45 D57 D6 D7 D44 D51 D17 D16 D32 D55 D56 D96 D85 D20 D36 D14 D26 D21 D37 R0 D81 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D11 D99 R11 D47 D65 D67 D34 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D72 D84 D43 D98 D97 R3 R28 D61 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 D35 D53 D60 R0 D9 D2 D23 D19 D10 D70 D87 D73 D30 D68 D40 D71 D18 D5 D79 D12 D15 D27
v6_ablation MACO-t01l1-noLS 202 0.6 0.8 3084.092312 112 D36 D85 D20 D57 R20 D45 D19 D23 R19 R23 D2 D14 D26 D9 D21 D27 D37 D81 D60 R0 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 R1 D74 D11 D99 R11 D47 D65 D67 D34 D97 D88 D94 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D5 D72 R5 D84 D18 D71 R18 D40 D43 D79 D98 D68 D73 D30 D4 D13 D82 D16 D32 D87 D70 D96 D56 D55 R2 R23 R19 D10 D6 D44 D17 D51 D7 D48 D66 D76 D49 D62 D31 D63 D29 D12 D35 D15 D53
v6_ablation MACO-t01l1-noLS 205 0.6 0.8 3065.111904 109 D53 D15 D27 D37 D81 D60 R0 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D74 R3 D41 D78 D24 D46 D8 D33 R8 D1 D22 D11 D99 R11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D39 D58 D67 D34 D97 D88 D72 D84 D43 D79 D98 D68 D40 D18 D71 D4 D73 D30 R4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D35 D29 R0 D12 D7 D44 D51 D17 D16 D32 D87 D70 D96 D56 D55 D10 D6 D57 D85 D20 D45 R20 R45 D19 D23 D36 R0 D14 D2 D26 D21 D9
v6_ablation MACO-t01l1-noLS 204 0.6 0.8 3142.078690 112 D9 D26 D21 D81 D60 D37 D27 D53 D15 D35 D29 D12 R0 D85 D20 D45 D57 D6 D7 D44 D51 D82 D48 D66 D31 D63 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D49 D76 R7 R6 R7 D13 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D74 R3 D97 D34 D99 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D72 D84 D43 D40 D18 D71 D68 D4 D30 R4 D73 D98 D79 D96 D56 D55 D70 D87 D32 D16 D17 R7 R6 D10 D19 D23 R19 R23 D2 D14 D36
v6_ablation MACO-t01l1-noLS 207 0.6 0.8 3479.189260 113 D53 D35 D15 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D62 D49 D31 D66 D48 D63 D29 R0 D85 D45 D57 D6 D7 R6 D44 D17 D32 D16 R32 R16 R17 D51 D82 D13 D76 D90 D75 D59 D80 D28 D69 R28 D61 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D87 R32 R16 R13 D30 D73 D4 R30 R4 D3 D41 D78 D24 D46 D8 R3 D74 D33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D5 D94 D64 D77 D52 D92 D25 D54 R25 D96 D56 D55 D36 R0 D14 D2 D23 D19 D10 D20 D12 D9 D21 D26
v6_ablation MACO-t01l1-noLS 206 0.6 0.8 3592.534961 107 D53 D15 D27 D37 R27 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D69 D97 D61 D80 D90 D30 D73 D68 D98 D79 D70 D87 D96 D56 D55 R0 D8 D1 D47 D65 D67 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 R40 R18 D88 D39 D34 D99 D74 D41 D78 D24 D46 R8 D33 R1 D22 D11 D3 D4 D13 D82 D76 D49 D62 D31 D48 D66 D63 D29 D12 D85 D45 D57 D20 R0 D36 D14 D2 D23 D19 D10 D16 D32 D17 D51 D7 D44 D6 R12 D35 D9 D26 D21
v6_ablation MACO-t01l1-noLS 209 0.6 0.8 3161.391580 116 D35 D15 D53 D27 D37 D60 D81 D21 D9 D26 D14 R0 D2 D23 D19 D10 R19 R10 D44 D17 D51 D76 D82 D16 D32 R16 R32 R16 R32 D87 D70 D55 D56 D96 D79 D98 D73 D30 D13 D4 R30 R4 D68 D40 D43 D84 D71 D18 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 R5 D88 D97 D61 D28 D69 D3 D74 D99 D34 D67 D65 D47 D11 D22 R11 R22 R11 R22 D1 D33 D8 D46 D24 D78 D41 R3 D59 D75 D80 D90 D49 D62 D93 D83 D50 D86 D38 D91 D89 D31 D66 D48 D63 D29 D12 D7 D6 D57 D45 D20 D85 D36
v6_ablation MACO-t01l1-noLS 208 0.6 0.8 3488.763024 111 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 R0 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 R28 D78 D46 D74 D41 R28 D3 R41 R3 D1 D22 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 R5 D72 D84 D18 D71 R18 D40 D43 D98 D79 D70 D87 D56 D96 D55 D32 D16 D13 D30 D4 R30 D73 D68 D97 D34 D99 D11 R22 R1 D33 D8 D24 D62 D49 D76 D82 D51 D17 D44 D6 D57 D29 D12 D7 D48 D66 D31 D63 D15 D35 D53 R0 D85 D20 D45 D10 D19 D23 D36
v6_ablation MACO-t01l1-noLS 211 0.6 0.8 3029.593000 111 D85 D12 D29 D35 R0 D53 D15 D63 D48 D66 D31 D62 D49 D76 D82 D13 D16 D32 R16 D17 D51 D44 D7 D6 D57 D45 D20 R0 D23 D19 R23 D10 D55 D56 D96 D87 D70 D79 D98 D73 D30 D4 R30 R4 D68 D43 D84 D40 D71 D18 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D88 D97 D3 D41 R3 D74 D11 D99 D34 D67 D65 D47 R11 D22 R11 D1 D33 D8 D46 D24 D78 D59 D69 D28 D61 D80 D90 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D21 D9 D26 D2 D14 D36
v6_ablation MACO-t01l1-noLS 210 0.6 0.8 3271.322221 108 D81 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 R1 D74 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 R5 D18 D71 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D10 D19 D48 D63 D91 R0 D85 D20 D45 D57 D6 D7 D27 D37 D60 D15 D35 D29 D12 D53 R0 D9 D26 D21 R9 D36 D14 D2 D23 R19 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D38
v6_ablation MACO-t01l1-noLS 213 0.6 0.8 3181.922955 110 D36 D14 D2 D23 D19 D10 D57 D45 D20 D85 R0 D12 D29 D35 D63 D66 D48 D7 D6 D44 R6 R7 D17 D51 R17 D82 D13 D76 D49 D31 D62 D90 D80 D28 D3 D69 D61 D4 D30 R4 D73 D16 D32 R16 R32 D87 D55 D56 D96 D70 D79 D98 D68 D71 D18 D40 D43 D84 D72 D5 D94 R5 D64 R5 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 D34 D67 D65 D47 D99 R3 D11 D22 D1 D33 D8 D74 D41 D78 D46 D24 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R0 D15 D53 D27 D21 D26 D9
v6_ablation MACO-t01l1-noLS 212 0.6 0.8 3500.287856 110 D14 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D5 D94 R5 D64 R5 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D88 D18 D71 D68 D73 D30 D82 D51 D16 D32 R16 R32 D87 R30 D4 R30 R4 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R0 D26 D9 D21 D27 D15 D53 D35 D29 D12 D85 D20 D45 D57 D44 D17 D48 D66 D63 R0 D6 D7 D1 D22 D33 D8 D46 D24 D78 D41 D3 D74 D11 D99 D47 D65 D67 D34 D97 D13 D76 D49 D62 D31 R29 D36
v6_ablation MACO-t01l1-noLS 215 0.6 0.8 3286.964062 110 D12 D29 D48 D66 D63 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D49 D62 D31 D76 R0 D51 D82 D13 D30 D73 D4 R30 R4 D71 D18 D88 D34 D97 D61 D80 D28 D69 D3 D74 R3 D41 D78 D24 D46 D8 D33 R8 D1 D22 D11 D99 R11 D47 D65 D67 D58 D42 D39 D94 D95 D54 D25 D92 D52 D77 D64 D5 D72 D84 D43 D40 D68 R4 D98 D79 D70 D96 D56 D55 D87 D32 D16 R32 R16 D17 D44 D7 D6 D85 D20 D45 D57 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D81 D60 D37 D27 D15 D35 D53
v6_ablation MACO-t01l1-noLS 214 0.6 0.8 3361.060417 110 D53 D35 D15 R35 R15 R53 R15 D91 D38 D89 D86 D50 D83 D93 D24 D46 D8 D78 D41 D3 R41 R3 D74 D33 D1 D22 D11 D99 D47 D65 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D88 D97 D61 D69 R3 D28 D80 D90 D59 D75 D62 D49 D31 D66 D63 D29 R0 D36 D45 D57 D6 D7 R6 D44 D17 D51 D82 D13 D4 D30 D73 D98 D68 D40 D84 D71 D18 D72 D5 D43 D79 D70 D87 D32 D16 D55 D56 D96 R6 D85 D20 R0 D14 D2 D23 D19 D10 D9 D26 D21 D27 D37 D81 D60 D48 D76 D12
v6_ablation MACO-t01l1-noLS 217 0.6 0.8 3142.489229 111 D53 D15 R53 R15 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D69 D28 D61 D80 D90 D13 D4 D30 R4 R30 R4 D73 D98 D68 D40 D71 D18 D88 D97 D74 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 R1 D11 D99 R11 D47 D65 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D79 D70 D87 D16 D32 D96 D56 D55 R0 D10 D6 D7 D44 D17 D51 D82 D76 D49 D62 D31 D66 D48 D63 D35 D29 D12 D85 D20 D57 R6 D45 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27
v6_ablation MACO-t01l1-noLS 216 0.6 0.8 3056.174303 113 D36 D14 D2 R14 D26 D9 D21 R9 D27 D37 R27 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D62 D49 D76 D51 D82 D13 D30 R13 D4 R30 R4 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 R1 D74 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 R4 R30 R4 D73 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 D6 D10 D19 D23 R2 D45 D57 D20 D85 D12 D7 D48 D66 D31 D63 D29 D35 D15 D53
v6_ablation MACO-t01l1-noLS 219 0.6 0.8 3220.103336 113 D27 D35 D12 D29 D76 D49 D62 D31 D66 D48 D63 D15 D53 R0 D9 D26 D14 D23 D45 D85 D20 D57 D6 D7 R6 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D68 D73 D30 D13 D82 D51 R7 R6 R57 R45 D19 R23 D36 R14 D2 D10 R16 R30 D4 D71 D18 D40 D43 D84 D72 D88 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 D99 D34 D97 R4 D61 D3 D41 R3 D74 D11 D1 D22 D33 D8 D46 D24 D78 R3 D69 D28 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D21
v6_ablation MACO-t01l1-noLS 218 0.6 0.8 3025.281553 110 D36 D14 D2 D26 D9 D21 D81 D60 D37 D27 D53 D15 D35 D29 D12 R0 D45 D57 D6 D7 D48 D66 D63 R35 R15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D62 D31 D49 D76 D82 D13 D4 D30 R4 R30 R4 D73 D98 D68 D40 D71 D18 D97 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 R8 D1 D22 D74 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D72 D84 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D51 D44 R6 D10 D19 D23 D20 D85
v6_ablation MACO-t01l2-noLS 201 0.6 0.8 3555.258152 105 D53 D35 D15 D91 D38 D89 D86 D50 D83 D93 D24 D46 D8 D78 D41 D69 D28 D61 D80 D90 D59 D75 D62 D49 D31 D66 R0 D76 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 R32 R16 D82 D51 D17 D44 D57 D45 R0 D20 D85 D12 D29 D7 D6 D10 D19 D23 D36 D14 D26 D21 D37 D81 D60 R0 D9 D2 D3 D74 D33 D1 D22 D11 D99 D47 D65 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D88 D97 D48 D63 R15 D27
v6_ablation MACO-t01l2-noLS 200 0.6 0.8 3070.534170 109 D53 D35 D15 R0 D37 D81 D60 R15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D97 D88 D34 D99 D74 D41 R3 D78 D24 D46 R24 R46 D8 D33 D1 D22 D11 R1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 R0 D10 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 R30 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 R0 D12 D85 D20 D57 D45 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27
v6_ablation MACO-t01l2-noLS 203 0.6 0.8 3468.555017 107 D36 D19 D23 D2 D14 D26 D9 D21 D27 D37 D81 D60 D91 D38 R0 D55 D10 D45 D57 D85 D20 D6 D7 R6 D44 D51 D17 D16 D32 D87 D70 D96 D56 D79 D98 D68 D4 D30 D73 R4 D13 D82 D76 D49 D62 D31 D66 D63 D48 D29 D35 D53 D15 R0 D12 D89 D86 D50 D83 D93 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D11 D99 R11 D47 D65 D67 D34 D88 D39 D58 D42 D95 D5 D94 D64 D77 D52 D92 D25 D54 R5 D72 D84 D43 D40 D71 D18 D97 D69 D28 D61 D80 D90 D75 D59
v6_ablation MACO-t01l2-noLS 202 0.6 0.8 3084.092312 112 D36 D85 D20 D57 R20 D45 D19 D23 R19 R23 D2 D14 D26 D9 D21 D27 D37 D81 D60 R0 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 R1 D74 D11 D99 R11 D47 D65 D67 D34 D97 D88 D94 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D5 D72 R5 D84 D18 D71 R18 D40 D43 D79 D98 D68 D73 D30 D4 D13 D82 D16 D32 D87 D70 D96 D56 D55 R2 R23 R19 D10 D6 D44 D17 D51 D7 D48 D66 D76 D49 D62 D31 D63 D29 D12 D35 D15 D53
v6_ablation MACO-t01l2-noLS 205 0.6 0.8 3065.111904 109 D53 D15 D27 D37 D81 D60 R0 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D74 R3 D41 D78 D24 D46 D8 D33 R8 D1 D22 D11 D99 R11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D39 D58 D67 D34 D97 D88 D72 D84 D43 D79 D98 D68 D40 D18 D71 D4 D73 D30 R4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D35 D29 R0 D12 D7 D44 D51 D17 D16 D32 D87 D70 D96 D56 D55 D10 D6 D57 D85 D20 D45 R20 R45 D19 D23 D36 R0 D14 D2 D26 D21 D9
v6_ablation MACO-t01l2-noLS 204 0.6 0.8 3142.078690 112 D9 D26 D21 D81 D60 D37 D27 D53 D15 D35 D29 D12 R0 D85 D20 D45 D57 D6 D7 D44 D51 D82 D48 D66 D31 D63 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D49 D76 R7 R6 R7 D13 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D74 R3 D97 D34 D99 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D72 D84 D43 D40 D18 D71 D68 D4 D30 R4 D73 D98 D79 D96 D56 D55 D70 D87 D32 D16 D17 R7 R6 D10 D19 D23 R19 R23 D2 D14 D36
v6_ablation MACO-t01l2-noLS 207 0.6 0.8 3092.426468 112 D53 D35 D15 R53 R15 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D62 D49 D31 D66 D48 D63 D29 D12 R0 D85 D20 D45 D57 D6 D7 D44 R7 D17 D32 D16 R32 R16 R17 D51 D82 D13 D76 D90 D75 D59 D80 D28 D69 D61 D97 D3 D41 R3 D78 D24 D46 D8 D74 D33 R8 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D72 D84 D43 D40 D18 D71 D68 D4 D30 R4 D73 D98 D79 D70 D87 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D21 D9
v6_ablation MACO-t01l2-noLS 206 0.6 0.8 3469.838514 106 D53 D15 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D69 D61 D80 D90 D49 D62 D31 D66 D44 D57 D85 R0 D20 D45 D6 D17 D16 D13 D4 D30 D73 D68 D98 D79 D70 D87 D32 D55 D10 D19 D23 D36 R0 D14 D2 D56 D96 D43 D40 D71 D18 D88 D97 D3 D41 R3 D78 D24 D46 D8 D1 D22 R1 D33 D74 D11 D47 D65 D67 D34 D99 D58 D42 D39 D5 D94 D64 D77 D52 D92 D95 D54 D25 R5 D72 D84 R40 D82 D51 D7 D29 D35 D63 D48 D76 D12 R0 D9 D26 D21
v6_ablation MACO-t01l2-noLS 209 0.6 0.8 3161.391580 116 D35 D15 D53 D27 D37 D60 D81 D21 D9 D26 D14 R0 D2 D23 D19 D10 R19 R10 D44 D17 D51 D76 D82 D16 D32 R16 R32 R16 R32 D87 D70 D55 D56 D96 D79 D98 D73 D30 D13 D4 R30 R4 D68 D40 D43 D84 D71 D18 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 R5 D88 D97 D61 D28 D69 D3 D74 D99 D34 D67 D65 D47 D11 D22 R11 R22 R11 R22 D1 D33 D8 D46 D24 D78 D41 R3 D59 D75 D80 D90 D49 D62 D93 D83 D50 D86 D38 D91 D89 D31 D66 D48 D63 D29 D12 D7 D6 D57 D45 D20 D85 D36
v6_ablation MACO-t01l2-noLS 208 0.6 0.8 3288.813950 114 D14 D2 D26 D9 D21 R9 D27 D37 R27 R37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D78 D24 D46 D8 D33 R8 R33 R8 R33 D1 D22 R1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D72 D84 D40 D43 D18 D71 R18 D97 D99 D74 D3 D41 R3 D11 D34 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D17 D51 R17 D44 D57 D45 D85 D20 R45 R20 D6 D7 D12 D29 D35 R0 D53 D15 D63 D48 D66 D31 D62 D49 D76 D82 D13 D16 D32 D10 D19 D23 D36
v6_ablation MACO-t01l2-noLS 211 0.6 0.8 3029.593000 111 D85 D12 D29 D35 R0 D53 D15 D63 D48 D66 D31 D62 D49 D76 D82 D13 D16 D32 R16 D17 D51 D44 D7 D6 D57 D45 D20 R0 D23 D19 R23 D10 D55 D56 D96 D87 D70 D79 D98 D73 D30 D4 R30 R4 D68 D43 D84 D40 D71 D18 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D88 D97 D3 D41 R3 D74 D11 D99 D34 D67 D65 D47 R11 D22 R11 D1 D33 D8 D46 D24 D78 D59 D69 D28 D61 D80 D90 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D21 D9 D26 D2 D14 D36
v6_ablation MACO-t01l2-noLS 210 0.6 0.8 2953.714897 109 D53 D15 D35 D29 D12 D85 D20 D45 R20 D57 D6 D7 R6 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 R0 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 R1 D74 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D18 D71 R18 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 R6 D10 D19 D23 D36 R0 D14 D2 D26 D21 D81 D60 D37 D27 D9
v6_ablation MACO-t01l2-noLS 213 0.6 0.8 3181.922955 110 D36 D14 D2 D23 D19 D10 D57 D45 D20 D85 R0 D12 D29 D35 D63 D66 D48 D7 D6 D44 R6 R7 D17 D51 R17 D82 D13 D76 D49 D31 D62 D90 D80 D28 D3 D69 D61 D4 D30 R4 D73 D16 D32 R16 R32 D87 D55 D56 D96 D70 D79 D98 D68 D71 D18 D40 D43 D84 D72 D5 D94 R5 D64 R5 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 D34 D67 D65 D47 D99 R3 D11 D22 D1 D33 D8 D74 D41 D78 D46 D24 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R0 D15 D53 D27 D21 D26 D9
v6_ablation MACO-t01l2-noLS 212 0.6 0.8 3262.501342 105 D85 D12 D29 D35 D53 D15 D27 D21 D26 D36 R0 D57 D45 D20 D23 D19 D10 D6 D7 R6 D44 D17 D51 D16 D32 D87 D70 D79 D4 D30 D13 D82 D76 D49 D62 D31 D66 D48 D63 R0 D9 D2 D14 D96 D56 D55 D73 D68 D18 D71 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D54 D25 D95 D42 D58 D39 D88 D97 D28 D61 D80 D90 R4 D98 D40 D69 D3 D41 R3 D74 D1 D47 D65 D67 D34 D99 D11 D22 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37
v6_ablation MACO-t01l2-noLS 215 0.6 0.8 3286.964062 110 D12 D29 D48 D66 D63 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D49 D62 D31 D76 R0 D51 D82 D13 D30 D73 D4 R30 R4 D71 D18 D88 D34 D97 D61 D80 D28 D69 D3 D74 R3 D41 D78 D24 D46 D8 D33 R8 D1 D22 D11 D99 R11 D47 D65 D67 D58 D42 D39 D94 D95 D54 D25 D92 D52 D77 D64 D5 D72 D84 D43 D40 D68 R4 D98 D79 D70 D96 D56 D55 D87 D32 D16 R32 R16 D17 D44 D7 D6 D85 D20 D45 D57 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D81 D60 D37 D27 D15 D35 D53
v6_ablation MACO-t01l2-noLS 214 0.6 0.8 3366.720043 109 D53 D35 D15 R35 R15 R53 R15 D91 D38 D89 D86 D50 D83 D93 D24 D46 D8 D78 D41 D3 R41 R3 D74 D33 D1 D22 D11 D99 D47 D65 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D88 D97 D61 D69 R3 D28 D80 D90 D59 D75 D62 D49 D76 D13 D82 D51 D17 D44 D57 D85 R0 D20 D2 D14 D36 D23 D19 D45 D6 D7 D48 D66 D63 D29 D12 D9 D21 D26 R9 D27 D37 D81 D60 R0 D10 D55 D56 D96 D70 D79 D5 D72 D84 D43 D40 D18 D71 D68 D4 D30 D73 D98 D87 D32 D16 D31
v6_ablation MACO-t01l2-noLS 217 0.6 0.8 3142.489229 111 D53 D15 R53 R15 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D69 D28 D61 D80 D90 D13 D4 D30 R4 R30 R4 D73 D98 D68 D40 D71 D18 D88 D97 D74 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 R1 D11 D99 R11 D47 D65 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D79 D70 D87 D16 D32 D96 D56 D55 R0 D10 D6 D7 D44 D17 D51 D82 D76 D49 D62 D31 D66 D48 D63 D35 D29 D12 D85 D20 D57 R6 D45 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27
v6_ablation MACO-t01l2-noLS 216 0.6 0.8 3056.174303 113 D36 D14 D2 R14 D26 D9 D21 R9 D27 D37 R27 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D62 D49 D76 D51 D82 D13 D30 R13 D4 R30 R4 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 R1 D74 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 R4 R30 R4 D73 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 D6 D10 D19 D23 R2 D45 D57 D20 D85 D12 D7 D48 D66 D31 D63 D29 D35 D15 D53
v6_ablation MACO-t01l2-noLS 219 0.6 0.8 3401.902779 107 D63 D48 D66 D31 D62 D49 D90 D80 D61 D28 D4 D13 D82 D51 D10 D19 D45 D85 D20 D57 R0 D36 D14 D2 D23 D55 D70 D79 D98 D68 D73 D30 R4 R13 D76 R28 D3 D74 D11 D99 R11 D8 D33 D22 D1 D47 D65 D67 D34 D18 D71 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D88 D97 D69 R3 D41 D78 D46 D24 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R0 D53 D15 D35 D29 D12 D7 D6 D44 D17 D16 D32 D87 D56 D96 D9 D26 D21 D27
v6_ablation MACO-t01l2-noLS 218 0.6 0.8 3025.281553 110 D36 D14 D2 D26 D9 D21 D81 D60 D37 D27 D53 D15 D35 D29 D12 R0 D45 D57 D6 D7 D48 D66 D63 R35 R15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D62 D31 D49 D76 D82 D13 D4 D30 R4 R30 R4 D73 D98 D68 D40 D71 D18 D97 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 R8 D1 D22 D74 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D72 D84 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D51 D44 R6 D10 D19 D23 D20 D85
v6_ablation MACO-t1l1-noLS 201 0.6 0.8 3202.361878 105 D57 D45 D20 D85 D2 D14 D26 D9 D21 D37 D27 D15 D29 D12 R0 D6 D7 D44 D17 D51 D82 D76 D13 D4 D30 R4 D73 D68 D40 D71 D18 D72 D84 D43 D98 D79 D70 D87 D16 D32 D96 D56 D55 D10 D19 D23 D36 R0 D53 D35 D63 D48 D66 D31 D62 D49 D90 D80 D3 D41 R3 D1 D22 D11 D99 D47 D65 D34 D67 D58 D39 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 R5 D88 D97 D74 D33 D8 D46 D24 D78 R3 D69 D28 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81
v6_ablation MACO-t1l1-noLS 200 0.6 0.8 3072.420827 107 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 R28 D3 D41 R3 D1 D74 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D88 D34 D99 R11 D22 R1 D33 D8 D46 D24 D78 R3 D97 D4 D30 D73 D87 D32 D16 D17 D51 D7 D44 D6 D57 D45 D20 D85 D12 D29 D35 R0 D27 D37 D81 D21 D9 D26 R9 D14 D36 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 R4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D15 D53
v6_ablation MACO-t1l1-noLS 203 0.6 0.8 3087.333687 111 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D1 D33 R1 D22 D74 D11 D99 R11 D47 D65 D67 D34 D97 D61 D30 D73 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D51 R17 R16 R32 R16 R30 D4 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 R4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 R0 D53 D15 D35 D12 D85 D20 D45 D57 D6 D7 D44 D10 D19 D23 D36 R0 D2 D14 D26 D9 D21 D27 D37 D81
v6_ablation MACO-t1l1-noLS 202 0.6 0.8 3058.797533 107 D36 D45 D7 D44 D48 D66 D31 D62 D49 D76 D82 D13 D4 D30 D73 D16 D32 D17 D51 R7 D6 D19 D10 D57 D20 D85 R0 D14 D2 D23 D55 D56 D96 D70 D87 D79 D98 D68 D71 D18 D40 D43 D84 D72 D5 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D94 R5 D88 D97 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D47 D65 D67 D34 D99 D74 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D26 D9 D21 R9 D27 D37 D15 D53 D35 D29 D12 D63
v6_ablation MACO-t1l1-noLS 205 0.6 0.8 3327.468311 107 D53 D15 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D11 D99 D47 D65 D42 D95 D39 D58 D67 D34 D97 D90 D80 D61 D28 R3 D69 D4 D30 D73 D72 D5 D54 D25 D92 D52 D77 D64 R5 D94 D88 D18 D71 D40 D84 D43 D79 D98 D68 R4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D35 D29 R0 D12 D6 D7 D44 D51 D17 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 D45 D57 R45 D20 D85 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38
v6_ablation MACO-t1l1-noLS 204 0.6 0.8 3145.279416 109 D9 D26 D21 D81 D60 D37 D27 D15 D35 D29 D12 R0 D85 D20 D45 D57 D6 D7 D51 D82 D4 D30 D73 R4 D97 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 R1 D74 D99 D11 D47 D65 D34 D67 D58 D42 D94 D5 D64 R5 D77 D52 D92 D25 D54 R25 D95 D39 D88 D72 D84 D43 D40 D18 D71 R18 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 R0 D2 D14 D36 D63 D48 D66 D31 D62 D49 D76 D13 D90 D80 D59 D75 D93 D83 D50 D86 D89 D38 D91 D53
v6_ablation MACO-t1l1-noLS 207 0.6 0.8 3267.060263 107 D6 D7 D44 D17 D32 D16 D51 D82 D13 D68 D4 D30 D73 D98 D79 D70 D87 D96 D56 D55 D10 D19 D23 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D31 D66 D48 D63 D29 D35 R0 D53 D15 D90 D80 D61 D69 D3 D41 R3 D78 D24 D46 D8 D74 D11 D22 D33 R8 R33 D1 D47 D65 D99 D34 D67 D58 D39 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 R25 R5 D72 D84 D43 D40 D71 D18 D88 D97 D28 D59 D75 D93 D83 D50 D86 D62 D49 D76 R7 D12 D57 D45 D20 D85
v6_ablation MACO-t1l1-noLS 206 0.6 0.8 3030.309155 105 D14 D2 D23 D20 D45 D57 D6 D7 D44 D10 D19 D36 D9 D26 D21 D27 D37 D81 D60 R0 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D1 D22 R1 D33 D74 D99 D34 D67 D65 D47 D11 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 R5 D72 D18 D71 D40 D84 D43 D79 D70 D96 D56 D55 R6 D12 D29 D35 R0 D53 D15 D63 D48 D66 D31 D62 D49 D76 D82 D13 D30 D4 D68 D98 D73 D87 D32 D16 D17 D51 D85
v6_ablation MACO-t1l1-noLS 209 0.6 0.8 3103.312814 109 D4 D68 D18 D71 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D88 D97 D61 D3 D41 R3 D78 D46 D24 D8 D33 R8 D22 D1 D47 D65 D67 D34 D99 D11 D74 R3 D69 D28 D80 D90 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D53 D35 D29 D12 D85 D20 D45 R20 D57 R0 D9 D21 D26 D14 D36 R14 D2 D23 D19 D10 D6 D7 R6 D44 D17 D51 D82 D16 D32 D87 D70 D55 D56 D96 D79 D98 D73 D30 R4 D13 D76 D49 D62 D31 D66 D48 D63 D15
v6_ablation MACO-t1l1-noLS 208 0.6 0.8 3089.809801 107 D85 D20 D45 D57 D6 D7 D82 D13 D4 D30 D73 D68 D71 D18 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 R5 D88 D97 D61 D28 D69 D3 D41 R3 D74 D1 D22 D11 D99 D34 D67 D65 D47 R22 D33 D8 D46 D24 D78 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D35 D53 R0 D15 D63 D48 D66 D31 D62 D49 D76 D51 D17 D16 D32 D87 D98 D40 D84 D43 D79 D70 D96 D56 D55 D44 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D29 D12
v6_ablation MACO-t1l1-noLS 211 0.6 0.8 2967.087971 107 D85 D20 D57 D45 D19 D23 D36 D14 D9 D26 D21 D27 D15 D35 D53 R0 D6 D7 D44 D51 D17 D16 D32 D87 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 D12 R0 D2 D10 D55 D56 D96 D70 D79 D98 D73 D30 D4 R30 R4 D68 D71 D18 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D88 D97 D3 D41 R3 D78 D24 D46 D8 D74 D1 D33 D22 D11 D47 D65 D67 D34 D99 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37
v6_ablation MACO-t1l1-noLS 210 0.6 0.8 3372.314592 111 D20 D45 D57 D6 D7 D44 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 R5 D4 D30 D73 D98 D68 D40 D84 D72 D43 R40 D18 D71 R4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D15 D53 D35 D29 D12 D85 R0 D36 D14 D2 R14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 R13 D16 D32 D87 D55 D56 D96 D70 D79 D17 D51 R6 D10 D19 D23
v6_ablation MACO-t1l1-noLS 213 0.6 0.8 3177.805478 107 D9 D21 D26 D2 D23 D19 D10 D57 D45 D20 D85 D12 D29 D35 D53 R0 D15 D31 D62 D90 D80 D28 D3 D69 D61 D18 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D88 D97 R3 D34 D67 D65 D47 D99 D11 D22 R11 R22 D1 D33 D8 D74 D41 D78 D46 D24 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D36 D14 R20 D6 D7 D44 D51 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D68 D71 D4 D73 D30 D13 D82 D76 D49 D66 D48 D63
v6_ablation MACO-t1l1-noLS 212 0.6 0.8 3070.213836 109 D12 D29 D35 D53 D15 D63 D48 D66 D31 D62 D49 D76 D82 D51 D16 D32 D87 D17 R0 D10 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D88 D18 D71 R18 D68 D73 D30 D13 R30 D4 R30 R4 D61 D28 D69 D3 D41 R3 D78 D46 D24 D8 D1 D33 R1 D22 D74 D11 D47 D65 D67 D34 D99 D97 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D23 D19 D45 D57 D6 D7 D44 D20 D85
v6_ablation MACO-t1l1-noLS 215 0.6 0.8 3343.133929 109 D12 D29 D48 D66 D63 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D49 D62 D31 D76 R0 D51 D82 D13 D30 D73 D4 R30 R4 D71 D18 D88 D34 D97 D61 D80 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D11 D99 R11 D47 D65 D67 D58 D42 D39 D94 D5 D64 D77 D52 D92 D95 D54 D25 R5 D72 D84 D43 D40 D68 D98 D79 D70 D6 D7 R6 R7 D44 D17 D16 D32 D87 D96 D56 D55 D10 D19 D23 D45 D57 D20 D85 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D15 D35 D53
v6_ablation MACO-t1l1-noLS 214 0.6 0.8 3271.084953 113 D53 D35 D15 R35 R15 R53 R15 D91 D38 D89 D86 D50 D83 D93 D24 D46 D8 D78 D41 D3 R41 R3 D74 D33 D1 D22 R1 D11 D99 R11 D47 D65 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 R5 D84 D18 D71 D68 D98 D73 D30 D4 D13 D82 D76 D49 D66 D63 D29 R0 D7 D6 D44 D17 D51 R7 D48 D31 D62 D75 D59 D90 D80 D61 D28 D69 D97 D88 R18 D40 D43 D79 D70 D87 D32 D16 R32 D96 D56 D55 D10 D19 D23 R0 D36 D14 D2 D26 D9 D21 D81 D60 D37 D27 D85 D20 D45 D57 D12
v6_ablation MACO-t1l1-noLS 217 0.6 0.8 3270.429285 111 D53 D15 R53 R15 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D69 D28 D61 D80 D90 D13 D4 D30 R4 R30 R4 D73 D98 D68 D40 D71 D18 D88 D97 D74 D41 D3 R41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D11 D99 R11 D47 D65 D34 D67 D58 D39 D42 D95 D5 D94 D64 D77 D52 D92 D25 D54 R5 D72 D84 D43 D79 D70 D87 D12 R0 D85 D20 D45 D57 D6 D7 D44 D17 D16 D32 D55 D56 D96 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D35 D29 D63 D66 D31 D62 D49 D76 D82 D51 D48
v6_ablation MACO-t1l1-noLS 216 0.6 0.8 3118.962284 107 D35 D53 D15 D12 D29 D7 D44 D17 D16 D32 D10 D19 D45 D57 D20 D85 R0 D36 D14 D2 R14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D76 D49 D62 D31 D66 D48 D63 R0 D6 D51 D82 D13 D30 D4 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D94 D5 D64 D77 D52 D92 D25 D54 R5 D72 D84 D43 D40 D18 D71 D68 D73 D98 D79 D70 D87 D56 D96 D55 R10 D23
v6_ablation MACO-t1l1-noLS 219 0.6 0.8 3108.301146 107 D45 D57 D6 D7 D44 D17 D16 D32 D73 D4 D30 D98 D79 D70 D87 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D31 D66 D48 D29 D12 D35 D53 R0 D15 R35 D63 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D46 D24 D8 D1 D22 R1 D33 D74 D11 D47 D65 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D34 D99 D97 D88 D18 D71 R18 D84 D72 D43 D40 D68 R4 D13 D62 D49 D76 D82 D51 R6 D20 D85
v6_ablation MACO-t1l1-noLS 218 0.6 0.8 3243.201367 111 D36 D10 D44 D17 D51 R17 D16 D32 D87 D73 D30 D4 D13 D82 R17 D45 D20 D57 D6 R57 R6 D7 R6 R10 D55 D56 D96 D70 D79 D98 D68 D43 D40 D71 D18 D97 D3 D41 R3 D78 D24 D46 D8 D1 D33 R1 D22 D74 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D88 D72 D84 R16 R17 D12 D29 D35 D53 R0 D15 D63 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D23 D19 D85
v6_sens ACS-LS 201 0.4 0.6 3088.422643 105 D9 D21 D26 D2 D14 D36 D23 D19 D45 D20 R0 D6 D51 D82 D13 D90 D80 D61 D28 D69 D3 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D88 D97 D34 D99 D74 D11 R1 D22 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D7 D44 D17 D16 D32 D87 D73 D30 D4 D68 D71 D18 D84 D40 D43 D98 D79 D70 D96 D56 D55 R6 D10 D57 D85 R0 D12 D29 D48 D76 D49 D62 D31 D66 D63 D35 D15 D53
v6_sens ACS-LS 203 0.4 0.6 3171.381814 107 D53 D15 D27 D21 D9 D26 D14 D36 R0 D2 D10 D55 D56 D96 D70 D87 D73 D30 D4 D13 D76 D49 D62 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R0 D6 D7 D51 D82 D80 D90 D75 D59 D78 D24 D46 D8 D33 R8 D1 D22 D11 R1 D47 D65 D67 D34 D99 D74 D41 D3 D69 R3 D28 D61 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D18 D71 D40 D43 D79 D98 D68 R4 D32 D16 D17 D44 R6 D57 D45 D19 D23 R2 D20 D85 D12 D29 D48 D66 D31 D63 D35
v6_sens ACS-LS 205 0.4 0.6 3154.872623 106 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 R0 D6 D7 D82 D13 D30 D73 D4 D61 D28 D69 D3 D78 D24 D46 D8 D41 R3 D1 D33 D22 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D65 D47 R1 D11 D74 R3 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D87 D32 D17 D16 D51 D44 R6 D10 R6 D12 D35 D15 D53 R0 D9 D21 D26 D2 D14 D36 D23 D19 D57 D45 D20 D85
v6_sens ACS-LS 200 0.4 0.6 3133.515015 107 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 R3 D69 D28 D61 D80 D90 D49 D62 D31 D63 D48 D66 D76 D4 D68 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D43 D79 D98 D73 R4 D30 D13 D82 D51 R0 D85 D20 D45 D57 D6 D7 R6 D44 D17 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 D36 R0 D2 D14 D26 D9 D21 D27 D53 D15 D35 D29 D12
v6_sens ACS-LS 207 0.4 0.6 3235.830879 106 D53 D15 D35 D63 D31 D66 D48 D29 D12 D85 D20 D57 D45 R0 D6 D7 D51 D82 D76 D49 D90 D80 D61 D28 D69 D3 D41 D33 D8 D46 D24 D78 R3 D1 D22 D11 D47 D65 D67 D58 D42 D39 D88 D72 D5 D64 D77 D52 D92 D25 D54 D95 D94 R5 D43 D40 D84 D18 D71 D97 D34 D99 D74 R3 D59 D75 D62 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D36 D2 D55 D56 D96 D70 D79 D98 D68 D4 D13 D30 D73 D87 D32 D16 D17 D44 R6 D10 D19 D23 R2 D14 D26 D21 D9
v6_sens ACS-LS 202 0.4 0.6 3191.753070 105 D53 D63 D66 D31 D62 D75 D59 D28 D69 D3 D41 R3 D78 D1 D22 D11 D47 D65 D67 D58 D39 D88 D97 D61 D80 D90 D49 D76 D48 R0 D6 D7 D51 D82 D13 D4 D68 D71 D18 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D34 D99 D74 R1 D33 D8 D46 D24 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D15 D35 D29 D12 D85 D36 D14 D26 D9 D21 R0 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D73 D30 D87 D32 D16 D17 D44 R6 D57 D45 D20
v6_sens ACS-LS 209 0.4 0.6 3107.278346 106 D20 D45 D57 D6 D17 D16 D73 D30 D4 D13 D76 D49 D62 D31 D66 D48 D63 R0 D29 D7 D51 D82 D90 D80 D61 D28 D69 D3 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D34 D99 D11 D22 R1 D33 D74 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D10 D55 D56 D96 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D87 D32 R17 D44 R6 D19 D23 R2 D14 D36 D85 D12 D35 D15 D53
v6_sens ACS-LS 204 0.4 0.6 3168.963278 107 D85 D20 D45 D57 D6 D7 D51 D82 D76 D13 D4 D30 D73 D32 D16 D17 R6 D10 D19 D23 D36 R0 D63 D66 D31 D62 D49 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D15 D35 R0 D53 D27 D37 D60 D81 D21 D9 R0 D26 D14 D2 D55 D56 D96 D70 D79 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 D98 D87 D44 R7 D48 D12 D29
v6_sens ACS-LS 211 0.4 0.6 3132.588502 108 D85 D6 D7 D48 D63 D66 D31 D62 D49 D76 D82 D13 D4 D73 D30 R4 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D47 D65 D99 D34 D67 D58 D42 D39 D5 D64 D77 D52 D92 D25 D54 D95 D94 R5 D18 D71 D68 D98 D79 D43 D40 D84 D72 D88 D97 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R0 D9 D26 D21 D27 D53 D15 D35 D29 D12 R0 D36 D14 D2 R14 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D51 D44 R6 D57 D45 D20
v6_sens ACS-LS 206 0.4 0.6 3065.051171 107 D12 D7 D76 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D1 D33 D74 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D65 D47 R1 D22 R1 D11 D97 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 D4 D30 D13 D82 D51 R7 D29 D35 D15 D53 R0 D9 D26 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D49 D31 D66 D48 D63 R12 D85 D36 R0 D14 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 R7 D6 D57 D45 D20
v6_sens ACS-LS 213 0.4 0.6 3161.016966 107 D85 D7 D48 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D74 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D91 D15 D53 R0 D35 D29 D12 D20 D45 D57 D6 R7 R6 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D73 D30 D4 D68 D71 D18 D40 D43 D84 D72 D88 D97 R4 D13 D82 D51 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D38 D89 D31 D66 D63
v6_sens ACS-LS 208 0.4 0.6 3150.621317 107 D91 D38 D89 D86 D50 D83 D93 D24 D46 D8 D33 R8 D1 D22 D11 D47 D65 D67 D34 D99 R1 D74 D41 D3 D69 D28 D61 D80 D90 D4 D68 D71 D18 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D97 R3 D78 D59 D75 D62 D49 D76 D31 D66 D48 D63 D29 D35 R0 D12 D7 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D73 D30 D13 D82 D51 R7 D6 D57 D45 R6 D10 D19 D23 D20 D85 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D15 D53
v6_sens ACS-LS 215 0.4 0.6 3184.111100 105 D36 D14 D2 D26 D9 D21 D81 D60 D37 D27 D15 D35 D53 R0 D12 D29 D63 D48 D66 D31 D62 D49 D76 D13 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 R0 D7 D51 D82 D30 D73 D4 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D65 D47 R1 D11 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D19 D23 R2 D10 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85
v6_sens ACS-LS 210 0.4 0.6 3203.355986 106 D85 D20 D45 D57 D10 D55 D56 D96 D70 D87 D32 D16 D82 D76 D49 D66 D48 D29 R0 D63 D31 D62 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D35 R0 D6 D7 D4 D68 D71 D18 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D98 D73 D30 R4 D13 D51 D17 D44 R6 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D15 D53 D12
v6_sens ACS-LS 217 0.4 0.6 3072.003451 105 D53 D15 D35 D63 D66 D31 D62 D49 D76 D48 D29 D12 R0 D6 D7 D51 D82 D13 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D74 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D23 D10 D19 D36 R0 D2 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D11 D99 D34 D97 D88 D18 D71 D68 D4 D30 D73 D87 D32 D16 D17 D44 R6 D57 D45 D20 D85
v6_sens ACS-LS 212 0.4 0.6 3128.936799 106 D85 D12 D6 D7 D44 D17 D32 D16 D51 D48 D66 D31 D63 D29 D35 D53 R0 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D99 D34 R1 D74 D11 D22 D33 D8 D46 D24 D78 R3 D69 D28 D61 D80 D90 D62 D49 D76 D82 D13 D4 D30 D73 D68 D98 D79 D70 D87 D96 D56 D55 R6 D45 D20 D57 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D81 D60 D37 D27
v6_sens ACS-LS 219 0.4 0.6 3151.595000 105 D35 D63 D31 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D58 D39 D88 D97 D18 D71 D68 D4 D82 D51 D7 D6 D57 D45 D20 D85 R0 D14 D26 D9 D21 D81 D60 D37 D27 R0 D2 D10 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D67 D34 D99 D74 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D15 D53 R0 D12 D29 D48 D66 D49 D76 D13 D30 D73 D87 D32 D16 D17 D44 R6 D19 D23 D36
v6_sens ACS-LS 214 0.4 0.6 3178.619687 107 D85 D20 D45 D57 D44 D51 D76 D49 D62 D31 D66 D48 D63 D12 R0 D6 D7 D82 D13 D30 D73 D4 D61 D28 D69 D3 D41 R3 D1 D22 D99 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D98 D68 R4 D18 D71 R18 D88 D97 D34 D65 D47 D11 D74 R1 D33 D8 D46 D24 D78 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D36 D14 D26 D9 D21 R9 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 R7 D29 D35 D15 D53
v6_sens ACS-LS 201 0.4 0.8 3155.113357 108 D85 D20 D57 D6 D7 D51 D82 D13 D4 D61 D3 D69 D28 R3 D78 D24 D46 D41 R3 D8 D33 D1 D22 D74 D11 D99 D47 D65 D67 D34 D97 D88 D94 D5 D64 R5 D77 D52 D92 D25 D54 D95 D42 D58 D39 R5 D72 D84 D18 D71 D40 D43 D79 D98 D68 R4 D30 D73 D87 D70 D96 D56 D55 D17 D16 D32 R17 D44 R6 D12 D29 D35 D53 R0 D15 D63 D48 D66 D31 D62 D49 D76 D90 D80 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D23 D19 D10 D45 D36
v6_sens ACS-LS 216 0.4 0.6 3150.224911 105 D53 D63 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 D46 D24 D78 R3 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D74 D97 D69 D28 D61 D80 D90 D4 D68 D71 D18 D72 D84 D40 D43 D79 D98 D73 D30 R4 D13 D82 D76 D49 D62 D31 D66 D48 R0 D27 D37 D81 D60 D15 D35 D29 D12 D57 D45 D20 R0 D85 D6 D7 D44 D51 D17 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D21 D9
v6_sens ACS-LS 203 0.4 0.8 3143.250895 108 D89 D86 D50 D83 D93 D75 D59 D78 D24 D46 D8 D33 R8 D1 D22 D74 D41 D3 R41 R3 D69 D28 D61 D80 D90 D13 D82 D76 D49 D62 D31 D66 D48 D35 D15 D53 D27 R0 D21 D9 D26 D2 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D11 D99 D34 D97 D88 D18 D71 D68 D4 D30 R4 D73 D87 D32 D16 D17 D51 D44 D6 D57 D45 D20 D85 D36 R2 D14 D23 D19 D10 R6 D7 D12 D29 D63 D38 D91 D60 D81 D37
v6_sens ACS-LS 218 0.4 0.6 3119.068302 108 D63 D66 D31 D62 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D1 D33 D74 D97 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D22 D11 D99 D34 D88 R5 D72 D84 D43 D40 D18 D71 D68 D98 D73 D4 D30 R4 D13 D82 D51 D7 D44 R7 D17 D16 D32 D87 D70 D79 D96 D56 D55 D10 D19 D23 R0 D36 D14 D2 R14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D49 D76 D48 R7 D6 D57 D45 D20 D85 R0 D12 D29 D35 D15 D53
v6_sens ACS-LS 205 0.4 0.8 3106.937141 106 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 R0 D57 D6 D7 D48 D66 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D65 D47 R1 D11 D97 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 D4 D30 D13 D82 D51 R7 D12 D45 D20 D85 R0 D53 D15 D35 D29 D63 D31 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14
v6_sens ACS-LS 200 0.4 0.8 3195.171525 106 D9 D21 D26 D14 D23 D19 D10 D57 D45 D20 D85 R0 D12 D29 D63 D48 D66 D31 D62 D49 D76 D13 D82 D51 D17 D44 R0 D6 D7 D16 D32 D73 D30 D4 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 R8 D1 D22 D74 D11 D99 D47 D65 D67 D34 D97 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 R0 D27 D37 D81 D60 D15 D35 D53 R0 D2 D55 D56 D96 D70 D79 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 D98 D87 R10 D36
v6_sens ACS-LS 207 0.4 0.8 3159.025157 110 D53 D15 D35 D12 D29 D48 D66 D76 D49 D62 D31 D89 D91 D60 D81 D37 D27 R0 D9 D21 R9 D26 D14 D36 R14 D2 R14 R2 D55 D56 D96 D87 D70 D79 D98 D73 D4 D68 D71 D18 D40 D43 D84 D72 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 R5 D94 R5 D88 D97 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D47 D65 D67 D34 D99 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D38 D63 R0 D20 D85 D45 D57 D6 D7 D51 D82 D13 D30 D32 D16 D17 D44 R6 D10 D19 D23
v6_sens ACS-LS 202 0.4 0.8 3084.644226 105 D9 D21 D26 D2 D14 D36 D20 D12 D29 D35 R0 D53 D15 D63 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D34 D99 D74 D11 R1 D22 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D6 D7 D48 D66 D31 D49 D76 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 R2 D23 D19 D10 D87 D32 D16 D17 D51 D44 R6 D57 D45 D85
v6_sens ACS-LS 209 0.4 0.8 3156.120359 109 D29 D63 D76 D4 D68 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 R18 D43 D79 D98 D73 D30 R4 D13 D82 D51 D6 D7 R6 R7 D48 D66 D31 D62 D49 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D35 R0 D53 D15 D60 D81 D37 D27 D21 D9 D26 D14 R0 D36 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 R6 D12 D57 D45 D20 D85
v6_sens ACS-LS 204 0.4 0.8 3208.900611 108 D36 D2 D23 D10 D55 D87 D32 D16 D17 D44 D57 D45 D20 D85 R0 D48 D76 D82 D13 D4 D30 D73 D68 D40 D43 D84 D72 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D94 R5 D88 D18 D71 D98 D79 D70 D96 D56 R10 D19 R2 D14 D26 D9 D21 D27 D37 D81 D60 D15 D35 D53 R0 D6 D7 D51 D66 D31 D62 D49 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 D12 D29
v6_sens ACS-LS 211 0.4 0.8 3079.209266 105 D85 D6 D7 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 D46 D24 D78 R3 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D74 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D73 D4 D30 D13 D82 D51 D44 R6 D57 D45 D20 D36 R0 D14 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 R7 D12 D29 D35 D53 R0 D9 D26 D21 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D15 D27 D37
v6_sens ACS-LS 206 0.4 0.8 3077.013834 106 D53 D15 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D29 D35 R0 D7 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 D46 D24 D78 R3 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D74 D97 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 D4 D30 D13 D82 D51 R7 D12 R0 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 R7 D6 D57 D45 D20 D85 D36 R2 D14 D26 D21 D9
v6_sens ACS-LS 213 0.4 0.8 3136.103684 106 D35 D29 D12 D57 D45 D20 D85 D36 R0 D2 D10 D55 D56 D96 D70 D73 D30 D4 D97 D3 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D34 D99 D11 D74 D22 R1 D33 D8 D46 D24 D78 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D53 R0 D15 D63 D7 D44 D51 D17 D16 D32 D87 D79 D98 D43 D40 D84 D72 D18 D71 D68 R4 D13 D82 D76 D49 D62 D31 D66 D48 R7 D6 D19 D23 R2 D14 D26 D9 D21 D81 D60 D37 D27
v6_sens ACS-LS 208 0.4 0.8 3186.770706 106 D85 D12 D29 D48 D66 D31 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D63 D35 D15 D53 R0 D27 D37 D60 D81 D21 D9 D26 D14 D23 D10 D19 D36 R0 D2 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D18 D71 D68 D4 D30 D73 D87 D32 D16 D17 D44 R0 D7 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D88 D97 R4 D13 D82 D51 R7 D6 D57 D45 D20
v6_sens ACS-LS 215 0.4 0.8 3186.374135 109 D85 D57 D6 D10 D55 D56 D96 D87 D70 D79 D98 D73 D4 D30 R4 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D47 D65 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D67 D34 D99 R3 D28 D69 D61 D97 D88 D72 D84 D43 D40 D18 D71 D68 R4 D13 D82 D51 D16 D32 R16 D17 D44 R6 D7 D12 D29 D35 D53 R0 D15 D63 D48 D66 D31 D62 D49 D76 D90 D80 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D23 D19 D45 D20 D36
v6_sens ACS-LS 210 0.4 0.8 3118.125762 107 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D61 D80 D90 D49 D62 D31 D66 D63 R0 D7 D48 D76 D4 D73 D98 D79 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 D30 D13 D82 D51 R7 D6 D57 D45 D20 D85 D36 R0 D14 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 R6 D12 D29 D35 R0 D53 D15 D27 D37 D81 D21 D26 D9
v6_sens ACS-LS 217 0.4 0.8 3148.174438 106 D29 D48 D66 D31 D62 D90 D80 D61 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D28 D59 D75 D93 D83 D50 D86 D89 D38 D91 R0 D6 D7 D51 D82 D4 D73 D98 D79 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 R4 D30 D13 D76 D49 D63 D35 R0 D53 D15 D60 D81 D37 D27 D21 D9 D26 D14 R0 D36 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 R6 D12 D57 D45 D20 D85
v6_sens ACS-LS 212 0.4 0.8 3051.980051 107 D27 D37 D81 D60 D15 D53 D35 D29 D12 D20 R0 D85 D6 D7 D51 D82 D13 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D97 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 D66 D31 D62 D49 D76 D48 R7 D57 D45 D19 D36 R0 D2 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D18 D71 D68 D4 D30 D73 D87 D32 D16 D17 D44 R6 D10 D23 R2 D14 D26 D21 D9
v6_sens ACS-LS 219 0.4 0.8 3202.910253 106 D35 D29 D12 D51 D32 D87 D70 D96 D56 D55 D10 D19 D23 R0 D6 D7 D48 D66 D31 D62 D75 D59 D28 D69 D3 D78 D24 D46 D8 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D34 D99 D11 D22 R1 D33 D74 D97 D61 D80 D90 D49 D76 D82 D13 D4 D68 D71 D18 D72 D84 D40 D43 D79 D98 D73 R4 D30 D16 D17 D44 R6 D45 D57 D20 D85 R0 D36 D14 D2 R14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D86 D50 D83 D93 D89 D63 D15 D53
v6_sens ACS-LS 214 0.4 0.8 3171.260483 106 D57 D10 D55 D56 D96 D70 D87 D32 D16 D73 D30 D4 D13 D82 D51 D17 D44 R0 D6 D7 D48 D66 D31 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D97 D88 D18 D71 D68 D98 D79 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D39 D58 D67 D34 D99 D47 D65 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D49 D76 D35 D15 D53 R0 D9 D26 D21 D27 D37 D81 D60 D91 D38 D86 D50 D83 D93 D89 D63 D29 D12 R0 D14 D2 D23 D19 D45 D20 D85 D36
v6_sens ACS-LS 201 0.4 1 3162.356253 108 D85 D20 D57 D6 D51 D82 D13 D4 D61 D3 D69 D28 R3 D78 D24 D46 D41 R3 D8 D33 D1 D22 D74 D11 D99 R11 D47 D65 D67 D34 D97 D88 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D94 R5 D72 D84 D18 D71 D40 D43 D79 D98 D68 R4 D30 D73 D16 D17 R6 D7 D12 D29 D35 D53 R0 D15 D63 D48 D66 D31 D62 D49 D76 D90 D80 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D23 D19 D10 D55 D56 D96 D70 D87 D32 D44 R6 D45 D36
v6_sens ACS-LS 216 0.4 0.8 3090.599899 106 D53 D15 D35 D63 D66 D31 D62 D49 D76 D48 D29 D12 D20 D45 D57 R0 D85 D6 D7 D51 D82 D13 D30 D4 D61 D69 D3 D41 R3 D1 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D72 D18 D71 D40 D43 D84 D88 D97 D74 D11 D22 R1 D33 D8 D46 D24 D78 R3 D28 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 D9 R0 D26 D14 D2 D10 D55 D56 D96 D70 D79 D98 D68 D73 D87 D32 D16 D17 D44 R6 D19 D23 D36
v6_sens ACS-LS 203 0.4 1 3143.250895 108 D89 D86 D50 D83 D93 D75 D59 D78 D24 D46 D8 D33 R8 D1 D22 D74 D41 D3 R41 R3 D69 D28 D61 D80 D90 D13 D82 D76 D49 D62 D31 D66 D48 D35 D15 D53 D27 R0 D21 D9 D26 D2 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D11 D99 D34 D97 D88 D18 D71 D68 D4 D30 R4 D73 D87 D32 D16 D17 D51 D44 D6 D57 D45 D20 D85 D36 R2 D14 D23 D19 D10 R6 D7 D12 D29 D63 D38 D91 D60 D81 D37
v6_sens ACS-LS 218 0.4 0.8 3107.988623 106 D85 D45 D57 D6 D7 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 R1 D22 D11 D74 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 R0 D27 D37 D60 D81 D21 D9 D26 D14 R0 D2 D96 D56 D55 D16 D32 D87 D70 D79 D98 D68 D73 D30 D4 D13 D82 D51 D17 D44 R6 D10 D19 D23 R2 R14 D36 D20 D12 D29 D48 D66 D31 D63 D35 D15 D53
v6_sens ACS-LS 205 0.4 1 3150.164795 106 D9 D26 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D49 D76 D31 D66 D48 R0 D7 D51 D82 D13 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D1 D33 D74 D97 D4 D30 R4 D73 D98 D68 D40 D71 D18 D88 D39 D58 D67 D34 D99 D11 D22 R1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D79 D70 D96 D56 D55 D45 D85 R0 D36 D14 D2 D23 D19 D10 D87 D32 D16 D17 D44 R7 D6 D57 D20 R6 D12 D29 D63 D35 D15 D53
v6_sens ACS-LS 200 0.4 1 3157.359590 108 D6 D16 D32 D87 D73 D4 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 R8 D1 D22 D74 D11 D99 R11 D47 D65 D67 D34 D97 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D21 D9 D26 D14 D36 D85 D20 D45 R20 D57 D10 D19 D23 R0 D2 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 R4 D30 D13 D82 D48 D29 D35 R0 D53 D15 D63 D66 D31 D62 D49 D76 D51 D17 D44 D7 D12
v6_sens ACS-LS 207 0.4 1 3067.612225 106 D85 D57 D6 D44 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 R0 D35 D29 D12 D53 D15 D60 D81 D37 D27 D21 R0 D7 D51 D55 D56 D96 D70 D79 D98 D68 D71 D18 D40 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 R5 D88 D97 D3 D41 R3 D78 D24 D46 D8 D33 R8 D1 D22 D11 D47 D65 D67 D34 D99 D74 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 R0 D9 D26 D14 D2 D23 D19 D10 D45 D20 D36
v6_sens ACS-LS 202 0.4 1 3084.644226 105 D9 D21 D26 D2 D14 D36 D20 D12 D29 D35 R0 D53 D15 D63 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D34 D99 D74 D11 R1 D22 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D6 D7 D48 D66 D31 D49 D76 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 R2 D23 D19 D10 D87 D32 D16 D17 D51 D44 R6 D57 D45 D85
v6_sens ACS-LS 209 0.4 1 3110.529655 104 D85 D20 D57 D6 D44 D17 D16 D73 D30 D4 D13 D76 D49 D62 D31 D66 D48 D63 R0 D12 D7 D51 D82 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D74 D11 D99 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D36 D29 D35 D15 D53 R0 D2 D23 D19 D10 D55 D56 D96 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D87 D32 D45
v6_sens ACS-LS 204 0.4 1 3215.641628 109 D85 D20 D45 D57 D6 R57 R6 D17 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 D36 R0 D53 D15 D27 D37 D21 D9 D26 R0 D14 D2 R10 D4 D68 D71 D18 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D98 D73 D30 R4 D13 D82 D51 D44 R6 D7 D48 D66 D31 D63 D29 D35 R0 D12 D76 D49 D62 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81
v6_sens ACS-LS 211 0.4 1 3106.686869 106 D6 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 D46 D24 D78 R3 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D74 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D87 D32 D16 D17 D44 R6 D57 D45 D20 D85 R0 D12 D7 D51 D82 D13 D4 D30 D73 D70 D96 D56 D55 D10 D19 D23 R0 D53 D15 D35 R12 D29 D63 D66 D31 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36
v6_sens ACS-LS 206 0.4 1 3077.013834 106 D53 D15 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D29 D35 R0 D7 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 D46 D24 D78 R3 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D74 D97 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 D4 D30 D13 D82 D51 R7 D12 R0 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 R7 D6 D57 D45 D20 D85 D36 R2 D14 D26 D21 D9
v6_sens ACS-LS 213 0.4 1 3144.632094 106 D85 D20 D57 D45 D19 D23 D14 D36 R0 D2 D10 D55 D56 D96 D70 D73 D30 D4 D97 D3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D53 R0 D9 D26 D21 D27 D37 D81 D60 D15 D35 D29 D12 R0 D6 D7 D44 D51 D17 D16 D32 D87 D79 D98 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D67 D99 D74 R3 D41 R3 D78 D24 D46 D8 D1 D33 R1 D22 D11 D47 D65 D34 D58 D39 D88 D18 D71 D43 D68 R4 D13 D82 D76 D49 D62 D31 D66 D48 D63
v6_sens ACS-LS 208 0.4 1 3146.672828 107 D53 D15 D63 D48 D66 D31 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D23 D19 D10 D45 D20 D85 R0 D36 R14 D2 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D18 D71 D68 D4 D30 D73 D87 D32 D16 D17 D44 R0 D57 D6 D7 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D88 D97 R4 D13 D82 D51 R7 D12 D29 D35
v6_sens ACS-LS 215 0.4 1 3186.374135 109 D85 D57 D6 D10 D55 D56 D96 D87 D70 D79 D98 D73 D4 D30 R4 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D47 D65 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D67 D34 D99 R3 D28 D69 D61 D97 D88 D72 D84 D43 D40 D18 D71 D68 R4 D13 D82 D51 D16 D32 R16 D17 D44 R6 D7 D12 D29 D35 D53 R0 D15 D63 D48 D66 D31 D62 D49 D76 D90 D80 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D23 D19 D45 D20 D36
v6_sens ACS-LS 210 0.4 1 3176.034946 109 D20 D57 D6 D7 D48 D51 D82 D13 D4 D30 D73 D32 D16 D17 D44 R6 D19 D23 D14 D36 R0 D12 D29 R12 D35 D15 D60 D81 D37 D27 R37 R27 D21 D26 D9 R0 D63 D66 D31 D62 D49 D76 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D53 R0 D2 D55 D56 D96 D70 D79 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 D98 D87 D10 D45 D85
v6_sens ACS-LS 217 0.4 1 3157.297006 107 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 R0 D35 D12 D29 D7 D51 D82 D4 D73 D98 D79 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 R4 D30 D13 D76 D49 D66 D48 D53 R0 D15 D63 D31 D62 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 R0 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 R7 D6 D57 D45 D20 D85
v6_sens ACS-LS 212 0.4 1 3051.980051 107 D27 D37 D81 D60 D15 D53 D35 D29 D12 D20 R0 D85 D6 D7 D51 D82 D13 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D97 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 D66 D31 D62 D49 D76 D48 R7 D57 D45 D19 D36 R0 D2 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D18 D71 D68 D4 D30 D73 D87 D32 D16 D17 D44 R6 D10 D23 R2 D14 D26 D21 D9
v6_sens ACS-LS 219 0.4 1 3202.910253 106 D35 D29 D12 D51 D32 D87 D70 D96 D56 D55 D10 D19 D23 R0 D6 D7 D48 D66 D31 D62 D75 D59 D28 D69 D3 D78 D24 D46 D8 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D34 D99 D11 D22 R1 D33 D74 D97 D61 D80 D90 D49 D76 D82 D13 D4 D68 D71 D18 D72 D84 D40 D43 D79 D98 D73 R4 D30 D16 D17 D44 R6 D45 D57 D20 D85 R0 D36 D14 D2 R14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D86 D50 D83 D93 D89 D63 D15 D53
v6_sens ACS-LS 214 0.4 1 3171.260483 106 D57 D10 D55 D56 D96 D70 D87 D32 D16 D73 D30 D4 D13 D82 D51 D17 D44 R0 D6 D7 D48 D66 D31 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D97 D88 D18 D71 D68 D98 D79 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D39 D58 D67 D34 D99 D47 D65 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D49 D76 D35 D15 D53 R0 D9 D26 D21 D27 D37 D81 D60 D91 D38 D86 D50 D83 D93 D89 D63 D29 D12 R0 D14 D2 D23 D19 D45 D20 D85 D36
v6_sens ACS-LS 201 0.6 0.6 2989.867504 105 D53 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D1 D22 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D97 D34 D99 D11 D74 D33 D8 D46 D24 D78 R3 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D35 D12 R0 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R7 D6 D10 D19 D23 D36 R0 D85 D20 D57 D45 D2 D14 D26 D9 D21 D81 D60 D37 D27
v6_sens ACS-LS 216 0.4 1 3254.618733 104 D14 D36 D53 D15 D35 D63 D66 D31 D62 D49 D76 D51 D48 D29 R0 D7 D82 D13 D30 D4 D61 D28 D69 D3 D41 R3 D1 D33 D8 D78 D59 D75 D90 D80 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D34 D99 D65 D47 R1 D22 D11 D74 D46 D24 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D23 D19 D10 D57 D45 D20 D85 R0 D12 D6 D44 D17 D16 D32 D87 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55
v6_sens ACS-LS 203 0.6 0.6 3029.958280 105 D36 D14 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D7 D12 R0 D9 D26 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D49 D76 D48 D29 D35 D53 R0 D15 D63 D66 D31 D62 D90 D80 D61 D28 D69 D3 R28 R3 D74 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D41 R3 D97 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 D4 D30 D13 D82 D51 D44 D6 D57 D45 D20 D85
v6_sens ACS-LS 218 0.4 1 3107.988623 106 D85 D45 D57 D6 D7 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 R1 D22 D11 D74 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 R0 D27 D37 D60 D81 D21 D9 D26 D14 R0 D2 D96 D56 D55 D16 D32 D87 D70 D79 D98 D68 D73 D30 D4 D13 D82 D51 D17 D44 R6 D10 D19 D23 R2 R14 D36 D20 D12 D29 D48 D66 D31 D63 D35 D15 D53
v6_sens ACS-LS 200 0.6 0.6 3047.447386 105 D36 D14 D26 D9 D21 D27 D37 D81 D60 D15 D53 R0 D35 D12 D7 R12 D63 R15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 D78 D24 D46 R3 D8 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D18 D88 D34 D99 D11 D22 R1 D33 D74 D97 D71 D40 D43 D79 D98 D68 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D29 R0 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D51 D44 D6 D57 D45 D20 D85
v6_sens ACS-LS 205 0.6 0.6 3058.580896 107 D6 D7 D44 D16 D73 D30 D4 D97 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 R5 D77 D52 D92 D25 D54 R25 D95 D42 D88 D72 D18 D71 R18 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D87 D32 D17 D51 R7 D12 D29 D35 D53 R0 D15 D63 D48 D66 D31 D62 D49 D76 D82 D13 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D23 D19 D10 D57 D45 D20 D85
v6_sens ACS-LS 202 0.6 0.6 2987.628700 107 D36 D14 D2 R14 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D4 D30 R4 D73 D87 D32 D16 D17 D44 D6 D7 R6 R7 D51 D82 D13 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 R11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D85 D20 D45 D57 D12 D29 D48 D66 D31 D63 D35 D15 D53
v6_sens ACS-LS 207 0.6 0.6 3071.176866 105 D53 D15 D63 D66 D31 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 D9 D26 D14 D36 R0 D7 D48 D76 D49 D62 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D88 D72 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D94 R5 D18 D71 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 R0 D2 D23 D19 D10 D44 D17 D16 D32 D87 D73 D30 D4 D13 D82 D51 R7 D6 D57 D45 D20 D85 D12 D29 D35
v6_sens ACS-LS 204 0.6 0.6 3040.151719 105 D12 D7 D51 D82 D13 D4 D30 D73 D87 D32 D16 D17 D44 D6 D10 D19 D45 D20 D57 D85 R0 D53 D15 D63 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D71 D18 D88 D5 D94 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D72 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 R19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D48 D29 D35
v6_sens ACS-LS 209 0.6 0.6 3034.081212 105 D6 D7 D44 D17 D16 D73 D30 D4 D68 D98 D79 D43 D40 D71 D18 D84 D72 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 R5 D94 R5 D88 D97 D3 D78 D24 D46 D8 D41 R3 D1 D33 D22 D11 D47 D65 D67 D34 D99 D74 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R0 D36 D2 D14 D26 D9 D21 D27 D15 D35 D29 D12 D85 D20 D57 D45 D23 R2 R23 D19 D10 D55 D56 D96 D70 D87 D32 D51 D82 D13 D76 D49 D62 D31 D66 D48 D63 D53
v6_sens ACS-LS 206 0.6 0.6 3072.325979 108 D9 D26 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D29 R0 D7 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D22 D74 D11 D99 D47 D65 D67 D34 D97 D4 D73 D87 D32 D16 D17 D44 R7 D6 D57 D85 D20 D45 R20 D19 D23 R0 D14 D36 D2 R19 D10 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 D30 D13 D82 D51 R7 D12 D35 D15 D53
v6_sens ACS-LS 211 0.6 0.6 3070.560748 107 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D73 D4 D68 D40 D43 D84 D18 D71 R18 D5 D94 R5 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D72 D88 D97 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D47 D65 D67 D34 D99 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 D29 D35 R0 D12 D7 D48 D66 D31 D62 D49 D76 D82 D13 D30 D87 D32 D16 D17 D51 D44 R7 D6 D57 D45 D20 D85 D36 R2 D14 D26 D9 D21 D27 D37 D81 D60 D15 D53
v6_sens ACS-LS 208 0.6 0.6 3081.316764 103 D85 D57 D6 D7 D44 D10 D55 D56 D96 D70 D98 D71 D97 D3 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D18 D88 D34 D99 D11 D74 D22 R1 D33 D8 D46 D24 D78 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D23 D19 D45 D20 D12 D29 D35 D53 R0 D15 D63 D66 D31 D62 D49 D76 D82 D13 D4 D30 D73 D68 D40 D43 D79 D87 D32 D16 D17 D51 D48
v6_sens ACS-LS 213 0.6 0.6 2965.674328 103 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D1 D33 D22 D11 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D65 D47 R1 D8 D46 D24 D78 D74 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 D45 D85 R0 D20 D57 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D53 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D15 D35 D29 D12
v6_sens ACS-LS 215 0.6 0.6 3035.357573 104 D35 D29 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D88 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D74 D97 D71 D18 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 R14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D15 D53 R0 D12 D7 D51 D82 D13 D4 D30 D73 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85
v6_sens ACS-LS 210 0.6 0.6 2999.154084 106 D20 D45 D57 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 R0 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D88 D97 D18 D71 R18 D72 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 R6 D10 D19 D23 R0 D9 D21 D26 D2 D14 D36 D85 D12 D29 D35 D53 D15 D60 D81 D37 D27
v6_sens ACS-LS 217 0.6 0.6 3049.642530 109 D53 D15 D35 D29 D63 D48 D66 D31 D49 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 R2 D23 D19 R23 R19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D7 R29 R7 D76 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D22 R1 D11 D74 D97 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 D30 D4 D13 D82 D51 R7 D6 D57 D45 D20 D85 D12
v6_sens ACS-LS 212 0.6 0.6 3028.906882 109 D14 D26 D21 D9 R0 D53 D15 D35 D63 D66 D31 D62 D49 D76 D48 D29 D12 D6 D7 R6 R7 D51 D82 D13 D30 D4 D97 D3 D41 R3 D74 D11 D47 D65 D67 D34 D99 R11 D1 D22 D33 D8 D46 D24 D78 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D2 D23 D19 D10 D55 D56 D96 D70 D79 D43 D84 D71 D18 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 R18 D40 D68 D98 D73 D87 D32 D16 D17 D44 R6 D45 D57 D20 D85 D36
v6_sens ACS-LS 219 0.6 0.6 2994.623004 104 D35 D48 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D33 D74 D99 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 D11 D22 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D38 D91 D89 D31 D66 D63 D29 D12 D20 D45 D57 D85 R0 D6 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D15 D53
v6_sens ACS-LS 214 0.6 0.6 3063.142311 106 D53 D35 D15 R0 D91 D38 D89 D86 D50 D83 D93 D75 D59 D24 D46 D8 D78 D3 D41 R3 D74 D33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D88 D97 R3 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 R0 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D5 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R7 D6 D12 D85 D20 D45 D57 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D81 D60 D37 D27
v6_sens ACS-LS 201 0.6 0.8 3034.445687 106 D53 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D78 D24 D46 D8 D33 R8 D3 D41 R3 D74 D11 D1 D22 R11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D68 D71 D18 D88 D97 D34 D99 R3 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D35 R0 D12 D6 D7 D51 D82 D13 D4 D30 D73 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 D45 D57 D20 D85 R0 D36 D14 D2 D26 D9 D21 D81 D60 D37 D27
v6_sens ACS-LS 216 0.6 0.6 3060.920609 110 D53 D15 D35 D12 D29 D63 D66 D31 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 R2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D4 D73 D87 D32 D16 D17 D44 D7 R12 R29 R12 R7 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D72 D18 D71 R18 D84 D40 D43 D68 R4 D30 D13 D82 D51 R7 D6 D57 D45 D20 D85 D36
v6_sens ACS-LS 203 0.6 0.8 3070.646366 107 D20 D45 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D4 D30 D73 D87 D32 D16 D17 D44 R0 D57 D6 D7 D82 D13 D61 D69 D3 D41 R3 D78 D24 D46 D8 D33 D22 D11 R22 R11 D74 R11 R22 D1 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D72 D84 D43 D40 D71 D18 D88 D97 R3 D28 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D85 D12 D29 D48 D51 D76 D49 D62 D31 D66 D63 D15 D35 D53
v6_sens ACS-LS 218 0.6 0.6 3007.044158 104 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D35 D53 R0 D15 D29 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D74 D33 R1 D8 D46 D24 D78 R3 D97 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 D4 D30 D13 D82 D51 D7 D12
v6_sens ACS-LS 205 0.6 0.8 3099.555257 108 D36 D14 D2 D23 D45 D57 D6 R57 R6 D44 D17 D16 D13 D4 D30 D73 D68 D71 D18 D40 D79 D70 D96 D56 D55 D10 D19 D20 D85 R0 D12 D7 D82 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D72 D84 D43 D98 D87 D32 R16 D51 R7 D29 D35 R0 D9 D26 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D48 D63 D15 D53
v6_sens ACS-LS 207 0.6 0.8 3040.789591 103 D48 D76 D49 D62 D75 D59 D90 D80 D61 D28 D69 D3 D78 D24 D46 D41 R3 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 D33 R1 D8 D74 D97 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 D30 D4 D13 D82 D51 D7 D12 D35 D15 D53 R0 D2 D36 D85 D20 D45 D57 D6 D44 D17 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 R2 D14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D31 D66 D63 D29
v6_sens ACS-LS 200 0.6 0.8 3006.236621 107 D35 D29 D12 D7 D44 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 R0 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D88 D72 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D94 R5 D18 D71 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 R17 D51 R7 D6 D10 D19 D23 D20 D45 D57 R20 D85 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D15 D53
v6_sens ACS-LS 209 0.6 0.8 3057.740959 105 D6 D16 D32 D87 D70 D79 D98 D73 D30 D4 D68 D71 D18 D40 D43 D84 D72 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 R5 D94 R5 D88 D97 D3 D41 R3 D8 D46 D24 D78 D1 D33 D22 D11 D47 D65 D67 D34 D99 D74 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D15 D63 D48 D66 D31 D62 D49 D76 D13 D82 D51 D17 D44 D7 D12 D29 D35 D53 R0 D9 D21 D26 D2 D14 D36 D23 D19 D96 D56 D55 D10 D57 D45 D20 D85
v6_sens ACS-LS 202 0.6 0.8 3066.558884 106 D53 D15 D35 D29 D63 D66 D31 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D12 D7 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D88 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D97 D4 D68 D71 D18 D84 D40 D43 D79 D98 D73 D30 R4 D13 D82 D51 D6 D57 D45 D36 R0 D9 D21 D26 D2 D14 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 R6 D20 D85
v6_sens ACS-LS 211 0.6 0.8 2996.349905 106 D63 D48 D66 D31 D62 D49 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D47 D65 D67 D58 D39 D42 R39 R42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D71 D18 D88 D97 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 R0 D9 D26 D2 D14 D36 D23 D19 D45 D20 D85 D12 D29 D35 D15 D53 R0 D6 D7 D51 D82 D76 D13 D4 D30 D73 D98 D68 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D57
v6_sens ACS-LS 204 0.6 0.8 3063.297995 103 D36 D19 D10 D55 D56 D96 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D73 D87 D32 D16 D17 D51 D44 R0 D6 D7 D48 D66 D31 D62 D49 D76 D82 D13 D4 D30 R4 D1 D22 D11 D47 D65 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D99 D74 D33 R1 D8 D46 D24 D78 D41 D3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D27 D37 R0 D9 D21 D26 D2 D14 D23 D45 D57 D20 D85 D12 D29 D63 D35 D15 D53
v6_sens ACS-LS 213 0.6 0.8 2974.868673 105 D6 D7 D51 D82 D13 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 R11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 R0 D9 D26 D14 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D4 D30 D73 D87 D32 D16 D17 D44 R6 D45 D57 D20 D85 D36 R0 D12 D29 D48 D66 D31 D63 D35 D15 D53
v6_sens ACS-LS 206 0.6 0.8 3055.688857 106 D53 D15 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D48 D63 D29 D35 R0 D12 D7 D51 D82 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D4 D30 D13 D16 D17 D6 D57 D45 D20 D85 R0 D36 D2 D55 D56 D96 D70 D79 D43 D40 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 D98 D73 D87 D32 R17 D44 D10 D19 D23 R2 D14 D26 D21 D9
v6_sens ACS-LS 215 0.6 0.8 3106.209319 104 D85 D6 D7 D51 D82 D13 D30 D73 D4 D61 D28 D69 D3 D41 D46 D24 D78 R3 D1 D22 D33 D8 D74 D97 D71 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D11 D99 D34 D88 D18 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 D45 D57 D20 R0 D15 D63 D48 D66 D31 D62 D49 D76 D90 D80 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 D12 D29 D35 D53
v6_sens ACS-LS 208 0.6 0.8 3080.619746 106 D12 D6 D7 D51 D82 D13 D30 D4 D97 D34 D67 D58 D39 D88 D18 D71 D68 D98 D73 D87 D32 D16 D17 D44 R6 D10 D57 D45 D20 D85 R0 D15 D63 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D70 D96 D56 D55 R10 D19 D23 D36 R0 D14 D2 R14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D48 D29 D35 D53
v6_sens ACS-LS 217 0.6 0.8 3011.373577 105 D6 D7 D44 D17 D51 D82 D76 D49 D90 D80 D61 D28 D69 D3 D41 D46 D24 D78 R3 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D33 D8 D74 D97 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 D30 D4 R30 R4 D13 D16 D32 D87 D70 D96 D56 D55 D10 D19 D45 D57 D20 D85 R0 D12 D29 D63 D48 D66 D31 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D15 D35 D53 R0 D36 D23 D2 D14 D26 D21 D9
v6_sens ACS-LS 210 0.6 0.8 3066.682680 108 D57 D6 D10 D55 D56 D96 D87 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D73 D4 D13 D30 R4 D3 D41 R3 D78 D24 D46 R24 R46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D88 D97 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D15 D63 D48 D66 D31 D62 D49 D76 D82 D51 D16 D32 D17 D44 D7 D12 D29 D35 D53 R0 D9 D21 D26 D2 D14 D36 D23 D19 D45 D20 D85
v6_sens ACS-LS 219 0.6 0.8 3024.540522 105 D63 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D88 D72 D5 D94 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D18 D71 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D85 R0 D20 D45 D57 D6 D7 D48 D66 D31 D62 D49 D76 D82 D13 D4 D30 D73 D87 D32 D16 D17 D51 D44 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D38 D91 D15 D53 D35 D29 D12
v6_sens ACS-LS 212 0.6 0.8 3064.459727 106 D23 D19 D10 D55 D56 D96 D70 D98 D4 D61 D3 D69 D28 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D15 R0 D7 D51 D17 D16 D32 D87 D79 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D34 D99 D74 R3 D41 R3 D78 D24 D46 D8 D1 D33 D22 D11 D47 D65 R34 D97 D88 D18 D71 D68 D73 D30 R4 D13 D82 D76 D49 D62 D31 D66 D63 D48 R7 D44 D6 D57 D45 D20 D85 D12 D29 D35 D53 R0 D36 D14 D2 D26 D9 D21 D81 D60 D37 D27
v6_sens ACS-LS 201 0.6 1 2968.523519 103 D85 D44 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D10 D19 R0 D6 D7 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D11 D99 D34 D97 D88 D18 D71 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D65 D47 R1 D22 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D21 D9 D26 D2 D14 D36 D23 D45 D57 D20 D12 D29 D63 D35 D15 D53
v6_sens ACS-LS 214 0.6 0.8 3022.518179 107 D53 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D78 D24 D46 R24 R46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D88 D97 R3 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 R0 D6 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D81 D60 D37 D27 D35 D12 D57 D45 D20 D85
v6_sens ACS-LS 203 0.6 1 3007.706224 110 D85 D6 D7 D48 D66 D31 D62 D49 D76 D82 D13 D30 D4 R13 D90 D80 D61 D3 D41 R3 D78 D24 D46 D8 D33 D22 D11 R22 R11 D74 R11 R22 D1 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 R3 D69 D28 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D36 R14 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D73 D87 D32 D16 D17 D51 D44 R7 R6 D45 D20 D57 D12 D29 D63 D35 D15 D53
v6_sens ACS-LS 216 0.6 0.8 3050.867793 105 D7 D51 D82 D4 D68 D71 D18 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D98 D73 D30 R4 D13 D76 D48 D29 D12 D35 D53 R0 D15 D63 D66 D31 D62 D49 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D27 D37 R0 D9 D21 D26 D2 D14 R2 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85
v6_sens ACS-LS 205 0.6 1 2997.219643 103 D12 D7 D51 D82 D13 D4 D30 D73 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85 R0 D2 D14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D35 D53 R0 D15 D29 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D1 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 D11 D22 R1 D8 D33 D74 D97 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D10 D19 D23 D36
v6_sens ACS-LS 207 0.6 1 3030.580506 105 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D31 D66 D63 D15 D53 R0 D23 D19 D10 D55 D56 D96 D79 D70 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85 R0 D12 D7 D76 D49 D62 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D39 D58 D67 D34 D99 R11 D74 D33 D8 D46 D24 D78 R3 D97 D88 D72 D84 D18 D71 R18 D40 D43 D98 D68 D73 D30 D4 D13 D82 D51 D48 D29 D35
v6_sens ACS-LS 218 0.6 0.8 3083.134074 106 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D49 D76 D13 D30 D4 D68 D98 D73 D87 D32 D16 D17 D44 D85 R0 D20 D45 D57 D6 D7 D51 D82 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D72 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D94 R5 D18 D71 D40 D84 D43 D79 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D53 D15 D35 D63 D31 D66 D48 D29 D12
v6_sens ACS-LS 209 0.6 1 2964.725944 106 D85 D20 D45 D57 D6 D7 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 R7 D29 D12 R0 D53 D15 D60 D81 D37 D27 D21 D9 D26 D14 D23 D19 D36 R0 D2 D10 D44 D55 D56 D96 D70 D79 D98 D68 D71 D18 D40 D43 D84 D72 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 R5 D94 R5 D88 D97 D3 D41 R3 D78 D24 D46 D8 D1 D33 D22 D11 D47 D65 D67 D34 D99 D74 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 D35
v6_sens ACS-LS 200 0.6 1 3006.236621 107 D35 D29 D12 D7 D44 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 R0 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D88 D72 D5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D94 R5 D18 D71 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 R17 D51 R7 D6 D10 D19 D23 D20 D45 D57 R20 D85 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D15 D53
v6_sens ACS-LS 211 0.6 1 3121.680668 107 D2 D23 D19 D10 D55 D56 D96 D70 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 R0 D6 D7 D44 D51 D17 D16 D32 D87 D79 D98 D43 D40 D84 D72 D5 D94 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D18 D71 D68 R4 D3 D41 R3 D78 D24 D46 R24 D8 D33 D74 R33 D1 D22 D11 D99 D47 D65 D67 D34 D97 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 D9 D26 R2 D14 D36 D45 D57 D20 D85 D12 D35 D15 D53
v6_sens ACS-LS 202 0.6 1 3064.238874 108 D53 D15 D35 D29 D63 D66 D31 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D12 D7 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D88 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D97 D4 D68 D71 D18 R71 R18 D84 D40 D43 D79 D98 D73 D30 D13 D82 D51 R7 D6 D57 D45 D36 R0 D9 D21 D26 D2 D14 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 R6 D20 D85
v6_sens ACS-LS 213 0.6 1 2974.868673 105 D6 D7 D51 D82 D13 D76 D49 D62 D90 D80 D61 D28 D69 D3 D41 R3 D1 D74 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 R11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 R0 D9 D26 D14 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D4 D30 D73 D87 D32 D16 D17 D44 R6 D45 D57 D20 D85 D36 R0 D12 D29 D48 D66 D31 D63 D35 D15 D53
v6_sens ACS-LS 204 0.6 1 3063.297995 103 D36 D19 D10 D55 D56 D96 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D73 D87 D32 D16 D17 D51 D44 R0 D6 D7 D48 D66 D31 D62 D49 D76 D82 D13 D4 D30 R4 D1 D22 D11 D47 D65 D34 D97 D88 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D99 D74 D33 R1 D8 D46 D24 D78 D41 D3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D27 D37 R0 D9 D21 D26 D2 D14 D23 D45 D57 D20 D85 D12 D29 D63 D35 D15 D53
v6_sens ACS-LS 215 0.6 1 3103.062762 107 D85 D6 D7 D51 D82 D13 D30 D73 D4 D61 D28 D69 D3 D41 D46 D24 D78 R3 D1 D22 D33 D8 D74 D97 D71 D40 D43 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 R25 D95 D42 D39 D58 D67 D65 D47 R1 R22 D11 D99 D34 D88 D18 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 R19 D20 D45 D57 D12 D29 D35 R0 D53 D15 D63 D48 D66 D31 D62 D49 D76 D90 D80 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36
v6_sens ACS-LS 206 0.6 1 3096.754919 108 D85 D20 D45 D57 D6 D7 D48 D51 D82 D13 D4 D30 D73 D16 D17 D10 D19 D23 D36 R0 D14 D2 D55 D56 D96 D70 D79 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 R25 D95 D42 D58 D39 D88 D18 D71 D68 D98 D87 D32 R17 D44 R6 D12 D29 D35 D53 R0 D15 R35 D63 D66 D31 D62 D49 D76 D90 D80 D28 D69 D3 D74 D33 D8 D46 D24 D78 R3 D41 R33 D1 D22 D11 D99 D47 D65 D67 D34 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26
v6_sens ACS-LS 217 0.6 1 3051.002119 107 D85 D12 D7 D51 D82 D13 D4 D30 D73 D68 D98 D87 D32 D16 D17 D44 D6 D57 D45 D20 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D66 D63 D35 D53 R0 D15 D29 D48 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 R46 D8 D33 D74 R33 D1 D22 D11 D99 D47 D65 D67 D34 D97 D88 D72 D5 D94 R5 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D18 D71 D40 D84 D43 D79 D70 D96 D56 D55 D10 D19 D23 D36
v6_sens ACS-LS 208 0.6 1 3092.319783 107 D36 D85 D20 D45 D57 D6 D48 D66 D31 D62 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D15 D63 D76 D49 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 R24 D8 D33 D74 R33 D1 D22 D11 D99 D47 D65 D67 D34 D97 D4 D30 D73 D87 D32 D16 D17 D44 R6 D10 D19 D23 R0 D14 D26 D9 D21 R9 D2 D55 D56 D96 D70 D79 D98 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D58 D39 D88 D18 D71 D68 R4 D13 D82 D51 D7 D12 D29 D35 D53
v6_sens ACS-LS 219 0.6 1 3024.540522 105 D63 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D88 D72 D5 D94 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 R5 D18 D71 D84 D43 D40 D68 D98 D79 D70 D96 D56 D55 D85 R0 D20 D45 D57 D6 D7 D48 D66 D31 D62 D49 D76 D82 D13 D4 D30 D73 D87 D32 D16 D17 D51 D44 R6 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D38 D91 D15 D53 D35 D29 D12
v6_sens ACS-LS 210 0.6 1 3066.682680 108 D57 D6 D10 D55 D56 D96 D87 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D73 D4 D13 D30 R4 D3 D41 R3 D78 D24 D46 R24 R46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D88 D97 R3 D69 D28 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D15 D63 D48 D66 D31 D62 D49 D76 D82 D51 D16 D32 D17 D44 D7 D12 D29 D35 D53 R0 D9 D21 D26 D2 D14 D36 D23 D19 D45 D20 D85
v6_sens ACS-LS 201 0.8 0.6 2855.036713 105 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D78 D24 D46 D8 D33 R8 D1 D22 D74 D41 D3 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D12 D35 D15 D53 R0 D9 D21 D26 D14 D2 R14 D23 D19 D10 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D43 D84 D72 D5 D94 R5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D39 D58 D67 D65 D47 D11 D99 D34 D97 D88 D18 D71 R18 D40 D68 D98 D73 D30 D4 D13 D82 D51 D7 D6 D57 D45 D20 D85 D36
v6_sens ACS-LS 212 0.6 1 3078.512430 104 D2 D23 D19 D10 D55 D56 D96 D70 D98 D4 D61 D3 D69 D28 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D15 D53 R0 D12 D7 D17 D16 D32 D87 D79 D43 D40 D84 D72 D5 D94 D64 D77 D52 D92 D25 D54 D95 D42 D39 D58 D67 D99 D74 R3 D41 R3 D78 D24 D46 D8 D1 D33 D22 D11 D47 D65 D34 D97 D88 D18 D71 D68 D73 D30 R4 D13 D82 D51 D44 D6 D57 D45 D20 D85 D36 R2 D14 D26 D9 D21 D27 D37 D81 D60 D63 D66 D31 D62 D49 D76 D48 D29 D35
v6_sens ACS-LS 203 0.8 0.6 2879.910903 103 D53 D15 D35 D63 D48 D66 D31 D62 D49 D76 D90 D80 D28 D69 D3 D74 D33 D8 D46 D24 D78 R3 D41 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D2 D23 D19 D10 D6 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D68 D73 D30 D4 D13 D82 D51 D7 D29 D12 D85 D20 D45 D57 R20 D36
v6_sens ACS-LS 214 0.6 1 3023.350579 107 D53 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D78 D24 D46 R24 R46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 D95 D42 D88 D97 R3 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 R0 D2 D6 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 R2 D14 D26 D9 D21 D81 D60 D37 D27 D35 D12 D85 D20 D57 D45 D36
v6_sens ACS-LS 205 0.8 0.6 2831.134490 103 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D97 D4 D68 D71 D18 D72 D84 D40 D43 D79 D98 D73 D30 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 D35 D15 D53 R0 D27 D9 D21 D26 D2 D14 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D51 D44 D7 D6 D57 D45 D20 D85 D12
v6_sens ACS-LS 216 0.6 1 3050.867793 105 D7 D51 D82 D4 D68 D71 D18 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D98 D73 D30 R4 D13 D76 D48 D29 D12 D35 D53 R0 D15 D63 D66 D31 D62 D49 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R8 D1 D22 D11 D99 D47 D65 D67 D34 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D27 D37 R0 D9 D21 D26 D2 D14 R2 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D44 D6 D57 D45 D20 D85
v6_sens ACS-LS 207 0.8 0.6 2860.900201 102 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D74 D33 D8 D46 D24 D78 D41 R3 D1 D22 D11 D99 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D20 D45 D57 D85 R0 D12 D29 D35 D15 D27 D21 D9 D26 D14 D36 R14 D2 D23 D19 D10 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D53
v6_sens ACS-LS 218 0.6 1 3093.077581 106 D85 D20 D45 D57 D7 D48 D66 D49 D76 D13 D30 D4 D68 D98 D73 D87 D32 D16 D17 D44 R7 D12 D35 D15 D53 R0 D6 D51 D82 D90 D80 D61 D28 D69 D3 D78 D24 D46 D8 D33 R8 D1 D22 D11 D47 D65 D58 D39 D94 D5 D64 D77 D52 D92 D25 D54 R25 D95 D42 D67 D34 D99 R11 D74 D41 R3 D97 D88 D72 D84 D18 D71 D40 D43 D79 D70 D96 D56 D55 D10 D19 D23 D36 R0 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D59 D75 D62 D31 D63 D29
v6_sens ACS-LS 209 0.8 0.6 2856.622577 104 D12 D29 D63 D48 D66 D31 D62 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D87 D16 D32 R16 D17 D51 R17 D7 D44 D6 D57 D45 D20 D85 D36 R0 D9 D21 D26 D14 D2 D23 D19 D10 D55 D56 D96 D70 D73 D30 D4 D13 D82 D76 D49 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D15 D35 D53
v6_sens ACS-LS 211 0.8 0.6 2863.597163 103 D53 D35 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D74 D33 D8 D46 D24 D78 R3 D41 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D4 D68 D98 D79 D70 D96 D56 D55 D10 D57 D45 D20 D85 R0 D27 D37 D60 D81 D21 D9 D26 D14 D36 R14 D2 D23 D19 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 D12
v6_sens ACS-LS 200 0.8 0.6 2865.646819 104 D29 D63 D48 D66 D31 D62 D49 D76 D82 D13 D30 D4 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D2 D14 D36 R14 D23 D19 D10 D55 D56 D96 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D73 D87 D32 D16 D17 D51 D7 D44 D6 D57 D45 D20 D85 R20 D12 D35 D15 D53
v6_sens ACS-LS 202 0.8 0.6 2876.768495 102 D36 D14 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D73 D30 D4 D13 D82 D51 D17 D44 D7 D6 D57 D45 D20 D85 D12 D29 D35 R0 D53 D15 D63 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D98 D68 D71 D18 D88 D97 D34 D99 D74 D33 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 D26 D9
v6_sens ACS-LS 213 0.8 0.6 2867.411431 102 D53 D15 D63 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 D74 D33 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 D9 D26 D14 R0 D36 D2 D23 D19 D10 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D68 D73 D30 D4 D13 D82 D51 D7 D6 D57 D45 D20 D85 D12 D29 D35
v6_sens ACS-LS 215 0.8 0.6 2954.427492 104 D85 D6 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D78 D24 D46 D8 D33 R8 D1 D22 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D34 D99 D74 D41 R3 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 D12 D29 R12 R6 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 D10 D19 D23 D20 D57 D45 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D15 D35 D53
v6_sens ACS-LS 204 0.8 0.6 2815.222741 103 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D20 D45 D57 D85 R0 D12 D29 D35 D15 D27 D21 D9 D26 D14 D36 R14 D2 D23 D19 D10 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D53
v6_sens ACS-LS 217 0.8 0.6 2835.282353 103 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 R0 D9 D21 D26 D2 D14 D36 D85 D20 D45 D57 D6 D7 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D23 D12 D29 D35 D15 D53
v6_sens ACS-LS 206 0.8 0.6 2833.252982 103 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 R0 D53 D15 D35 D29 D12 D7 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 D6 D10 D19 D23 D45 D57 D20 D85 R0 D36 D14 D2 D26 D21 D9
v6_sens ACS-LS 219 0.8 0.6 2899.583816 102 D27 D37 D15 D63 D48 D66 D31 D62 D49 D76 D90 D80 D28 D69 D3 D74 D33 D8 D46 D24 D78 D41 R3 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 R0 D9 D21 D26 D2 D14 D36 D23 D19 D10 D44 D17 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 R17 D7 D6 D57 D45 D20 D85 D12 D29 D35 D53
v6_sens ACS-LS 208 0.8 0.6 2871.844275 103 D85 D20 D45 D57 D6 D7 D44 D17 D51 D13 D30 D4 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 R0 D27 D37 D21 D9 D26 D14 D36 R14 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D73 D87 D32 D16 D82 D76 D49 D62 D31 D66 D48 D63 D29 D12 D35 D15 D53
v6_sens ACS-LS 201 0.8 0.8 2836.842741 104 D53 D15 D35 D63 D48 D66 D31 D62 D49 D76 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D61 R28 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D2 D23 D19 D10 D6 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D7 D29 D12 D85 D20 D57 D45 D36
v6_sens ACS-LS 210 0.8 0.6 2823.252985 103 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D18 D71 D4 D68 D40 D43 D79 D98 D73 D30 R4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 D35 D15 D53 R0 D27 D9 D21 D26 D2 D14 D36 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D51 D44 D7 D6 D57 D45 D20 D85 D12
v6_sens ACS-LS 203 0.8 0.8 2815.019777 103 D36 D14 D26 D2 D23 D19 D10 D55 D56 D96 D70 D87 D32 D16 D17 D51 D44 D7 D6 D57 D45 D20 D85 D12 D29 D35 D15 D37 D27 R0 D9 D21 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D79 D98 D68 D40 D18 D71 R18 D4 D73 D30 D13 D82 D76 D49 D62 D31 D66 D48 D63 D53
v6_sens ACS-LS 212 0.8 0.6 2912.925877 103 D27 D37 D81 D60 D91 D38 D31 D62 D49 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D61 D59 D75 D93 D83 D50 D86 D89 D63 D35 R0 D53 D15 D12 D29 D48 D66 D76 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D51 D44 D7 D6 D57 D45 D20 D85 R0 D9 D21 D26 D14 D2 D10 D19 D23 D36
v6_sens ACS-LS 205 0.8 0.8 2888.175579 102 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D78 D24 D46 D41 R3 D1 D22 D33 D8 D74 D11 D99 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D36 R0 D14 D2 D23 D19 D10 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 D12 D57 D45 D20 D85 R0 D9 D26 D21 D27 D15 D35 D53
v6_sens ACS-LS 214 0.8 0.6 2845.037364 104 D12 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D88 D97 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R7 D6 D10 D19 D23 D45 D57 D20 D85 R0 D36 D14 D2 R14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D35 D15 D53
v6_sens ACS-LS 207 0.8 0.8 2823.701275 104 D53 D35 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R33 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D57 D45 D85 D20 R0 D12 D29 D63 D48 D66 D31 D62 D49 D76 D82 D13 D4 D30 D73 D87 D32 D16 D17 D51 D44 D7 D6 D10 D19 D23 D36 R0 D2 D14 D26 D9 D21 D81 D60 D37 D27
v6_sens ACS-LS 216 0.8 0.6 2876.077750 104 D85 D57 D6 D7 D44 D17 D51 D82 D13 D30 D4 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D73 D16 D32 D87 D70 D96 D56 D55 R6 D10 D19 D23 D45 D20 R0 D36 D14 D2 R14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D12 D35 D15 D53
v6_sens ACS-LS 218 0.8 0.6 2838.037827 103 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 R0 D26 D2 D14 D36 D85 D20 D57 D45 D23 D19 D10 D6 D7 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D12 D29 D35 D15 D53
v6_sens ACS-LS 209 0.8 0.8 2880.196064 103 D85 D20 D45 D57 D6 D7 D48 D63 D66 D31 D62 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D97 D71 D18 D72 D84 D40 D43 D79 D87 D32 D16 D17 D51 D44 D12 D29 D35 D15 D53 R0 D9 D21 D26 D2 D14 D36 D23 D19 D10 D55 D56 D96 D70 D98 D68 D73 D30 D4 D13 D82 D76 D49 D75 D59 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27
v6_sens ACS-LS 211 0.8 0.8 2858.785874 103 D12 D29 D63 D48 D66 D31 D62 D49 D76 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 R0 D36 D14 D2 D23 D19 D10 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D68 D73 D30 D4 D13 D82 D51 D7 D6 D57 D45 D20 D85 R0 D9 D26 D21 D37 D27 D15 D35 D53
v6_sens ACS-LS 200 0.8 0.8 2871.844275 103 D85 D20 D45 D57 D6 D7 D44 D17 D51 D13 D30 D4 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 R0 D27 D37 D21 D9 D26 D14 D36 R14 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D73 D87 D32 D16 D82 D76 D49 D62 D31 D66 D48 D63 D29 D12 D35 D15 D53
v6_sens ACS-LS 213 0.8 0.8 2859.771860 104 D12 D29 D48 D66 D31 D62 D49 D76 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D63 D35 R0 D53 D15 D60 D81 D37 D27 D21 D9 D26 D14 D36 R14 D2 D23 D19 D10 D6 D7 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D57 D45 D20 D85
v6_sens ACS-LS 202 0.8 0.8 2879.630617 103 D36 D14 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D4 D30 D73 D87 D32 D16 D17 D51 D44 D7 D6 D57 D45 D20 D85 R0 D9 D26 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D1 D22 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 R11 D74 D33 D8 D46 D24 D78 R3 D69 D28 D61 D80 D90 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 D12 D35 D15 D53
v6_sens ACS-LS 215 0.8 0.8 2828.642043 103 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 R0 D9 D21 D26 D2 D14 D36 D85 D20 D57 D45 D23 D19 D10 D6 D7 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D12 D29 D35 D15 D53
v6_sens ACS-LS 204 0.8 0.8 2908.120072 102 D85 D12 D29 D63 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 D57 D20 D45 D36 R0 D14 D2 D23 D19 D10 D6 D7 D51 D82 D13 D4 D30 D73 D98 D68 D40 D71 D18 D88 D97 D34 D99 D74 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 R0 D9 D26 D21 D27 D15 D35 D53
v6_sens ACS-LS 217 0.8 0.8 2867.411431 102 D53 D15 D63 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D1 D22 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 D74 D33 R1 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 D9 D26 D14 R0 D36 D2 D23 D19 D10 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D68 D73 D30 D4 D13 D82 D51 D7 D6 D57 D45 D20 D85 D12 D29 D35
v6_sens ACS-LS 206 0.8 0.8 2828.642043 103 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 R0 D9 D21 D26 D2 D14 D36 D85 D20 D57 D45 D23 D19 D10 D6 D7 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D12 D29 D35 D15 D53
v6_sens ACS-LS 219 0.8 0.8 2859.115969 103 D53 D15 D35 D63 D48 D66 D31 D62 D49 D76 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D88 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D2 D23 D19 D10 D6 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D7 D29 D12 D85 D20 D57 D45 D36
v6_sens ACS-LS 208 0.8 0.8 2852.906029 104 D12 D6 D7 D44 D17 D51 D82 D13 D30 D73 D4 D97 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D87 D16 D32 D96 D56 D55 D10 D19 D23 R19 D45 D57 D20 D85 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D35 D15 D53
v6_sens ACS-LS 201 0.8 1 2836.842741 104 D53 D15 D35 D63 D48 D66 D31 D62 D49 D76 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D61 R28 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D2 D23 D19 D10 D6 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D7 D29 D12 D85 D20 D57 D45 D36
v6_sens ACS-LS 210 0.8 0.8 2811.741098 104 D12 D29 D63 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R33 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D4 D30 D13 D82 D76 D49 D62 D31 D66 D48 D35 R0 D53 D15 D60 D81 D37 D27 D21 D9 D26 D14 D36 R14 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D73 D87 D32 D16 D17 D51 D44 D7 D6 D57 D45 D20 D85
v6_sens ACS-LS 203 0.8 1 2947.400661 106 D36 D2 D57 D6 D10 D55 D56 D96 D70 D73 D30 D4 D68 D40 D71 D18 D88 D97 D3 D41 R3 D69 D28 D61 D80 D90 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 D35 D53 D15 R53 R15 D91 D38 D89 D86 D50 D83 D93 D75 D59 R3 D78 D24 D46 D8 D33 D1 D22 R33 D74 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D98 D79 D87 D32 D16 D17 D51 D44 R6 D7 D12 D85 D20 D45 D19 D23 R2 D14 D26 D9 D21 D81 D60 D37 D27
v6_sens ACS-LS 212 0.8 0.8 2868.882983 104 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D78 D24 D46 D8 D33 D22 D11 D74 R11 R22 D1 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D88 D97 D69 D28 D61 D80 D90 D49 D62 D31 D66 D63 D29 D35 D15 D53 R0 D9 D21 D26 D14 D2 D23 D19 D10 D6 D7 D48 D76 D82 D13 D4 D30 D73 D98 D68 D71 D18 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D51 D44 R6 D12 D85 D20 D57 D45 D36
v6_sens ACS-LS 205 0.8 1 2815.550936 104 D53 D15 D35 D12 D29 D63 D48 D66 D31 D62 D49 D76 D82 D13 D4 D30 D73 D87 D32 D16 D17 D51 D7 D6 D57 D45 D20 D85 R0 D2 D9 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R33 D1 D22 D11 D99 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 R17 D44 R6 D10 D19 D23 D36 D14 D26 D21 D27
v6_sens ACS-LS 214 0.8 0.8 2887.995875 103 D91 D38 D89 D86 D50 D83 D93 D75 D59 D24 D46 D78 D41 D3 R41 R3 D74 D8 D33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D69 D28 D61 D80 D90 D49 D62 D31 D66 D63 D35 D53 R0 D12 D7 D44 D51 D17 D16 D32 D87 D55 D56 D96 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D73 D30 D4 D13 D82 D76 D48 D29 D15 D60 D81 D37 D27 R0 D9 D21 D26 D14 D2 D23 D19 D10 D6 D57 D45 D20 D85 D36
v6_sens ACS-LS 207 0.8 1 2862.297258 103 D53 D35 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D74 D33 D8 D46 D24 D78 R3 D41 R33 D1 D22 D11 D99 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D23 D36 R0 D14 D2 D19 D10 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 D12 D57 D45 D20 D85 R0 D9 D26 D21 D81 D60 D37 D27
v6_sens ACS-LS 216 0.8 0.8 2864.699383 104 D85 D20 D57 D6 D7 D44 D17 D51 D82 D13 D30 D4 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D73 D16 D32 R16 R32 D87 D70 D96 D56 D55 D10 D19 D23 D45 D36 R0 D2 D14 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D12 D35 D15 D53
v6_sens ACS-LS 218 0.8 0.8 2801.788898 104 D27 D37 R27 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D23 D36 R0 D9 D21 D26 D14 D2 D19 D10 D44 D7 D48 D63 D66 D31 D62 D49 D76 D82 D13 D4 D30 D73 D87 D32 D16 D17 D51 R7 D6 D57 D45 D20 D85 D12 D29 D35 D15 D53
v6_sens ACS-LS 209 0.8 1 2861.154057 103 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D98 D79 D70 D96 D56 D55 D10 D57 D45 D20 D85 R0 D12 D6 D7 D44 D51 D17 D16 D32 D87 D73 D30 D4 D68 D71 D18 D88 D97 D61 D80 D90 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 D35 D15 D53 R0 D9 D21 D26 D14 D2 D23 D19 D36
v6_sens ACS-LS 200 0.8 1 2866.851420 105 D85 D20 D45 D57 D6 D7 D44 D17 D51 D13 D30 D4 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 R71 R18 D88 D97 D61 D80 D90 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 R0 D27 D37 D21 D9 D26 D14 D36 R14 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D73 D87 D32 D16 D82 D76 D49 D62 D31 D66 D48 D63 D29 D12 D35 D15 D53
v6_sens ACS-LS 211 0.8 1 2908.417514 105 D29 D63 D48 D66 D31 D62 D49 D76 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D22 D11 D74 R22 D1 D47 D65 D67 D34 D99 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 R94 R5 D72 D84 D43 D40 D18 D71 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 D57 D85 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D13 D82 D51 D7 D6 D10 D19 D23 D20 D45 R20 D12 D35 D15 D53
v6_sens ACS-LS 202 0.8 1 2857.618301 103 D9 D21 D26 D14 D2 D23 D19 D10 D6 D7 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D88 D97 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D35 R0 D53 D15 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D12 D85 D20 D57 D45 D36
v6_sens ACS-LS 213 0.8 1 2843.343474 102 D12 D29 D63 D48 D66 D31 D62 D49 D76 D90 D80 D61 D28 D69 D3 D41 R3 D74 D1 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D34 D99 D11 D22 R1 D33 D8 D46 D24 D78 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 D21 D9 D26 D14 R0 D36 D2 D23 D19 D10 D55 D56 D96 D87 D70 D79 D98 D68 D73 D30 D4 D13 D82 D51 D16 D32 D17 D44 D7 D6 D57 D45 D20 D85 D35 D15 D53
v6_sens ACS-LS 215 0.8 1 2875.199730 104 D27 D37 R27 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D3 D69 D97 D34 D99 D74 D33 D8 D46 D24 D78 R3 D41 R33 D1 D22 D11 D47 D65 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D72 D84 D43 D40 D18 D71 D4 D30 D13 D82 D76 D49 D62 D31 D66 D48 D63 R0 D9 D21 D26 D2 D14 D36 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D73 D87 D32 D16 D17 D51 D44 D7 D6 D57 D45 D20 D85 R20 D12 D29 D35 D15 D53
v6_sens ACS-LS 204 0.8 1 2951.696462 103 D85 D57 D6 D7 D51 D82 D90 D80 D61 D28 D69 D3 D74 D8 D33 R8 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D10 D19 D45 D20 D12 D29 D35 D53 R0 D15 D63 D48 D66 D31 D62 D49 D76 D13 D4 D30 D73 D98 D68 D71 D18 D88 D97 D41 D78 D46 D24 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D2 D23 D36
v6_sens ACS-LS 217 0.8 1 2859.343900 103 D53 D15 D35 D63 D48 D66 D31 D62 D49 D76 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D47 D65 R11 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D88 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D2 D23 D19 D10 D6 D51 D82 D13 D4 D30 D73 D98 D68 D71 D18 D84 D40 D43 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D7 D29 D12 D57 D45 D20 D85 D36
v6_sens ACS-LS 206 0.8 1 2863.278007 103 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D28 D69 D3 D74 D33 D8 D46 D24 D78 R3 D41 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 D88 D97 D61 D80 D90 D76 D49 D62 D31 D66 D48 D63 R0 D9 D21 D26 D2 D14 D36 D85 D20 D57 D45 D23 D19 D10 D6 D7 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 R6 D12 D29 D35 D15 D53
v6_sens ACS-LS 219 0.8 1 2828.852769 105 D53 D15 D35 D63 D48 D66 D31 D62 D49 D76 D90 D80 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 R94 R5 D72 D84 D43 D40 D71 D18 D88 D97 D61 D59 D75 D93 D83 D50 D86 D89 D38 D91 D60 D81 D37 D27 R0 D9 D21 D26 D14 D2 D23 D19 D10 D6 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D98 D68 D73 D30 D4 D13 D82 D51 D7 D29 D12 D85 D20 D45 D57 R45 D36
v6_sens ACS-LS 208 0.8 1 2840.309162 104 D12 D6 D7 D44 D17 D51 D82 D13 D30 D4 D97 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 R5 D88 D72 D84 D18 D71 D40 D43 D79 D98 D68 D73 D16 D32 D87 D70 D96 D56 D55 D10 D19 D23 R19 D45 D57 D20 D85 R0 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D35 D15 D53
v6_sens ACS-LS 210 0.8 1 2811.741098 104 D12 D29 D63 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R33 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D4 D30 D13 D82 D76 D49 D62 D31 D66 D48 D35 R0 D53 D15 D60 D81 D37 D27 D21 D9 D26 D14 D36 R14 D2 D23 D19 D10 D55 D56 D96 D70 D79 D98 D68 D73 D87 D32 D16 D17 D51 D44 D7 D6 D57 D45 D20 D85
v6_sens ACS-LS 212 0.8 1 2860.811628 105 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D3 D41 R3 D78 D24 D46 D8 D33 D74 R33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D71 D18 R71 R18 D88 D97 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D63 R0 D53 D15 D35 D12 D29 D48 D51 D82 D13 D4 D30 D73 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 D17 D44 D7 D6 D57 D45 D20 D85 R0 D9 D21 D26 D14 D2 D10 D19 D23 D36
v6_sens ACS-LS 214 0.8 1 2891.336666 103 D15 D91 D38 D89 D86 D50 D83 D93 D75 D59 D24 D46 D78 D41 D3 R41 R3 D74 D8 D33 D1 D22 D11 D47 D65 D99 D34 D67 D58 D39 D42 D95 D54 D25 D92 D52 D77 D64 D5 D94 D88 D97 D69 D28 D61 D80 D90 D76 D49 D62 D31 D66 D63 R0 D12 D7 D44 D17 D16 D32 D87 D55 D56 D96 D70 D79 D43 D40 D84 D72 D18 D71 D68 D98 D73 D30 D4 D13 D82 D51 D48 D29 D35 D53 R0 D14 D2 D23 D19 D10 D6 D57 D45 D20 D85 D36 D26 D9 D21 D81 D60 D37 D27
v6_sens ACS-LS 216 0.8 1 2844.373345 105 D36 D14 D2 D26 D9 D21 D27 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D80 D90 D76 D49 D62 D31 D66 D48 D63 D29 D35 D53 D15 R0 D12 D6 D7 D44 D17 D51 D82 D13 D30 D73 D4 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 R33 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D70 D96 D56 D55 D87 D32 D16 R17 D10 D19 D23 R19 D45 D57 D20 D85
v6_sens ACS-LS 218 0.8 1 2815.051128 104 D37 D81 D60 D91 D38 D89 D86 D50 D83 D93 D75 D59 D90 D80 D61 D28 D69 D3 D41 R3 D78 D24 D46 D8 D33 D74 D1 D22 D11 D99 R11 D47 D65 D67 D34 D97 D88 D39 D58 D42 D95 D54 D25 D92 D52 D77 D64 D94 D5 D72 D84 D43 D40 D18 D71 D68 D98 D79 D87 D16 D32 R16 D17 D51 R17 D7 D44 D6 D57 D45 D20 D85 D36 R0 D9 D21 D26 D14 D2 D23 D19 D10 D55 D56 D96 D70 D73 D30 D4 D13 D82 D76 D49 D62 D31 D66 D48 D63 D29 D12 D35 D15 D53 D27


==> anc/results/exp2_base/base_ACS-LS_200_exact.txt <==
RUN	base	ACS-LS	200	exact	400	1	0.6	5	0.8	299982	2901.5557018270	4555.6928856881	0.000000	12	2901.5557018270	1	2764.8463809772	299982	284970	15012	284970	0	185243115707	8449.80	8458.95	stored
PERM	base	ACS-LS	200	exact 27 37 60 81 21 9 26 14 2 23 19 6 7 10 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 39 58 42 95 54 25 92 52 77 64 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 15 35 53 12 29 63 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 57 45 20 85 36
TRACE	base	ACS-LS	200	exact	NA	2933.068073	2931.053867	2921.287835	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702


==> anc/results/exp2_base/base_ACS-LS_200_greedy.txt <==
RUN	base	ACS-LS	200	greedy	400	1	0.6	5	0.8	299978	3078.0078547235	3078.0078547235	0.000000	8	3006.2366206372	1	2839.5124466954	299978	0	0	0	0	0	0.00	9.44	stored
PERM	base	ACS-LS	200	greedy 35 29 12 7 44 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 64 77 52 92 25 54 95 42 58 39 94 18 71 84 43 40 68 98 79 70 96 56 55 51 6 10 19 23 20 45 57 85 36 14 2 26 9 21 27 37 81 60 15 53
TRACE	base	ACS-LS	200	greedy	NA	3333.933435	3175.022388	3167.434050	3132.360510	3132.360510	3132.360510	3102.213361	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3079.280387	3079.280387	3079.280387	3079.280387	3079.280387	3079.280387	3079.280387	3078.007855	3078.007855


==> anc/results/exp2_base/base_ACS-LS_201_exact.txt <==
RUN	base	ACS-LS	201	exact	400	1	0.6	5	0.8	299966	2874.1918370562	3569.4220361118	0.000000	9	2874.1918370562	1	2752.6268708906	299966	280335	19631	280335	0	92906446745	4460.01	4465.73	stored
PERM	base	ACS-LS	201	exact 12 29 7 51 82 13 4 30 73 98 68 40 71 18 88 97 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 79 70 96 56 55 87 32 16 17 44 6 10 19 23 45 57 20 85 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 35 15 53
TRACE	base	ACS-LS	201	exact	NA	2953.204846	2939.026441	2921.856495	2918.513804	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837


==> anc/results/exp2_base/base_ACS-LS_201_greedy.txt <==
RUN	base	ACS-LS	201	greedy	400	1	0.6	5	0.8	299998	3133.0115576092	3133.0115576092	0.000000	6	3034.4456874713	1	2900.7104428111	299998	0	0	0	0	0	0.00	5.20	stored
PERM	base	ACS-LS	201	greedy 53 15 91 38 89 86 50 83 93 75 59 78 24 46 8 33 3 41 74 11 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 68 71 18 88 97 34 99 69 28 61 80 90 76 49 62 31 66 48 63 29 35 12 6 7 51 82 13 4 30 73 98 79 70 96 56 55 87 32 16 17 44 10 19 23 45 57 20 85 36 14 2 26 9 21 81 60 37 27
TRACE	base	ACS-LS	201	greedy	NA	3254.747812	3254.747812	3254.747812	3170.899858	3170.899858	3170.899858	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558


==> anc/results/exp2_base/base_ACS-LS_202_exact.txt <==
RUN	base	ACS-LS	202	exact	400	1	0.6	5	0.8	299986	2848.5054899228	5857.8961149591	0.000000	17	2848.5054899228	1	2747.1084439272	299986	281771	18215	281771	0	108371540580	4862.28	4869.20	stored
PERM	base	ACS-LS	202	exact 36 14 2 26 9 21 27 37 81 60 15 35 29 12 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 6 7 48 63 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 57 45 20 85
TRACE	base	ACS-LS	202	exact	NA	2888.797771	2879.171964	2879.171964	2864.177222	2864.177222	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490


==> anc/results/exp2_base/base_ACS-LS_202_greedy.txt <==
RUN	base	ACS-LS	202	greedy	400	1	0.6	5	0.8	299974	3147.3289106750	3147.3289106750	0.000000	6	3066.5588843290	1	2944.0921304110	299974	0	0	0	0	0	0.00	6.25	stored
PERM	base	ACS-LS	202	greedy 53 15 35 29 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 12 7 48 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 88 72 5 94 64 77 52 92 25 54 95 42 58 39 97 4 68 71 18 84 40 43 79 98 73 30 13 82 51 6 57 45 36 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 44 20 85
TRACE	base	ACS-LS	202	greedy	NA	3308.743570	3215.349849	3211.195949	3211.195949	3211.195949	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3180.364178	3180.364178	3180.364178	3180.364178	3156.697883	3156.697883	3156.697883	3156.697883	3156.697883	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911


==> anc/results/exp2_base/base_ACS-LS_203_exact.txt <==
RUN	base	ACS-LS	203	exact	400	1	0.6	5	0.8	299990	2887.0047697264	4513.8404123697	0.000000	12	2887.0047697264	1	2792.6699900664	299990	272496	27494	272496	0	111790853269	6666.23	6675.73	stored
PERM	base	ACS-LS	203	exact 85 20 45 6 57 44 17 16 32 87 55 56 96 70 79 98 68 73 4 30 13 90 80 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 43 40 71 18 88 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 7 51 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	base	ACS-LS	203	exact	NA	2972.400105	2972.400105	2912.330382	2907.602046	2903.982145	2903.982145	2903.982145	2895.311425	2895.311425	2895.311425	2895.311425	2890.815548	2890.815548	2890.815548	2890.815548	2890.815548	2887.288677	2887.288677	2887.288677	2887.288677	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770


==> anc/results/exp2_base/base_ACS-LS_203_greedy.txt <==
RUN	base	ACS-LS	203	greedy	400	1	0.6	5	0.8	299954	3074.3310322617	3074.3310322617	0.000000	4	3070.6463658544	1	2886.0389797233	299954	0	0	0	0	0	0.00	5.82	stored
PERM	base	ACS-LS	203	greedy 20 45 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 57 6 7 82 13 61 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 40 71 18 88 97 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 85 12 29 48 51 76 49 62 31 66 63 15 35 53
TRACE	base	ACS-LS	203	greedy	NA	3268.843416	3268.843416	3268.843416	3268.843416	3264.511710	3228.132888	3228.132888	3203.925876	3201.676197	3201.676197	3137.662404	3137.662404	3137.662404	3098.338704	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3081.217084	3081.217084	3081.217084	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032


==> anc/results/exp2_base/base_ACS-LS_204_exact.txt <==
RUN	base	ACS-LS	204	exact	400	1	0.6	5	0.8	299966	2914.9255454240	4536.7495313689	0.000000	13	2914.9255454240	1	2764.5858684508	299966	282519	17447	282519	0	182215759022	7559.88	7569.17	stored
PERM	base	ACS-LS	204	exact 9 21 26 2 14 36 23 19 10 6 57 45 20 85 53 15 35 63 29 12 7 44 17 16 32 87 55 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 97 88 18 71 68 98 73 4 30 13 82 51 48 66 31 62 49 76 90 80 61 28 69 3 41 74 11 99 65 47 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	base	ACS-LS	204	exact	NA	2983.230175	2983.230175	2963.154629	2963.154629	2963.154629	2951.756422	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2928.080001	2924.054539	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545


==> anc/results/exp2_base/base_ACS-LS_204_greedy.txt <==
RUN	base	ACS-LS	204	greedy	400	1	0.6	5	0.8	299958	3063.2979951583	3063.2979951583	0.000000	4	3063.2979951583	1	2947.3991547259	299958	0	0	0	0	0	0.00	7.29	stored
PERM	base	ACS-LS	204	greedy 36 19 10 55 56 96 70 79 43 40 84 72 18 71 68 98 73 87 32 16 17 51 44 6 7 48 66 31 62 49 76 82 13 4 30 1 22 11 47 65 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 99 74 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 27 37 9 21 26 2 14 23 45 57 20 85 12 29 63 35 15 53
TRACE	base	ACS-LS	204	greedy	NA	3247.956514	3213.955887	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3165.756966	3165.756966	3113.913068	3113.913068	3105.757864	3105.757864	3105.757864	3090.603285	3081.879686	3081.879686	3081.879686	3081.879686	3081.879686	3081.879686	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995


==> anc/results/exp2_base/base_ACS-LS_205_exact.txt <==
RUN	base	ACS-LS	205	exact	400	1	0.6	5	0.8	299998	2914.0066768729	3936.2138484324	0.000000	11	2914.0066768729	1	2772.6096689355	299998	278610	21388	278610	0	121858976347	4874.90	4881.14	stored
PERM	base	ACS-LS	205	exact 9 21 26 2 14 36 23 19 10 6 7 12 29 63 35 15 53 85 20 45 57 44 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 51 48 66 31 62 49 76 90 80 61 28 69 3 41 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 65 47 11 99 74 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	base	ACS-LS	205	exact	NA	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2924.210281	2924.210281	2924.210281	2924.210281	2924.015292	2924.015292	2920.488421	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677


==> anc/results/exp2_base/base_ACS-LS_205_greedy.txt <==
RUN	base	ACS-LS	205	greedy	400	1	0.6	5	0.8	299954	3141.4582970499	3141.4582970499	0.000000	7	3099.5552568368	1	2973.2419219157	299954	0	0	0	0	0	0.00	5.33	stored
PERM	base	ACS-LS	205	greedy 36 14 2 23 45 57 6 44 17 16 13 4 30 73 68 71 18 40 79 70 96 56 55 10 19 20 85 12 7 82 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 94 5 64 77 52 92 25 54 95 42 58 39 72 84 43 98 87 32 51 29 35 9 26 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 63 15 53
TRACE	base	ACS-LS	205	greedy	NA	3472.556328	3365.843375	3323.745283	3258.031311	3185.685267	3185.685267	3185.685267	3185.685267	3177.583883	3177.583883	3177.583883	3177.583883	3149.854087	3149.854087	3149.854087	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297


==> anc/results/exp2_base/base_ACS-LS_206_exact.txt <==
RUN	base	ACS-LS	206	exact	400	1	0.6	5	0.8	299994	2836.2493639516	3755.7837570076	0.000000	13	2836.2493639516	1	2714.1648442047	299994	286294	13700	286294	0	94828838593	5657.00	5664.57	stored
PERM	base	ACS-LS	206	exact 53 15 35 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 12 20 45 57 85
TRACE	base	ACS-LS	206	exact	NA	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2841.966937	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364


==> anc/results/exp2_base/base_ACS-LS_206_greedy.txt <==
RUN	base	ACS-LS	206	greedy	400	1	0.6	5	0.8	299958	3087.0757894780	3087.0757894780	0.000000	7	3055.6888570274	1	2921.9164968465	299958	0	0	0	0	0	0.00	5.20	stored
PERM	base	ACS-LS	206	greedy 53 15 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 63 29 35 12 7 51 82 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 4 30 13 16 17 6 57 45 20 85 36 2 55 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 98 73 87 32 44 10 19 23 14 26 21 9
TRACE	base	ACS-LS	206	greedy	NA	3300.143197	3296.413476	3296.413476	3296.413476	3296.413476	3296.413476	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789


==> anc/results/exp2_base/base_ACS-LS_207_exact.txt <==
RUN	base	ACS-LS	207	exact	400	1	0.6	5	0.8	299974	2865.9735787391	3853.4731297196	0.000000	10	2865.9735787391	1	2774.1935574285	299974	276652	23322	276652	0	110942429341	4770.31	4776.49	stored
PERM	base	ACS-LS	207	exact 14 2 36 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 26 9 21 27 37 81 60 15 53 35 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 88 97 71 18 84 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12
TRACE	base	ACS-LS	207	exact	NA	2951.386504	2951.386504	2951.386504	2951.386504	2951.386504	2936.890525	2936.890525	2934.600702	2928.370660	2895.251949	2893.127127	2891.761524	2891.761524	2877.128521	2877.128521	2877.128521	2877.128521	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2865.973579	2865.973579	2865.973579	2865.973579	2865.973579	2865.973579	2865.973579	2865.973579	2865.973579	2865.973579	2865.973579


==> anc/results/exp2_base/base_ACS-LS_207_greedy.txt <==
RUN	base	ACS-LS	207	greedy	400	1	0.6	5	0.8	299970	3040.7895906462	3040.7895906462	0.000000	4	3040.7895906462	1	2981.9220254527	299970	0	0	0	0	0	0.00	4.53	stored
PERM	base	ACS-LS	207	greedy 48 76 49 62 75 59 90 80 61 28 69 3 78 24 46 41 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 18 71 40 43 79 98 68 73 30 4 13 82 51 7 12 35 15 53 2 36 85 20 45 57 6 44 17 16 32 87 70 96 56 55 10 19 23 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 31 66 63 29
TRACE	base	ACS-LS	207	greedy	NA	3253.627727	3237.396361	3225.569794	3204.049487	3199.016177	3146.736836	3146.736836	3146.736836	3146.736836	3146.736836	3135.098936	3135.098936	3135.098936	3135.098936	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3054.973387	3049.318829	3041.602356	3041.602356	3041.602356	3041.602356	3041.602356	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591


==> anc/results/exp2_base/base_ACS-LS_208_exact.txt <==
RUN	base	ACS-LS	208	exact	400	1	0.6	5	0.8	299958	2836.1493731597	3505.6291210309	0.000000	9	2836.1493731597	1	2738.2525013127	299958	278802	21156	278802	0	107425384046	7495.70	7503.76	stored
PERM	base	ACS-LS	208	exact 2 23 19 10 55 56 96 70 87 32 16 17 51 44 6 57 45 20 85 53 15 35 29 12 7 48 63 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 18 71 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36
TRACE	base	ACS-LS	208	exact	NA	2908.244610	2876.520788	2876.520788	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2841.057879	2841.057879	2841.057879	2841.057879	2839.882130	2839.882130	2839.882130	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373


==> anc/results/exp2_base/base_ACS-LS_208_greedy.txt <==
RUN	base	ACS-LS	208	greedy	400	1	0.6	5	0.8	300000	3112.5008170705	3112.5008170705	0.000000	7	3080.6197464009	1	2963.2927125164	300000	0	0	0	0	0	0.00	5.16	stored
PERM	base	ACS-LS	208	greedy 12 6 7 51 82 13 30 4 97 34 67 58 39 88 18 71 68 98 73 87 32 16 17 44 10 57 45 20 85 15 63 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 70 96 56 55 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 29 35 53
TRACE	base	ACS-LS	208	greedy	NA	3404.308243	3342.475308	3251.440017	3209.329089	3209.329089	3209.329089	3209.329089	3209.329089	3206.298719	3184.736162	3184.736162	3184.736162	3184.736162	3184.736162	3169.093089	3169.093089	3169.093089	3152.133347	3152.133347	3152.133347	3152.133347	3152.133347	3152.133347	3147.270867	3147.270867	3147.270867	3147.270867	3138.176713	3138.176713	3138.176713	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817


==> anc/results/exp2_base/base_ACS-LS_209_exact.txt <==
RUN	base	ACS-LS	209	exact	400	1	0.6	5	0.8	299990	2843.2368418632	3903.4811776005	0.000000	10	2843.2368418632	1	2763.9361745784	299990	274947	25043	274947	0	114551670671	5991.73	5999.54	stored
PERM	base	ACS-LS	209	exact 85 20 45 57 6 7 51 82 76 49 62 31 66 48 63 29 12 35 15 53 36 14 2 23 19 10 44 17 16 32 87 55 56 96 70 79 98 73 4 30 13 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26
TRACE	base	ACS-LS	209	exact	NA	2995.205804	2958.834537	2958.834537	2958.834537	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2910.996141	2910.996141	2895.762451	2895.762451	2895.762451	2895.762451	2880.779864	2880.779864	2880.779864	2880.779864	2880.779864	2880.779864	2880.779864	2880.779864	2866.265185	2866.265185	2866.265185	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2843.236842	2843.236842	2843.236842


==> anc/results/exp2_base/base_ACS-LS_209_greedy.txt <==
RUN	base	ACS-LS	209	greedy	400	1	0.6	5	0.8	299992	3188.5002323213	3188.5002323213	0.000000	5	3057.7409592297	1	2951.9525546055	299992	0	0	0	0	0	0.00	5.79	stored
PERM	base	ACS-LS	209	greedy 6 16 32 87 70 79 98 73 30 4 68 71 18 40 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 3 41 8 46 24 78 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 63 48 66 31 62 49 76 13 82 51 17 44 7 12 29 35 53 9 21 26 2 14 36 23 19 96 56 55 10 57 45 20 85
TRACE	base	ACS-LS	209	greedy	NA	3348.321625	3340.985273	3226.969207	3226.969207	3226.969207	3226.969207	3209.475367	3209.475367	3209.475367	3209.475367	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3201.478031	3199.137281	3198.350739	3198.350739	3198.350739	3198.350739	3198.350739	3198.350739	3198.350739	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232


==> anc/results/exp2_base/base_ACS-LS_210_exact.txt <==
RUN	base	ACS-LS	210	exact	400	1	0.6	5	0.8	299962	2837.8603630834	3488.3051734560	0.000000	7	2837.8603630834	1	2724.4301059755	299962	285787	14175	285787	0	102244863457	4868.86	4874.78	stored
PERM	base	ACS-LS	210	exact 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 67 34 99 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 53 15 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	base	ACS-LS	210	exact	NA	2889.979903	2889.979903	2889.979903	2881.194846	2881.194846	2877.107623	2872.080997	2851.897724	2847.890421	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2839.520272	2839.520272	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363


==> anc/results/exp2_base/base_ACS-LS_210_greedy.txt <==
RUN	base	ACS-LS	210	greedy	400	1	0.6	5	0.8	299954	3091.4032909062	3091.4032909062	0.000000	5	3066.6826802311	1	2935.2809714840	299954	0	0	0	0	0	0.00	6.06	stored
PERM	base	ACS-LS	210	greedy 57 6 10 55 56 96 87 70 79 43 40 84 72 18 71 68 98 73 4 13 30 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 63 48 66 31 62 49 76 82 51 16 32 17 44 7 12 29 35 53 9 21 26 2 14 36 23 19 45 20 85
TRACE	base	ACS-LS	210	greedy	NA	3254.101376	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3171.929394	3126.646339	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3107.576795	3107.576795	3107.576795	3107.576795	3107.576795	3107.576795	3097.380198	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291


==> anc/results/exp2_base/base_ACS-LS_211_exact.txt <==
RUN	base	ACS-LS	211	exact	400	1	0.6	5	0.8	299978	2895.2395529482	4142.1195698213	0.000000	8	2895.2395529482	1	2714.2804294118	299978	282092	17886	282092	0	166851612977	7256.49	7263.35	stored
PERM	base	ACS-LS	211	exact 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 12 85 20 45 57 36 53 15 35 29 63 48 66 31 62 49 76 82 13 4 30 73 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	base	ACS-LS	211	exact	NA	2898.772520	2898.772520	2898.772520	2898.772520	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553


==> anc/results/exp2_base/base_ACS-LS_211_greedy.txt <==
RUN	base	ACS-LS	211	greedy	400	1	0.6	5	0.8	299962	3006.7316106184	3006.7316106184	0.000000	5	2996.3499045770	1	2853.5457934563	299962	0	0	0	0	0	0.00	4.72	stored
PERM	base	ACS-LS	211	greedy 63 48 66 31 62 49 90 80 61 28 69 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 71 18 88 97 34 99 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 2 14 36 23 19 45 20 85 12 29 35 15 53 6 7 51 82 76 13 4 30 73 98 68 40 43 79 70 96 56 55 87 32 16 17 44 10 57
TRACE	base	ACS-LS	211	greedy	NA	3283.108155	3265.184193	3229.381126	3229.381126	3221.081632	3221.081632	3213.596963	3213.596963	3213.596963	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3181.786614	3073.208161	3028.777144	3028.777144	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611


==> anc/results/exp2_base/base_ACS-LS_212_exact.txt <==
RUN	base	ACS-LS	212	exact	400	1	0.6	5	0.8	299998	2840.0529559656	3537.6481033237	0.000000	9	2840.0529559656	1	2719.3201193657	299998	272594	27404	272594	0	122451303694	8357.41	8367.73	stored
PERM	base	ACS-LS	212	exact 2 23 19 10 55 56 96 70 87 32 16 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 85 20 45 57 6 7 44 17 51 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	base	ACS-LS	212	exact	NA	2981.512736	2970.996643	2927.902002	2900.678547	2900.678547	2900.678547	2900.678547	2851.275350	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956


==> anc/results/exp2_base/base_ACS-LS_212_greedy.txt <==
RUN	base	ACS-LS	212	greedy	400	1	0.6	5	0.8	299966	3145.8073290826	3145.8073290826	0.000000	6	3064.4597265503	1	2973.1440792358	299966	0	0	0	0	0	0.00	7.19	stored
PERM	base	ACS-LS	212	greedy 23 19 10 55 56 96 70 98 4 61 3 69 28 80 90 59 75 93 83 50 86 89 38 91 15 7 51 17 16 32 87 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 99 74 41 78 24 46 8 1 33 22 11 47 65 97 88 18 71 68 73 30 13 82 76 49 62 31 66 63 48 44 6 57 45 20 85 12 29 35 53 36 14 2 26 9 21 81 60 37 27
TRACE	base	ACS-LS	212	greedy	NA	3279.574856	3277.904409	3262.292321	3227.085623	3227.085623	3175.954670	3175.954670	3175.954670	3175.954670	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3145.807329	3145.807329	3145.807329


==> anc/results/exp2_base/base_ACS-LS_213_exact.txt <==
RUN	base	ACS-LS	213	exact	400	1	0.6	5	0.8	299966	2925.4054564821	3952.0375257897	0.000000	7	2925.4054564821	1	2708.7087125087	299966	277569	22397	277569	0	155360715562	6753.82	6760.64	stored
PERM	base	ACS-LS	213	exact 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 88 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 1 33 8 46 24 78 3 41 74 99 34 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	base	ACS-LS	213	exact	NA	2964.262496	2952.288654	2952.288654	2952.288654	2952.288654	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456


==> anc/results/exp2_base/base_ACS-LS_213_greedy.txt <==
RUN	base	ACS-LS	213	greedy	400	1	0.6	5	0.8	299978	2974.8686727190	2974.8686727190	0.000000	6	2974.8686727190	1	2890.2993415873	299978	0	0	0	0	0	0.00	4.90	stored
PERM	base	ACS-LS	213	greedy 6 7 51 82 13 76 49 62 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 45 57 20 85 36 12 29 48 66 31 63 35 15 53
TRACE	base	ACS-LS	213	greedy	NA	3239.841024	3239.841024	3239.841024	3185.789332	3044.669910	3024.733985	3024.733985	3024.733985	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673


==> anc/results/exp2_base/base_ACS-LS_214_exact.txt <==
RUN	base	ACS-LS	214	exact	400	1	0.6	5	0.8	299966	2872.5541635509	4736.9494815596	0.000000	10	2872.5541635509	1	2807.2916758508	299966	285960	14006	285960	0	86717208164	3611.71	3617.87	stored
PERM	base	ACS-LS	214	exact 14 2 26 9 21 27 37 81 60 15 35 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 74 11 47 65 99 22 1 33 8 46 24 78 97 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63
TRACE	base	ACS-LS	214	exact	NA	2963.153186	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2900.677933	2900.677933	2900.677933	2900.677933	2900.677933	2900.677933	2900.677933	2893.364598	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2880.532786	2880.532786	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164


==> anc/results/exp2_base/base_ACS-LS_214_greedy.txt <==
RUN	base	ACS-LS	214	greedy	400	1	0.6	5	0.8	299958	3051.3827671603	3051.3827671603	0.000000	5	3022.5181794464	1	2853.1235060758	299958	0	0	0	0	0	0.00	5.13	stored
PERM	base	ACS-LS	214	greedy 53 15 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 69 28 61 80 90 76 49 62 31 66 48 63 29 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36 14 2 26 9 21 81 60 37 27 35 12 57 45 20 85
TRACE	base	ACS-LS	214	greedy	NA	3203.534119	3130.713726	3082.488821	3082.488821	3082.488821	3082.488821	3082.488821	3081.884235	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3051.737500	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767


==> anc/results/exp2_base/base_ACS-LS_215_exact.txt <==
RUN	base	ACS-LS	215	exact	400	1	0.6	5	0.8	299994	2846.9082845223	4610.3097897621	0.000000	9	2846.9082845223	1	2748.0721768583	299994	288714	11280	288714	0	92068018169	4655.82	4663.47	stored
PERM	base	ACS-LS	215	exact 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 67 34 99 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	base	ACS-LS	215	exact	NA	2919.524216	2919.524216	2910.214116	2909.551429	2909.551429	2896.889959	2896.889959	2896.889959	2896.889959	2873.503051	2867.822487	2865.147371	2859.536079	2855.850948	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285


==> anc/results/exp2_base/base_ACS-LS_215_greedy.txt <==
RUN	base	ACS-LS	215	greedy	400	1	0.6	5	0.8	299958	3106.2093185102	3106.2093185102	0.000000	5	3106.2093185102	1	2992.3000062353	299958	0	0	0	0	0	0.00	7.70	stored
PERM	base	ACS-LS	215	greedy 85 6 7 51 82 13 30 73 4 61 28 69 3 41 46 24 78 1 22 33 8 74 97 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 88 18 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 45 57 20 15 63 48 66 31 62 49 76 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 12 29 35 53
TRACE	base	ACS-LS	215	greedy	NA	3268.291223	3203.470889	3185.901281	3181.999076	3181.999076	3181.999076	3181.999076	3181.999076	3181.999076	3164.991557	3164.991557	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319


==> anc/results/exp2_base/base_ACS-LS_216_exact.txt <==
RUN	base	ACS-LS	216	exact	400	1	0.6	5	0.8	299954	2847.2242541955	3651.8662930618	0.000000	9	2847.2242541955	1	2741.3045187353	299954	280924	19030	280924	0	127565551660	7306.90	7315.30	stored
PERM	base	ACS-LS	216	exact 36 2 19 10 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 23 45 57 20 85 12 29 7 6 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 15 35 53
TRACE	base	ACS-LS	216	exact	NA	2899.355727	2896.306798	2896.306798	2896.306798	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2847.224254	2847.224254	2847.224254	2847.224254


==> anc/results/exp2_base/base_ACS-LS_216_greedy.txt <==
RUN	base	ACS-LS	216	greedy	400	1	0.6	5	0.8	299974	3064.2755219347	3064.2755219347	0.000000	5	3050.8677927771	1	2896.1831301029	299974	0	0	0	0	0	0.00	5.76	stored
PERM	base	ACS-LS	216	greedy 7 51 82 4 68 71 18 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 98 73 30 13 76 48 29 12 35 53 15 63 66 31 62 49 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 60 81 27 37 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85
TRACE	base	ACS-LS	216	greedy	NA	3312.799700	3252.755183	3146.391584	3141.865512	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3090.872789	3090.872789	3090.872789	3077.334543	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522


==> anc/results/exp2_base/base_ACS-LS_217_exact.txt <==
RUN	base	ACS-LS	217	exact	400	1	0.6	5	0.8	299970	2838.6655168837	4948.2620955140	0.000000	11	2838.6655168837	1	2710.4188683497	299970	282061	17909	282061	0	105684863732	5115.02	5121.04	stored
PERM	base	ACS-LS	217	exact 14 2 26 9 21 27 37 81 60 15 53 35 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 67 34 99 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36
TRACE	base	ACS-LS	217	exact	NA	2947.300823	2947.300823	2947.300823	2922.055996	2922.055996	2922.055996	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2907.810504	2898.519589	2898.519589	2898.519589	2898.519589	2898.519589	2880.644710	2880.644710	2880.644710	2880.644710	2880.644710	2880.644710	2880.644710	2880.644710	2880.644710	2866.037052	2866.037052	2866.037052	2866.037052	2866.037052	2866.037052	2866.037052	2866.037052	2866.037052	2842.440815	2842.440815	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517


==> anc/results/exp2_base/base_ACS-LS_217_greedy.txt <==
RUN	base	ACS-LS	217	greedy	400	1	0.6	5	0.8	299998	3024.1205963900	3024.1205963900	0.000000	5	3011.3735769462	1	2904.2354754545	299998	0	0	0	0	0	0.00	4.69	stored
PERM	base	ACS-LS	217	greedy 6 7 44 17 51 82 76 49 90 80 61 28 69 3 41 46 24 78 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 18 71 40 43 79 98 68 73 30 4 13 16 32 87 70 96 56 55 10 19 45 57 20 85 12 29 63 48 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 15 35 53 36 23 2 14 26 21 9
TRACE	base	ACS-LS	217	greedy	NA	3292.740409	3290.597534	3290.597534	3281.105034	3272.967565	3272.967565	3272.967565	3228.624464	3228.624464	3228.624464	3228.624464	3228.624464	3210.342165	3210.342165	3210.342165	3071.896475	3071.896475	3046.759072	3041.592240	3028.432475	3028.432475	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596


==> anc/results/exp2_base/base_ACS-LS_218_exact.txt <==
RUN	base	ACS-LS	218	exact	400	1	0.6	5	0.8	299980	2879.7811000654	3931.5559137891	0.000000	9	2879.7811000654	1	2749.9661540334	299980	278833	21147	278833	0	106562256739	5438.08	5445.35	stored
PERM	base	ACS-LS	218	exact 12 29 85 20 45 57 6 7 51 82 13 4 30 73 98 68 71 18 88 97 61 28 69 3 41 78 24 46 8 1 22 33 74 11 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 35 15 53
TRACE	base	ACS-LS	218	exact	NA	2948.591164	2940.159461	2940.159461	2938.870940	2938.870940	2938.870940	2919.528234	2912.793327	2911.203366	2911.203366	2889.019526	2886.218876	2886.218876	2886.218876	2886.218876	2886.218876	2886.218876	2886.218876	2886.218876	2886.218876	2886.218876	2886.218876	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100


==> anc/results/exp2_base/base_ACS-LS_218_greedy.txt <==
RUN	base	ACS-LS	218	greedy	400	1	0.6	5	0.8	299974	3109.1381582846	3109.1381582846	0.000000	5	3083.1340740318	1	2926.9151112051	299974	0	0	0	0	0	0.00	7.08	stored
PERM	base	ACS-LS	218	greedy 37 81 60 91 38 89 86 50 83 93 59 75 62 49 76 13 30 4 68 98 73 87 32 16 17 44 85 20 45 57 6 7 51 82 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 64 77 52 92 25 54 95 42 58 39 94 18 71 40 84 43 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 53 15 35 63 31 66 48 29 12
TRACE	base	ACS-LS	218	greedy	NA	3337.006595	3331.574891	3203.551223	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3130.161132	3130.161132	3130.161132	3130.161132	3130.161132	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158


==> anc/results/exp2_base/base_ACS-LS_219_exact.txt <==
RUN	base	ACS-LS	219	exact	400	1	0.6	5	0.8	299972	2936.0829671787	4127.9785088844	0.000000	10	2936.0829671787	1	2812.0911711497	299972	291224	8748	291224	0	114690562498	5001.50	5008.24	stored
PERM	base	ACS-LS	219	exact 9 21 26 2 14 23 19 10 6 7 17 16 32 87 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 4 73 30 13 82 51 44 57 45 20 85 36 12 29 63 48 66 31 62 49 76 90 80 61 28 69 3 41 74 33 1 22 11 99 34 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	base	ACS-LS	219	exact	NA	3025.217399	2983.969686	2983.969686	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2965.703010	2965.703010	2965.703010	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2936.082967


==> anc/results/exp2_base/base_ACS-LS_219_greedy.txt <==
RUN	base	ACS-LS	219	greedy	400	1	0.6	5	0.8	299974	3037.0620031319	3037.0620031319	0.000000	5	3024.5405215333	1	2887.6868842595	299974	0	0	0	0	0	0.00	6.13	stored
PERM	base	ACS-LS	219	greedy 63 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 94 39 58 42 95 54 25 92 52 77 64 18 71 84 43 40 68 98 79 70 96 56 55 85 20 45 57 6 7 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 10 19 23 36 14 2 26 9 21 27 37 81 60 38 91 15 53 35 29 12
TRACE	base	ACS-LS	219	greedy	NA	3261.260036	3216.670388	3202.385137	3187.966862	3187.966862	3187.966862	3141.336694	3113.008167	3102.872385	3081.954526	3081.954526	3081.954526	3081.954526	3081.954526	3081.435990	3081.435990	3081.435990	3081.435990	3081.435990	3080.861860	3075.981668	3075.037130	3072.048998	3069.672261	3058.842670	3058.842670	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003


==> anc/results/exp2_base/base_ACS-LS_220_exact.txt <==
RUN	base	ACS-LS	220	exact	400	1	0.6	5	0.8	299994	2880.7763040476	4025.0941149022	0.000000	9	2880.7763040476	1	2797.4472690249	299994	272087	27907	272087	0	121469112708	7260.33	7266.55	stored
PERM	base	ACS-LS	220	exact 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 1 33 22 11 47 65 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 43 40 71 18 88 97 34 99 74 69 28 61 80 90 76 49 62 31 66 48 63 29 12 35 15 53 85 20 45 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 36
TRACE	base	ACS-LS	220	exact	NA	2979.097052	2955.219203	2918.546767	2918.546767	2918.546767	2883.839451	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304


==> anc/results/exp2_base/base_ACS-LS_220_greedy.txt <==
RUN	base	ACS-LS	220	greedy	400	1	0.6	5	0.8	299962	3208.2779762837	3208.2779762837	0.000000	7	3105.1317711688	1	2920.9831371518	299962	0	0	0	0	0	0.00	6.86	stored
PERM	base	ACS-LS	220	greedy 85 20 45 57 6 7 51 82 13 4 68 71 18 88 39 58 67 34 97 3 41 78 24 46 8 33 74 1 22 11 99 47 65 42 95 54 25 92 52 77 64 94 5 72 84 40 43 98 79 70 96 56 55 87 73 30 32 16 17 44 12 29 35 53 15 63 48 66 31 62 49 76 90 80 61 28 69 59 75 93 83 50 86 89 38 91 60 81 37 27 36 23 19 10 2 14 26 21 9
TRACE	base	ACS-LS	220	greedy	NA	3364.408299	3268.925903	3268.925903	3241.210003	3213.406792	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976


==> anc/results/exp2_base/base_ACS-LS_221_exact.txt <==
RUN	base	ACS-LS	221	exact	400	1	0.6	5	0.8	299958	2869.9603194264	4523.1936657207	0.000000	9	2869.9603194264	1	2755.4758450413	299958	290503	9455	290503	0	104679117083	5572.52	5580.80	stored
PERM	base	ACS-LS	221	exact 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 63 29 35 15 53 12 85 20 45 57 6 7 44 17 51 82 76 49 90 80 61 28 69 3 41 78 24 46 8 1 33 74 99 11 22 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 73 4 30 13 16 32 87 70 96 56 55 10 19 23 36
TRACE	base	ACS-LS	221	exact	NA	2937.931812	2937.931812	2937.931812	2937.931812	2931.580206	2931.580206	2930.712815	2930.712815	2928.895493	2928.895493	2921.495412	2921.495412	2921.495412	2921.495412	2908.956677	2908.956677	2887.707239	2876.842981	2876.842981	2876.842981	2876.842981	2876.842981	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319


==> anc/results/exp2_base/base_ACS-LS_221_greedy.txt <==
RUN	base	ACS-LS	221	greedy	400	1	0.6	5	0.8	299990	3047.9971174800	3047.9971174800	0.000000	6	3047.9971174800	1	2978.5850089731	299990	0	0	0	0	0	0.00	5.74	stored
PERM	base	ACS-LS	221	greedy 85 57 6 7 51 82 13 4 90 80 61 28 69 3 41 1 22 11 47 65 67 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 9 26 21 27 15 35 29 12 20 45 10 19 23 36 14 2 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 30 73 87 32 16 17 44 48 76 49 62 31 66 63 53
TRACE	base	ACS-LS	221	greedy	NA	3276.570506	3269.814839	3263.866521	3263.866521	3263.866521	3263.866521	3214.315670	3214.315670	3197.688138	3160.781477	3160.781477	3160.781477	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3106.627199	3106.627199	3106.627199	3106.627199	3106.627199	3095.563012	3091.450084	3091.450084	3083.834658	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3080.863776	3076.062767	3076.062767	3076.062767	3076.062767	3076.062767	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117


==> anc/results/exp2_base/base_ACS-LS_222_exact.txt <==
RUN	base	ACS-LS	222	exact	400	1	0.6	5	0.8	299978	2849.4856684556	3654.0835356955	0.000000	9	2849.4856684556	1	2720.4183107229	299978	281550	18428	281550	0	126415784141	5219.81	5228.31	stored
PERM	base	ACS-LS	222	exact 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 74 11 99 34 67 65 47 1 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	base	ACS-LS	222	exact	NA	2976.299458	2976.299458	2976.299458	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2872.372567	2872.372567	2872.372567	2872.372567	2849.485668


==> anc/results/exp2_base/base_ACS-LS_222_greedy.txt <==
RUN	base	ACS-LS	222	greedy	400	1	0.6	5	0.8	299986	3009.3666032787	3009.3666032787	0.000000	7	3009.3666032787	1	2944.3068675251	299986	0	0	0	0	0	0.00	5.76	stored
PERM	base	ACS-LS	222	greedy 85 20 45 57 6 7 48 63 66 31 62 49 76 82 13 4 30 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 2 23 19 10 55 56 96 70 79 98 68 73 87 32 16 17 51 44 12 29 15 35 53
TRACE	base	ACS-LS	222	greedy	NA	3328.281720	3272.243918	3272.243918	3215.831151	3215.831151	3215.831151	3211.190264	3205.669802	3205.669802	3205.669802	3205.669802	3205.669802	3205.669802	3205.669802	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3168.800405	3168.800405	3168.800405	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3143.611858	3094.092322	3056.705379	3056.705379	3056.705379	3033.562310	3033.562310	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3009.366603


==> anc/results/exp2_base/base_ACS-LS_223_exact.txt <==
RUN	base	ACS-LS	223	exact	400	1	0.6	5	0.8	299978	2843.8153360674	5148.2767551894	0.000000	15	2843.8153360674	1	2727.3491609618	299978	282975	17003	282975	0	129968631736	5480.11	5486.80	stored
PERM	base	ACS-LS	223	exact 36 2 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 14 26 9 21 27 37 81 60 15 35 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12
TRACE	base	ACS-LS	223	exact	NA	2991.246177	2990.738118	2952.733007	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2857.492082	2857.492082	2855.383436	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2844.276809	2844.276809	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336


==> anc/results/exp2_base/base_ACS-LS_223_greedy.txt <==
RUN	base	ACS-LS	223	greedy	400	1	0.6	5	0.8	299984	3194.9952988878	3194.9952988878	0.000000	5	3102.3708315864	1	3010.4585803581	299984	0	0	0	0	0	0.00	5.63	stored
PERM	base	ACS-LS	223	greedy 53 63 48 66 31 49 80 61 28 69 3 41 1 22 11 47 65 67 34 99 74 33 8 46 24 78 59 75 90 4 30 73 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 13 82 76 62 93 83 50 86 89 38 91 60 81 2 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 14 26 9 21 37 27 15 35 29 12
TRACE	base	ACS-LS	223	greedy	NA	3304.682121	3234.906708	3234.906708	3234.906708	3209.241361	3209.241361	3209.241361	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299


==> anc/results/exp2_base/base_ACS-LS_224_exact.txt <==
RUN	base	ACS-LS	224	exact	400	1	0.6	5	0.8	299964	2904.7613459979	3813.8607424079	0.000000	9	2904.7613459979	1	2798.7163386244	299964	278704	21260	278704	0	95946444717	7250.77	7259.34	stored
PERM	base	ACS-LS	224	exact 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 4 73 30 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 13 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	base	ACS-LS	224	exact	NA	2953.344500	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346


==> anc/results/exp2_base/base_ACS-LS_224_greedy.txt <==
RUN	base	ACS-LS	224	greedy	400	1	0.6	5	0.8	299958	3064.5940400379	3064.5940400379	0.000000	5	3022.9736259304	1	2905.6850140870	299958	0	0	0	0	0	0.00	5.35	stored
PERM	base	ACS-LS	224	greedy 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 35 53 15 48 76 49 90 80 61 28 69 3 41 78 24 46 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 18 71 40 43 79 98 68 73 30 4 13 82 51 7 29 12 20 45 23 19 10 55 56 96 70 87 32 16 17 44 6 57 85
TRACE	base	ACS-LS	224	greedy	NA	3315.769785	3222.900799	3222.900799	3222.900799	3199.842568	3170.868235	3170.868235	3170.868235	3170.656690	3169.940825	3169.940825	3169.940825	3162.619333	3162.619333	3162.619333	3162.619333	3156.950967	3156.950967	3156.950967	3156.950967	3156.950967	3150.069113	3147.473509	3147.473509	3090.740223	3090.740223	3090.740223	3090.740223	3090.740223	3090.740223	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3073.522415	3073.522415	3073.522415	3073.522415	3073.522415	3073.522415	3073.522415	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040


==> anc/results/exp2_base/base_ACS-LS_225_exact.txt <==
RUN	base	ACS-LS	225	exact	400	1	0.6	5	0.8	299982	2827.2562779097	3775.9768398179	0.000000	10	2827.2562779097	1	2723.3431276986	299982	287547	12435	287547	0	103986894252	6318.02	6325.26	stored
PERM	base	ACS-LS	225	exact 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	base	ACS-LS	225	exact	NA	2887.484014	2887.484014	2887.484014	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278


==> anc/results/exp2_base/base_ACS-LS_225_greedy.txt <==
RUN	base	ACS-LS	225	greedy	400	1	0.6	5	0.8	299986	3105.8103934069	3105.8103934069	0.000000	5	3078.1641944194	1	2951.3151019615	299986	0	0	0	0	0	0.00	4.94	stored
PERM	base	ACS-LS	225	greedy 85 20 7 51 82 13 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 45 57 6 44 17 16 32 87 73 30 4 68 43 84 72 5 39 58 42 95 54 25 92 52 77 64 94 88 18 71 40 98 79 70 96 56 55 10 19 23 36 14 2 26 21 9 53 15 35 63 66 31 62 49 76 48 29 12
TRACE	base	ACS-LS	225	greedy	NA	3550.267455	3348.669580	3348.669580	3210.429455	3210.429455	3210.429455	3201.283664	3201.283664	3201.283664	3201.283664	3201.283664	3201.283664	3179.392153	3137.571627	3137.571627	3137.571627	3137.571627	3129.956202	3129.956202	3129.956202	3129.956202	3129.956202	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393


==> anc/results/exp2_base/base_ACS-LS_226_exact.txt <==
RUN	base	ACS-LS	226	exact	400	1	0.6	5	0.8	299984	2875.1866281550	3630.9256508632	0.000000	9	2875.1866281550	1	2800.5711206014	299984	281677	18307	281677	0	98248135070	4458.13	4464.14	stored
PERM	base	ACS-LS	226	exact 9 21 26 2 14 23 19 10 6 7 51 82 13 4 30 73 98 68 71 18 88 97 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 40 43 79 70 96 56 55 87 32 16 17 44 29 12 85 20 57 45 36 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 35 15 53
TRACE	base	ACS-LS	226	exact	NA	2972.238205	2921.448813	2921.448813	2915.945239	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2904.431586	2904.431586	2903.948925	2899.779514	2899.779514	2898.959472	2887.796478	2887.796478	2887.796478	2887.796478	2887.796478	2887.796478	2887.796478	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628


==> anc/results/exp2_base/base_ACS-LS_226_greedy.txt <==
RUN	base	ACS-LS	226	greedy	400	1	0.6	5	0.8	299994	3091.8763795183	3091.8763795183	0.000000	5	3090.9901319593	1	2989.3917129162	299994	0	0	0	0	0	0.00	5.13	stored
PERM	base	ACS-LS	226	greedy 7 51 82 13 30 73 79 98 68 4 61 69 3 41 8 46 24 78 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 33 22 11 74 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85 12 29 48 76 49 62 31 66 63 35 15 53
TRACE	base	ACS-LS	226	greedy	NA	3363.087366	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3168.606403	3138.712884	3129.713974	3129.713974	3129.713974	3114.709794	3114.709794	3114.709794	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380


==> anc/results/exp2_base/base_ACS-LS_227_exact.txt <==
RUN	base	ACS-LS	227	exact	400	1	0.6	5	0.8	299962	2883.8159312420	3684.1717673165	0.000000	7	2883.8159312420	1	2752.5471274134	299962	274764	25198	274764	0	135068034860	6391.73	6399.98	stored
PERM	base	ACS-LS	227	exact 85 20 45 57 6 7 48 63 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 88 5 94 64 77 52 92 25 54 95 42 39 58 67 99 74 3 41 78 24 46 8 1 33 22 11 47 65 34 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 51 44 12 29 35 15 53
TRACE	base	ACS-LS	227	exact	NA	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2929.488094	2929.488094	2917.862629	2917.862629	2917.862629	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931


==> anc/results/exp2_base/base_ACS-LS_227_greedy.txt <==
RUN	base	ACS-LS	227	greedy	400	1	0.6	5	0.8	299998	2970.6705562676	2970.6705562676	0.000000	5	2970.6705562676	1	2849.1623441610	299998	0	0	0	0	0	0.00	5.43	stored
PERM	base	ACS-LS	227	greedy 36 19 10 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 57 6 7 48 66 31 62 49 76 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 45 20 85 12 29 63 35 15 53
TRACE	base	ACS-LS	227	greedy	NA	3336.723401	3243.764965	3178.538731	3168.637190	3168.637190	3153.825942	3153.825942	3153.825942	3152.115969	3127.305252	3123.556963	3123.556963	3106.434346	3087.354927	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3050.903045	3026.276196	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2970.670556	2970.670556	2970.670556	2970.670556	2970.670556	2970.670556


==> anc/results/exp2_base/base_ACS-LS_228_exact.txt <==
RUN	base	ACS-LS	228	exact	400	1	0.6	5	0.8	299974	2833.9390954256	5185.8665077307	0.000000	12	2833.9390954256	1	2752.5341208382	299974	286542	13432	286542	0	113053108549	5422.11	5428.37	stored
PERM	base	ACS-LS	228	exact 14 2 26 9 21 27 37 81 60 15 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	base	ACS-LS	228	exact	NA	2920.634830	2902.006853	2901.555046	2901.555046	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2871.675491	2871.675491	2871.675491	2854.390016	2850.877476	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2848.697175	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095


==> anc/results/exp2_base/base_ACS-LS_228_greedy.txt <==
RUN	base	ACS-LS	228	greedy	400	1	0.6	5	0.8	299990	3063.3312247683	3063.3312247683	0.000000	5	3063.3312247683	1	2953.4151272029	299990	0	0	0	0	0	0.00	5.51	stored
PERM	base	ACS-LS	228	greedy 53 15 35 29 63 48 66 31 62 49 76 82 51 44 6 57 45 20 85 12 7 13 30 4 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 10 17 16 32 87 73 98 68 71 18 72 84 40 43 79 70 96 56 55 19 23 36
TRACE	base	ACS-LS	228	greedy	NA	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3349.533891	3328.050029	3324.959467	3324.959467	3308.385396	3308.385396	3190.968896	3107.341511	3094.027625	3092.855838	3092.855838	3092.855838	3091.918496	3091.918496	3091.918496	3091.918496	3091.918496	3091.918496	3091.918496	3085.541510	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225


==> anc/results/exp2_base/base_ACS-LS_229_exact.txt <==
RUN	base	ACS-LS	229	exact	400	1	0.6	5	0.8	299968	2887.0047697264	4513.8404123697	0.000000	12	2887.0047697264	1	2792.6699900664	299968	271920	28048	271920	0	138571146483	6090.71	6099.09	stored
PERM	base	ACS-LS	229	exact 85 20 45 6 57 44 17 16 32 87 55 56 96 70 79 98 68 73 4 30 13 90 80 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 43 40 71 18 88 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 7 51 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	base	ACS-LS	229	exact	NA	2953.793391	2929.789487	2929.789487	2924.269024	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2910.187920	2910.187920	2910.187920	2895.311425	2895.311425	2895.311425	2895.311425	2887.288677	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770


==> anc/results/exp2_base/base_ACS-LS_229_greedy.txt <==
RUN	base	ACS-LS	229	greedy	400	1	0.6	5	0.8	299982	3016.6288461426	3016.6288461426	0.000000	5	3016.6288461426	1	2953.5409325030	299982	0	0	0	0	0	0.00	6.86	stored
PERM	base	ACS-LS	229	greedy 85 57 6 7 44 51 82 90 80 61 28 69 3 41 1 74 11 47 65 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 97 88 39 58 67 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 45 20 12 29 35 15 53 10 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 76 49 62 31 66 48 63
TRACE	base	ACS-LS	229	greedy	NA	3199.930262	3199.346813	3199.346813	3179.034860	3165.497234	3098.776208	3054.533781	3054.533781	3054.533781	3054.533781	3032.838577	3032.838577	3032.838577	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846


==> anc/results/exp2_base/base_GA-LS2_200_exact.txt <==
RUN	base	GA-LS2	200	exact	400	1	0.6	5	0.8	299954	2851.6621135171	4324.1968831281	0.000000	13	2851.6621135171	1	2715.3625980649	299954	285595	14359	285595	0	106902575185	5480.61	5483.38	stored
PERM	base	GA-LS2	200	exact 12 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 29 35 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 53
TRACE	base	GA-LS2	200	exact	NA	2957.216045	2957.216045	2897.589162	2895.324807	2891.387580	2891.387580	2891.387580	2891.387580	2891.387580	2853.501712	2853.501712	2853.501712	2853.501712	2852.277857	2852.277857	2852.277857	2852.277857	2852.277857	2852.277857	2852.277857	2852.277857	2852.277857	2852.277857	2852.277857	2852.277857	2852.277857	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114	2851.662114


==> anc/results/exp2_base/base_GA-LS2_200_greedy.txt <==
RUN	base	GA-LS2	200	greedy	400	1	0.6	5	0.8	299954	3120.8522283702	3120.8522283702	0.000000	4	3120.7064191267	1	3045.8246408386	299954	0	0	0	0	0	0.00	2.05	stored
PERM	base	GA-LS2	200	greedy 63 49 90 80 61 74 1 47 65 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 70 96 56 55 85 57 6 44 17 16 32 87 73 30 13 4 97 88 39 58 67 34 99 11 22 33 8 46 24 78 41 3 69 28 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 45 20 12 7 51 82 76 62 31 66 48 29 15 35 53
TRACE	base	GA-LS2	200	greedy	NA	3256.205053	3226.004942	3207.115654	3207.115654	3207.115654	3207.115654	3207.115654	3174.723871	3174.723871	3174.723871	3174.723871	3174.723871	3174.723871	3174.723871	3174.723871	3174.723871	3174.723871	3174.723871	3174.723871	3174.723871	3174.723871	3170.710885	3170.710885	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3145.728487	3135.448201	3135.448201	3120.852228	3120.852228	3120.852228	3120.852228	3120.852228	3120.852228	3120.852228	3120.852228	3120.852228	3120.852228	3120.852228


==> anc/results/exp2_base/base_GA-LS2_201_exact.txt <==
RUN	base	GA-LS2	201	exact	400	1	0.6	5	0.8	299954	2875.9270905359	3508.4080648797	0.000000	8	2875.9270905359	1	2792.6619508064	299954	281240	18714	281239	0	93352917938	5550.20	5553.20	stored
PERM	base	GA-LS2	201	exact 85 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 48 66 31 62 49 76 90 80 61 28 69 3 41 74 33 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 40 71 18 88 97 34 99 11 22 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 36 14 2 23 19 10 45 20 12 29 63 35 15 53
TRACE	base	GA-LS2	201	exact	NA	2911.742365	2911.742365	2911.742365	2911.742365	2911.742365	2911.742365	2911.742365	2911.742365	2911.742365	2911.647560	2911.647560	2911.647560	2911.647560	2911.647560	2911.647560	2911.647560	2911.647560	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2902.348018	2899.270573	2899.270573	2899.270573	2899.270573	2899.270573	2899.270573	2899.270573	2899.270573	2899.270573	2875.927091	2875.927091	2875.927091	2875.927091	2875.927091	2875.927091	2875.927091	2875.927091	2875.927091	2875.927091	2875.927091	2875.927091	2875.927091


==> anc/results/exp2_base/base_GA-LS2_201_greedy.txt <==
RUN	base	GA-LS2	201	greedy	400	1	0.6	5	0.8	299954	2995.1815312928	2995.1815312928	0.000000	5	2995.1815312928	1	2948.5468454094	299954	0	0	0	0	0	0.00	2.30	stored
PERM	base	GA-LS2	201	greedy 85 57 6 7 51 82 13 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 53 9 21 26 14 36 12 29 48 76 49 62 31 66 63 35 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 45 20
TRACE	base	GA-LS2	201	greedy	NA	3228.444858	3060.549324	3056.849485	3056.849485	3023.219344	3023.219344	3020.878238	3013.609793	3013.609793	3013.609793	3013.609793	3013.609793	3013.609793	3013.609793	3009.200717	3009.200717	3009.200717	3009.200717	3009.200717	3009.200717	3009.200717	3009.200717	3009.200717	3009.200717	3009.200717	3009.200717	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3007.073549	3001.338758	3001.338758	2995.181531	2995.181531	2995.181531	2995.181531


==> anc/results/exp2_base/base_GA-LS2_202_exact.txt <==
RUN	base	GA-LS2	202	exact	400	1	0.6	5	0.8	299954	2863.4126711999	3721.1314561151	0.000000	8	2863.4126711999	1	2764.9926221579	299954	283109	16845	283109	0	92045314258	4579.15	4581.77	stored
PERM	base	GA-LS2	202	exact 85 20 45 6 57 7 48 66 31 62 49 76 82 13 4 30 73 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 74 1 47 65 67 34 99 11 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 36 14 2 23 19 10 55 56 96 79 70 87 32 16 17 51 44 12 29 63 35 15 53
TRACE	base	GA-LS2	202	exact	NA	2925.954058	2895.028075	2895.028075	2895.028075	2895.028075	2895.028075	2895.028075	2895.028075	2895.028075	2895.028075	2895.028075	2894.021615	2886.548415	2886.548415	2886.548415	2886.548415	2886.548415	2886.548415	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2884.414741	2863.696578	2863.412671	2863.412671	2863.412671	2863.412671	2863.412671	2863.412671	2863.412671


==> anc/results/exp2_base/base_GA-LS2_202_greedy.txt <==
RUN	base	GA-LS2	202	greedy	400	1	0.6	5	0.8	299954	3115.4929194117	3115.4929194117	0.000000	5	3079.6792324432	1	2936.8669178747	299954	0	0	0	0	0	0.00	2.22	stored
PERM	base	GA-LS2	202	greedy 15 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 4 13 82 51 44 6 57 45 20 85 12 7 17 73 98 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 30 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 31 62 49 76 66 48 63 29 35 53
TRACE	base	GA-LS2	202	greedy	NA	3448.748682	3255.149594	3200.116197	3156.682731	3156.682731	3156.682731	3156.682731	3156.682731	3150.189079	3150.189079	3150.189079	3150.189079	3150.189079	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919	3115.492919


==> anc/results/exp2_base/base_GA-LS2_203_exact.txt <==
RUN	base	GA-LS2	203	exact	400	1	0.6	5	0.8	299954	2880.2273296769	5774.4821346280	0.000000	13	2880.2273296769	1	2775.5850105552	299954	272224	27730	272224	0	97863825552	5995.07	5997.82	stored
PERM	base	GA-LS2	203	exact 9 21 26 2 14 36 20 85 12 29 35 15 60 81 37 27 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 74 97 34 99 11 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63
TRACE	base	GA-LS2	203	exact	NA	2947.672578	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2896.585588	2894.228138	2894.228138	2893.464549	2893.464549	2893.464549	2893.464549	2893.464549	2884.578539	2884.578539	2880.227330	2880.227330	2880.227330	2880.227330	2880.227330	2880.227330	2880.227330	2880.227330	2880.227330


==> anc/results/exp2_base/base_GA-LS2_203_greedy.txt <==
RUN	base	GA-LS2	203	greedy	400	1	0.6	5	0.8	299954	3001.1990409340	3001.1990409340	0.000000	6	3000.8860294810	1	2900.3309605765	299954	0	0	0	0	0	0.00	2.10	stored
PERM	base	GA-LS2	203	greedy 81 60 91 38 89 86 50 83 93 75 59 28 69 3 41 1 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 74 22 33 8 46 24 78 61 80 90 76 49 62 31 66 48 63 29 35 15 53 12 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 6 10 19 45 57 20 85 14 36 23 2 26 9 21 37 27
TRACE	base	GA-LS2	203	greedy	NA	3351.721783	3345.816379	3287.238609	3266.266576	3242.241632	3242.241632	3242.241632	3237.969427	3149.939079	3149.939079	3149.939079	3124.827309	3105.172253	3105.172253	3105.172253	3105.172253	3105.172253	3105.172253	3105.172253	3105.172253	3105.172253	3105.172253	3105.172253	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3100.955184	3090.793835	3058.646413	3058.646413	3058.646413	3058.646413	3058.646413	3058.646413	3058.646413	3058.646413	3058.646413	3058.646413	3009.633226	3003.735218	3003.735218	3001.199041


==> anc/results/exp2_base/base_GA-LS2_204_exact.txt <==
RUN	base	GA-LS2	204	exact	400	1	0.6	5	0.8	299954	2844.4649265143	4971.1198230249	0.000000	10	2844.4649265143	1	2760.7388673207	299954	289937	10017	289937	0	84494627247	5206.64	5209.75	stored
PERM	base	GA-LS2	204	exact 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 35 29 12 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 47 65 67 34 99 11 22 33 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 73 30 4 13 82 76 49 62 31 66 48 63
TRACE	base	GA-LS2	204	exact	NA	2947.685339	2907.886490	2907.886490	2907.886490	2893.199803	2893.199803	2893.199803	2893.199803	2893.199803	2893.199803	2893.199803	2893.199803	2862.494663	2862.494663	2862.494663	2862.494663	2862.494663	2861.279427	2861.279427	2856.579221	2856.579221	2856.579221	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927	2844.464927


==> anc/results/exp2_base/base_GA-LS2_204_greedy.txt <==
RUN	base	GA-LS2	204	greedy	400	1	0.6	5	0.8	299954	3069.5038414277	3069.5038414277	0.000000	6	3068.3814631558	1	2990.8172090569	299954	0	0	0	0	0	0.00	2.09	stored
PERM	base	GA-LS2	204	greedy 12 6 7 51 82 13 90 80 61 28 69 3 41 46 24 78 1 22 11 99 34 88 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 33 8 74 97 18 71 68 4 30 73 98 79 70 96 56 55 87 32 16 17 44 10 19 23 20 45 57 85 53 15 35 29 63 48 66 31 76 49 62 75 59 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36
TRACE	base	GA-LS2	204	greedy	NA	3159.094559	3159.094559	3159.094559	3123.127425	3123.127425	3122.827229	3122.827229	3122.827229	3115.543539	3105.722374	3105.722374	3105.722374	3088.786444	3088.786444	3088.786444	3088.786444	3088.786444	3088.786444	3088.786444	3088.786444	3088.786444	3088.786444	3088.786444	3088.786444	3088.786444	3088.786444	3088.786444	3088.786444	3075.024304	3075.024304	3075.024304	3075.024304	3075.024304	3075.024304	3075.024304	3075.024304	3075.024304	3075.024304	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841	3069.503841


==> anc/results/exp2_base/base_GA-LS2_205_exact.txt <==
RUN	base	GA-LS2	205	exact	400	1	0.6	5	0.8	299954	2834.0814810722	3550.7650964574	0.000000	6	2834.0814810722	1	2772.6808490265	299954	291973	7981	291973	0	72838268514	3924.51	3927.14	stored
PERM	base	GA-LS2	205	exact 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 53 14 2 36 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 26 9 21 27 37 81 60 15 35 29 12
TRACE	base	GA-LS2	205	exact	NA	2971.340215	2971.340215	2944.218716	2944.218716	2937.095549	2937.095549	2937.095549	2937.095549	2929.019146	2927.100106	2923.010704	2923.010704	2923.010704	2902.240542	2840.957077	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.652102	2834.164830	2834.164830	2834.164830	2834.164830	2834.081481	2834.081481	2834.081481	2834.081481	2834.081481	2834.081481	2834.081481	2834.081481	2834.081481	2834.081481	2834.081481	2834.081481	2834.081481	2834.081481	2834.081481


==> anc/results/exp2_base/base_GA-LS2_205_greedy.txt <==
RUN	base	GA-LS2	205	greedy	400	1	0.6	5	0.8	299954	3038.9018840649	3038.9018840649	0.000000	5	3038.9018840649	1	2930.1777684515	299954	0	0	0	0	0	0.00	1.98	stored
PERM	base	GA-LS2	205	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 78 24 46 8 41 1 33 74 97 71 18 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 11 99 34 88 84 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35 12 29 7 6 44 51 17 16 32 87 70 96 56 55 10 19 23 20 45 57 85 36 14 2 26 9 21 27 37 81 60 15 53
TRACE	base	GA-LS2	205	greedy	NA	3067.660775	3067.660775	3067.660775	3067.660775	3067.660775	3067.660775	3049.620462	3049.620462	3049.620462	3049.620462	3049.620462	3049.620462	3049.620462	3044.205206	3044.205206	3044.205206	3044.205206	3044.205206	3044.205206	3044.205206	3044.205206	3044.205206	3044.205206	3044.205206	3044.205206	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884	3038.901884


==> anc/results/exp2_base/base_GA-LS2_206_exact.txt <==
RUN	base	GA-LS2	206	exact	400	1	0.6	5	0.8	299954	2837.4808999004	3290.4294349134	0.000000	7	2837.4808999004	1	2721.9985392953	299954	269687	30267	269687	0	99762863773	8649.67	8652.17	stored
PERM	base	GA-LS2	206	exact 85 20 45 57 6 7 48 63 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 36 14 2 23 19 10 55 56 96 70 87 32 16 17 51 44 12 29 35 15 53
TRACE	base	GA-LS2	206	exact	NA	2912.653022	2874.999722	2874.999722	2874.999722	2874.999722	2874.999722	2863.712760	2855.683634	2855.683634	2855.683634	2855.683634	2855.683634	2855.683634	2855.683634	2855.683634	2855.683634	2855.683634	2855.683634	2855.683634	2855.683634	2855.683634	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900	2837.480900


==> anc/results/exp2_base/base_GA-LS2_206_greedy.txt <==
RUN	base	GA-LS2	206	greedy	400	1	0.6	5	0.8	299954	3031.4384783460	3031.4384783460	0.000000	5	3031.4384783460	1	2957.8213801959	299954	0	0	0	0	0	0.00	1.92	stored
PERM	base	GA-LS2	206	greedy 81 60 91 38 89 86 50 83 93 75 59 28 69 3 78 24 46 8 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 34 99 74 33 22 11 97 61 80 90 76 49 62 31 66 48 63 29 12 85 2 36 20 45 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 14 26 9 21 37 27 15 35 53
TRACE	base	GA-LS2	206	greedy	NA	3429.492463	3130.903047	3130.903047	3130.903047	3130.903047	3130.903047	3124.333456	3124.333456	3097.002776	3097.002776	3060.032836	3060.032836	3054.729514	3054.729514	3045.038171	3045.038171	3045.038171	3045.038171	3045.038171	3045.038171	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478	3031.438478


==> anc/results/exp2_base/base_GA-LS2_207_exact.txt <==
RUN	base	GA-LS2	207	exact	400	1	0.6	5	0.8	299954	2897.7364864953	4036.5428138595	0.000000	8	2897.7364864953	1	2731.5035172907	299954	275452	24502	275452	0	137496073624	7323.04	7325.98	stored
PERM	base	GA-LS2	207	exact 36 2 19 10 55 56 96 70 79 98 68 71 18 40 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 23 85 20 45 57 6 7 44 51 17 16 32 87 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	base	GA-LS2	207	exact	NA	2974.463990	2968.853270	2958.910908	2958.910908	2958.910908	2958.910908	2924.653886	2924.653886	2924.653886	2923.421116	2923.421116	2920.565540	2920.565540	2917.197564	2917.197564	2917.197564	2917.197564	2917.197564	2906.597791	2906.597791	2906.597791	2906.597791	2904.379160	2899.323020	2899.323020	2899.323020	2899.323020	2899.323020	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486	2897.736486


==> anc/results/exp2_base/base_GA-LS2_207_greedy.txt <==
RUN	base	GA-LS2	207	greedy	400	1	0.6	5	0.8	299954	3075.2835074541	3075.2835074541	0.000000	6	3069.6211712506	1	2920.2549744171	299954	0	0	0	0	0	0.00	1.87	stored
PERM	base	GA-LS2	207	greedy 7 51 73 4 97 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 30 13 82 76 48 29 35 53 15 63 66 31 62 49 90 80 61 28 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85 12
TRACE	base	GA-LS2	207	greedy	NA	3227.155357	3227.073673	3227.073673	3227.073673	3227.073673	3227.073673	3223.362905	3223.362905	3201.192402	3201.192402	3201.192402	3201.192402	3201.192402	3201.192402	3199.524163	3165.294466	3158.286016	3146.966100	3146.966100	3146.966100	3137.042764	3107.831222	3097.485190	3085.907851	3085.907851	3081.656498	3081.656498	3081.656498	3081.656498	3081.656498	3081.656498	3081.656498	3081.656498	3081.656498	3081.656498	3081.656498	3081.656498	3081.656498	3081.656498	3081.656498	3081.656498	3081.656498	3081.656498	3081.656498	3081.024106	3081.024106	3081.024106	3081.024106	3081.024106	3075.283507	3075.283507	3075.283507	3075.283507	3075.283507	3075.283507	3075.283507	3075.283507	3075.283507	3075.283507	3075.283507


==> anc/results/exp2_base/base_GA-LS2_208_exact.txt <==
RUN	base	GA-LS2	208	exact	400	1	0.6	5	0.8	299954	2835.3399388162	5185.3969335582	0.000000	13	2835.3399388162	1	2718.9852849671	299954	289285	10669	289285	0	89323263765	5047.06	5049.88	stored
PERM	base	GA-LS2	208	exact 36 23 2 14 26 9 21 81 60 37 27 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35 12 29 7 6 44 51 17 16 32 87 70 96 56 55 10 19 45 57 20 85
TRACE	base	GA-LS2	208	exact	NA	2907.061192	2900.334289	2890.705638	2864.243842	2852.837912	2852.837912	2852.837912	2852.837912	2852.837912	2852.760622	2852.760622	2852.760622	2852.760622	2842.990701	2842.990701	2842.990701	2842.990701	2842.990701	2842.990701	2842.990701	2842.990701	2842.990701	2842.990701	2840.755194	2840.755194	2838.463722	2838.463722	2838.463722	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939


==> anc/results/exp2_base/base_GA-LS2_208_greedy.txt <==
RUN	base	GA-LS2	208	greedy	400	1	0.6	5	0.8	299954	3092.1703029802	3092.1703029802	0.000000	5	3013.0258084052	1	2907.0886342915	299954	0	0	0	0	0	0.00	2.17	stored
PERM	base	GA-LS2	208	greedy 12 7 51 73 4 97 34 99 11 74 3 41 78 24 46 8 1 33 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 30 13 82 76 48 29 53 15 35 63 66 31 62 49 90 80 61 28 69 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85
TRACE	base	GA-LS2	208	greedy	NA	3337.834827	3330.357554	3330.357554	3330.357554	3327.761950	3323.630176	3321.220207	3315.927409	3301.412580	3301.412580	3301.412580	3272.578686	3272.578686	3272.578686	3262.052805	3222.582168	3222.582168	3222.582168	3222.582168	3222.582168	3222.582168	3222.582168	3222.582168	3222.582168	3222.582168	3200.994301	3157.440375	3139.166344	3133.863022	3132.152219	3132.152219	3130.833100	3130.833100	3130.833100	3129.033011	3129.033011	3123.382604	3123.382604	3119.799506	3119.799506	3119.799506	3119.799506	3119.799506	3117.858248	3117.858248	3117.858248	3117.858248	3117.858248	3117.858248	3117.858248	3117.858248	3117.858248	3117.858248	3117.858248	3114.940986	3092.170303	3092.170303	3092.170303	3092.170303	3092.170303


==> anc/results/exp2_base/base_GA-LS2_209_exact.txt <==
RUN	base	GA-LS2	209	exact	400	1	0.6	5	0.8	299954	2916.6712022813	3598.3671575161	0.000000	10	2916.6712022813	1	2817.8516651856	299954	288417	11537	288417	0	69868044699	3867.69	3870.49	stored
PERM	base	GA-LS2	209	exact 53 15 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 1 33 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 74 69 28 61 80 90 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 51 82 76 49 62 31 66 48 63 60 81 37 27 9 21 26 14 36 2 23 19 10 44 7 6 57 45 20 85 12 29 35
TRACE	base	GA-LS2	209	exact	NA	2966.975285	2963.270513	2963.270513	2960.938065	2960.938065	2959.295493	2959.295493	2958.343783	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2954.513233	2934.912535	2934.912535	2934.912535	2934.912535	2932.905315	2932.905315	2927.368173	2927.368173	2927.368173	2927.368173	2927.368173	2927.368173	2916.671202	2916.671202	2916.671202	2916.671202	2916.671202	2916.671202	2916.671202	2916.671202	2916.671202	2916.671202	2916.671202	2916.671202


==> anc/results/exp2_base/base_GA-LS2_209_greedy.txt <==
RUN	base	GA-LS2	209	greedy	400	1	0.6	5	0.8	299954	3048.5093222204	3048.5093222204	0.000000	4	3039.3534974333	1	2915.9140215309	299954	0	0	0	0	0	0.00	2.03	stored
PERM	base	GA-LS2	209	greedy 63 48 66 31 62 49 90 80 61 28 69 3 41 1 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 23 19 10 87 32 16 17 44 6 57 45 20 85 36 2 55 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 74 99 34 97 88 18 71 68 98 73 30 4 13 76 82 51 7 12 29 15 35 53
TRACE	base	GA-LS2	209	greedy	NA	3452.121122	3172.985238	3164.779891	3152.943973	3094.150731	3075.029319	3075.029319	3075.029319	3075.029319	3075.029319	3060.174633	3052.468585	3052.468585	3052.468585	3052.468585	3052.468585	3052.468585	3052.468585	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322	3048.509322


==> anc/results/exp2_base/base_GA-LS2_210_exact.txt <==
RUN	base	GA-LS2	210	exact	400	1	0.6	5	0.8	299954	2848.8605177008	3701.8486146360	0.000000	8	2848.8605177008	1	2759.0339408185	299954	287361	12593	287361	0	82485311172	5060.65	5063.73	stored
PERM	base	GA-LS2	210	exact 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 67 34 99 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 81 60 37 27 15 53 12 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 29 35
TRACE	base	GA-LS2	210	exact	NA	2934.491033	2934.491033	2934.491033	2904.530184	2897.841870	2867.717683	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2849.476261	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518	2848.860518


==> anc/results/exp2_base/base_GA-LS2_210_greedy.txt <==
RUN	base	GA-LS2	210	greedy	400	1	0.6	5	0.8	299954	3005.9007714179	3005.9007714179	0.000000	4	2941.5709145703	1	2880.4013541946	299954	0	0	0	0	0	0.00	2.10	stored
PERM	base	GA-LS2	210	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 74 1 33 22 11 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 57 20 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12 85
TRACE	base	GA-LS2	210	greedy	NA	3177.031670	3177.031670	3177.031670	3158.105274	3120.741677	3113.061641	3110.797286	3110.797286	3110.797286	3110.797286	3085.219315	3070.007544	3057.117859	3054.581682	3054.581682	3054.581682	3044.065829	3027.970801	3027.970801	3027.970801	3027.970801	3027.970801	3027.970801	3012.164123	3012.164123	3012.164123	3012.164123	3012.164123	3012.164123	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3008.297619	3005.900771


==> anc/results/exp2_base/base_GA-LS2_211_exact.txt <==
RUN	base	GA-LS2	211	exact	400	1	0.6	5	0.8	299954	2872.4115166581	4191.2999636753	0.000000	9	2872.4115166581	1	2689.1055204778	299954	283490	16464	283490	0	183875536397	7607.89	7610.53	stored
PERM	base	GA-LS2	211	exact 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	base	GA-LS2	211	exact	NA	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2901.314498	2893.903507	2893.903507	2893.903507	2893.903507	2893.903507	2893.903507	2893.903507	2893.903507	2893.903507	2893.903507	2893.903507	2893.903507	2886.413862	2886.413862	2886.413862	2886.413862	2886.413862	2886.413862	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517


==> anc/results/exp2_base/base_GA-LS2_211_greedy.txt <==
RUN	base	GA-LS2	211	greedy	400	1	0.6	5	0.8	299954	3150.0493742784	3150.0493742784	0.000000	5	3047.8495615660	1	2902.4866768080	299954	0	0	0	0	0	0.00	2.16	stored
PERM	base	GA-LS2	211	greedy 6 7 51 82 4 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 14 2 23 19 10 44 17 16 32 87 55 56 96 70 79 98 73 30 13 76 49 62 31 66 48 63 29 35 12 85 20 57 45 36 26 9 21 37 27 15 53
TRACE	base	GA-LS2	211	greedy	NA	3280.736497	3280.736497	3280.736497	3280.736497	3230.725513	3217.315537	3214.233337	3186.858965	3186.858965	3186.858965	3185.014953	3185.014953	3185.014953	3185.014953	3185.014953	3174.689889	3174.689889	3174.689889	3174.689889	3174.689889	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3169.386567	3165.132351	3165.132351	3159.010522	3150.516469	3150.516469	3150.516469	3150.516469	3150.516469	3150.288538	3150.288538	3150.288538	3150.288538	3150.288538	3150.288538	3150.288538	3150.049374	3150.049374	3150.049374


==> anc/results/exp2_base/base_GA-LS2_212_exact.txt <==
RUN	base	GA-LS2	212	exact	400	1	0.6	5	0.8	299954	2841.3440964646	3790.0646583728	0.000000	10	2841.3440964646	1	2737.4309462535	299954	273995	25959	273995	0	89994423924	6955.15	6957.79	stored
PERM	base	GA-LS2	212	exact 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 47 65 67 34 99 11 22 33 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	base	GA-LS2	212	exact	NA	2900.239816	2894.417472	2880.415126	2880.415126	2880.415126	2880.415126	2880.415126	2880.415126	2880.415126	2880.415126	2880.415126	2856.025957	2856.025957	2855.720362	2849.099837	2849.099837	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2844.052115	2841.344096	2841.344096	2841.344096	2841.344096	2841.344096	2841.344096	2841.344096	2841.344096	2841.344096


==> anc/results/exp2_base/base_GA-LS2_212_greedy.txt <==
RUN	base	GA-LS2	212	greedy	400	1	0.6	5	0.8	299954	3187.5350659125	3187.5350659125	0.000000	5	3167.0881879391	1	3045.6321263694	299954	0	0	0	0	0	0.00	2.07	stored
PERM	base	GA-LS2	212	greedy 6 32 87 98 68 71 18 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 70 96 56 55 19 23 45 57 12 29 35 15 27 14 2 10 16 73 30 4 97 3 41 78 24 46 8 33 74 1 22 11 47 65 67 34 99 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 9 21 26 36 85 20 7 44 17 51 82 13 76 49 62 31 66 48 63 53
TRACE	base	GA-LS2	212	greedy	NA	3257.412981	3246.950381	3246.950381	3246.950381	3246.950381	3246.950381	3220.676677	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.776027	3201.012437	3201.012437	3201.012437	3201.012437	3201.012437	3201.012437	3201.012437	3201.012437	3201.012437	3187.535066	3187.535066	3187.535066	3187.535066


==> anc/results/exp2_base/base_GA-LS2_213_exact.txt <==
RUN	base	GA-LS2	213	exact	400	1	0.6	5	0.8	299954	2853.3332726622	4956.3555220617	0.000000	11	2853.3332726622	1	2718.5122948974	299954	282634	17320	282634	0	85745891279	5096.47	5099.46	stored
PERM	base	GA-LS2	213	exact 14 2 26 9 21 27 37 81 60 15 35 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 73 4 30 13 82 76 49 62 31 66 48 63 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36
TRACE	base	GA-LS2	213	exact	NA	2985.220735	2985.220735	2985.220735	2933.497658	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2923.273550	2906.357471	2906.357471	2906.357471	2906.357471	2906.357471	2906.357471	2906.357471	2906.357471	2906.357471	2888.131276	2888.131276	2888.131276	2887.914157	2887.914157	2887.914157	2883.464401	2853.333273	2853.333273	2853.333273	2853.333273


==> anc/results/exp2_base/base_GA-LS2_213_greedy.txt <==
RUN	base	GA-LS2	213	greedy	400	1	0.6	5	0.8	299954	3105.5983764743	3105.5983764743	0.000000	5	3020.3276037998	1	2929.5238166399	299954	0	0	0	0	0	0.00	2.03	stored
PERM	base	GA-LS2	213	greedy 63 48 66 31 62 49 76 90 80 28 3 41 69 61 4 73 30 13 82 51 16 32 17 44 57 85 7 6 10 55 56 96 87 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 74 11 47 65 67 34 99 1 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 45 20 12 29 35 15 53
TRACE	base	GA-LS2	213	greedy	NA	3372.356317	3355.985352	3340.958456	3206.542693	3156.993734	3156.993734	3156.993734	3143.295693	3143.295693	3143.295693	3143.295693	3143.295693	3118.085935	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376	3105.598376


==> anc/results/exp2_base/base_GA-LS2_214_exact.txt <==
RUN	base	GA-LS2	214	exact	400	1	0.6	5	0.8	299954	2967.7401153778	4345.8273832609	0.000000	7	2967.7401153778	1	2845.9231131176	299954	275190	24764	275190	0	110828987184	5887.29	5890.03	stored
PERM	base	GA-LS2	214	exact 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 62 49 76 31 66 48 63 29 12 15 35 53 85 20 45 57 6 7 51 82 13 4 73 30 80 90 75 59 78 24 46 8 33 1 22 11 47 65 99 74 3 41 69 28 61 97 34 67 58 39 42 95 25 54 92 52 77 64 5 94 88 72 84 43 40 18 71 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 36
TRACE	base	GA-LS2	214	exact	NA	3045.060259	3034.749747	3032.137123	3024.717636	3024.717636	3007.485865	3007.485865	3007.485865	3007.485865	3005.870280	3005.870280	2997.388493	2997.388493	2997.388493	2997.388493	2997.388493	2997.388493	2997.388493	2997.388493	2997.388493	2997.388493	2997.388493	2997.388493	2997.388493	2997.388493	2997.388493	2997.388493	2997.388493	2997.388493	2997.388493	2980.602045	2980.602045	2980.602045	2973.201083	2973.201083	2973.201083	2967.798197	2967.798197	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115	2967.740115


==> anc/results/exp2_base/base_GA-LS2_214_greedy.txt <==
RUN	base	GA-LS2	214	greedy	400	1	0.6	5	0.8	299954	3183.3447746222	3183.3447746222	0.000000	4	3183.3447746222	1	3105.3151300217	299954	0	0	0	0	0	0.00	1.92	stored
PERM	base	GA-LS2	214	greedy 81 60 91 38 89 86 50 83 93 75 59 3 97 88 72 84 18 71 68 73 30 4 61 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 41 69 28 80 90 13 16 32 87 98 40 43 79 70 96 56 55 12 7 44 17 51 82 76 49 62 31 66 48 63 29 35 53 15 37 27 9 21 26 2 14 36 23 19 10 6 57 45 20 85
TRACE	base	GA-LS2	214	greedy	NA	3445.366535	3443.606857	3295.925756	3291.188392	3247.756164	3247.756164	3247.756164	3247.756164	3247.756164	3247.756164	3247.756164	3247.756164	3247.756164	3247.756164	3247.756164	3247.756164	3247.756164	3247.756164	3247.756164	3247.756164	3247.756164	3219.857208	3219.857208	3219.857208	3219.857208	3219.857208	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3207.790196	3184.503655	3184.503655	3183.344775	3183.344775	3183.344775	3183.344775	3183.344775


==> anc/results/exp2_base/base_GA-LS2_215_exact.txt <==
RUN	base	GA-LS2	215	exact	400	1	0.6	5	0.8	299954	2891.9619455146	3910.1514772307	0.000000	6	2891.9619455146	1	2714.6347822882	299954	289563	10391	289563	0	127745949856	5730.60	5733.13	stored
PERM	base	GA-LS2	215	exact 35 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 15 53 36 2 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 14 26 9 21 81 60 37 27
TRACE	base	GA-LS2	215	exact	NA	2948.736033	2917.325037	2917.325037	2916.754417	2904.540803	2904.540803	2904.540803	2904.540803	2892.423418	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2892.039236	2891.961946	2891.961946	2891.961946	2891.961946	2891.961946	2891.961946	2891.961946	2891.961946	2891.961946	2891.961946


==> anc/results/exp2_base/base_GA-LS2_215_greedy.txt <==
RUN	base	GA-LS2	215	greedy	400	1	0.6	5	0.8	299954	3010.1668018215	3010.1668018215	0.000000	4	3010.1668018215	1	2925.3804399812	299954	0	0	0	0	0	0.00	1.94	stored
PERM	base	GA-LS2	215	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 46 24 78 1 47 65 42 95 54 25 92 52 77 64 94 5 72 88 39 58 67 34 99 11 22 8 33 74 97 18 71 40 84 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 53 12 29 35 15 60 81 37 27 21 9 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85
TRACE	base	GA-LS2	215	greedy	NA	3482.939376	3480.922516	3230.871898	3153.066383	3080.259148	3075.947269	3075.947269	3075.947269	3070.956931	3070.956931	3070.956931	3070.956931	3070.956931	3070.956931	3070.956931	3070.956931	3069.939150	3049.745828	3042.793613	3042.793613	3042.793613	3042.793613	3042.793613	3042.793613	3042.793613	3042.793613	3040.384491	3017.883274	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802	3010.166802


==> anc/results/exp2_base/base_GA-LS2_216_exact.txt <==
RUN	base	GA-LS2	216	exact	400	1	0.6	5	0.8	299954	2926.1132498279	3696.3430911429	0.000000	8	2926.1132498279	1	2739.8208465290	299954	285574	14380	285574	0	176196839090	8145.02	8147.97	stored
PERM	base	GA-LS2	216	exact 15 63 48 66 31 62 49 76 82 13 4 30 73 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 61 80 90 28 69 3 41 74 11 99 34 67 65 47 1 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 36 23 19 10 55 56 96 70 87 32 16 17 51 7 44 6 57 45 20 85 12 29 35 53
TRACE	base	GA-LS2	216	exact	NA	2947.071727	2947.071727	2947.071727	2947.071727	2947.071727	2947.071727	2947.071727	2947.071727	2947.071727	2947.071727	2947.071727	2947.071727	2947.071727	2947.071727	2947.071727	2947.071727	2947.071727	2947.071727	2947.071727	2941.775353	2941.775353	2941.775353	2941.775353	2941.775353	2941.775353	2941.775353	2941.775353	2937.933862	2937.933862	2937.933862	2937.933862	2937.933862	2937.933862	2937.933862	2937.933862	2937.933862	2937.933862	2937.933862	2937.933862	2937.933862	2937.933862	2937.933862	2935.643128	2935.643128	2933.141441	2933.141441	2933.141441	2933.141441	2933.141441	2933.141441	2926.113250	2926.113250	2926.113250	2926.113250	2926.113250	2926.113250	2926.113250	2926.113250	2926.113250	2926.113250


==> anc/results/exp2_base/base_GA-LS2_216_greedy.txt <==
RUN	base	GA-LS2	216	greedy	400	1	0.6	5	0.8	299954	3033.2315228051	3033.2315228051	0.000000	5	3021.3458794807	1	2955.6262101604	299954	0	0	0	0	0	0.00	2.27	stored
PERM	base	GA-LS2	216	greedy 7 76 49 62 90 80 61 28 69 3 41 1 74 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 9 21 26 2 14 45 57 20 85 12 29 48 66 31 63 35 53 6 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36
TRACE	base	GA-LS2	216	greedy	NA	3186.631217	3186.631217	3092.577525	3092.577525	3092.577525	3092.577525	3092.577525	3092.577525	3085.002568	3085.002568	3085.002568	3085.002568	3085.002568	3085.002568	3085.002568	3085.002568	3085.002568	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3077.133086	3075.850646	3075.850646	3075.850646	3075.850646	3075.850646	3075.850646	3075.850646	3075.850646	3075.850646	3075.850646	3075.850646	3065.001357	3039.048247	3039.048247	3033.231523


==> anc/results/exp2_base/base_GA-LS2_217_exact.txt <==
RUN	base	GA-LS2	217	exact	400	1	0.6	5	0.8	299954	2894.1172591974	3581.9683765543	0.000000	8	2894.1172591974	1	2820.7427633747	299954	279993	19961	279993	0	77891124863	3889.17	3891.92	stored
PERM	base	GA-LS2	217	exact 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 74 11 47 65 99 22 1 33 8 46 24 78 97 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 40 18 71 68 4 30 73 98 79 70 96 56 55 87 32 16 17 51 82 13 76 49 62 31 66 48 63 9 21 26 14 36 2 23 19 10 6 44 7 57 45 20 85 12 29 35 53 15 60 81 37 27
TRACE	base	GA-LS2	217	exact	NA	2958.870430	2924.465122	2924.465122	2924.465122	2903.723757	2903.723757	2903.723757	2903.723757	2903.723757	2903.723757	2903.723757	2903.678151	2903.678151	2903.678151	2903.678151	2903.678151	2903.678151	2896.070553	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259	2894.117259


==> anc/results/exp2_base/base_GA-LS2_217_greedy.txt <==
RUN	base	GA-LS2	217	greedy	400	1	0.6	5	0.8	299954	2998.6976985224	2998.6976985224	0.000000	5	2998.6976985224	1	2909.0510705071	299954	0	0	0	0	0	0.00	2.05	stored
PERM	base	GA-LS2	217	greedy 7 48 66 31 62 49 76 90 80 61 28 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 70 96 56 55 87 16 32 85 20 57 6 44 17 51 82 13 4 30 73 98 68 71 18 88 97 34 99 11 74 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 2 23 19 10 45 12 29 63 35 15 53
TRACE	base	GA-LS2	217	greedy	NA	3492.804077	3341.653191	3341.653191	3207.201774	3207.201774	3207.201774	3159.876628	3159.876628	3127.237552	3127.237552	3127.237552	3127.237552	3127.237552	3124.769126	3121.738227	3121.738227	3121.738227	3121.738227	3112.719447	3112.719447	3102.527369	3091.381263	3079.073077	3079.073077	3079.073077	3079.073077	3071.570593	3041.989414	3028.929363	3028.929363	3028.929363	3028.929363	3028.929363	3028.929363	3028.929363	3019.670063	3019.670063	3019.670063	3019.670063	3019.670063	3019.670063	3019.670063	3019.670063	3017.499919	3017.499919	3017.499919	3017.499919	3017.499919	3017.499919	3017.499919	3017.499919	3017.499919	3011.668024	3009.888495	3009.888495	3009.888495	3009.888495	3008.958498	2998.697699	2998.697699


==> anc/results/exp2_base/base_GA-LS2_218_exact.txt <==
RUN	base	GA-LS2	218	exact	400	1	0.6	5	0.8	299954	2899.8497949950	4782.9362094916	0.000000	21	2899.8497949950	1	2748.8956717604	299954	281852	18102	281852	0	136460369693	7766.66	7769.82	stored
PERM	base	GA-LS2	218	exact 9 21 26 14 2 23 19 10 6 7 48 66 31 63 29 12 35 15 53 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 62 49 76 82 13 4 30 73 98 68 71 18 88 97 61 28 69 3 41 78 24 46 8 1 33 22 74 11 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 40 43 79 70 96 56 55 87 32 16 17 51 44 57 45 20 85 36
TRACE	base	GA-LS2	218	exact	NA	2979.738759	2934.877324	2909.513421	2909.513421	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795	2899.849795


==> anc/results/exp2_base/base_GA-LS2_218_greedy.txt <==
RUN	base	GA-LS2	218	greedy	400	1	0.6	5	0.8	299954	3139.0830333802	3139.0830333802	0.000000	5	3135.0542116542	1	3025.2048599714	299954	0	0	0	0	0	0.00	2.12	stored
PERM	base	GA-LS2	218	greedy 12 7 51 76 49 90 80 61 28 69 3 41 8 46 24 78 1 33 22 11 47 65 42 95 54 25 92 52 77 64 94 5 72 84 40 88 39 58 67 34 99 74 97 18 71 43 79 98 68 4 73 30 13 82 48 29 85 53 15 35 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 36
TRACE	base	GA-LS2	218	greedy	NA	3413.432758	3363.986286	3351.786837	3347.234490	3316.645579	3316.645579	3272.383082	3272.383082	3272.383082	3272.121564	3272.121564	3272.121564	3238.928223	3238.928223	3238.928223	3221.120573	3156.286776	3156.286776	3153.374835	3153.374835	3153.374835	3153.374835	3153.374835	3148.071512	3147.596347	3147.596347	3147.596347	3147.596347	3147.596347	3147.596347	3147.596347	3147.596347	3147.596347	3147.596347	3147.596347	3147.596347	3147.596347	3147.596347	3147.596347	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033	3139.083033


==> anc/results/exp2_base/base_GA-LS2_219_exact.txt <==
RUN	base	GA-LS2	219	exact	400	1	0.6	5	0.8	299954	2859.2439659089	3667.2392334120	0.000000	7	2859.2439659089	1	2739.3384274450	299954	280260	19694	280260	0	98995307914	6296.64	6299.56	stored
PERM	base	GA-LS2	219	exact 85 20 45 57 6 7 17 16 32 87 55 56 96 70 79 98 73 30 4 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 74 1 47 65 67 34 99 11 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 36 14 2 23 19 10 44 51 82 13 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	base	GA-LS2	219	exact	NA	2989.758203	2983.837397	2980.496743	2980.496743	2980.496743	2980.496743	2979.220989	2979.220989	2979.220989	2979.220989	2979.220989	2979.220989	2964.627327	2964.627327	2964.627327	2964.627327	2961.673135	2961.673135	2961.673135	2961.673135	2961.673135	2923.921780	2912.568979	2912.568979	2912.568979	2912.568979	2912.458003	2912.458003	2912.458003	2912.458003	2912.458003	2912.458003	2906.416098	2906.416098	2906.416098	2876.127119	2876.127119	2870.495148	2870.495148	2862.726687	2862.726687	2862.726687	2862.726687	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966


==> anc/results/exp2_base/base_GA-LS2_219_greedy.txt <==
RUN	base	GA-LS2	219	greedy	400	1	0.6	5	0.8	299954	3092.0988353159	3092.0988353159	0.000000	5	3085.5287651327	1	2912.8797161970	299954	0	0	0	0	0	0.00	2.26	stored
PERM	base	GA-LS2	219	greedy 7 76 75 59 78 24 46 8 33 1 22 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 74 41 3 69 28 61 80 90 49 66 48 29 12 20 45 57 85 6 44 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 62 31 63 35 15 53
TRACE	base	GA-LS2	219	greedy	NA	3103.885828	3103.885828	3103.885828	3103.885828	3103.885828	3093.724479	3093.724479	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835	3092.098835


==> anc/results/exp2_base/base_GA-LS2_220_exact.txt <==
RUN	base	GA-LS2	220	exact	400	1	0.6	5	0.8	299954	2886.9041306619	4052.2421078503	0.000000	8	2886.9041306619	1	2795.0792625780	299954	287502	12452	287502	0	64730347462	3562.25	3564.98	stored
PERM	base	GA-LS2	220	exact 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 1 33 22 11 47 65 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 43 40 71 18 88 97 34 99 74 69 28 61 80 90 76 49 62 31 66 48 63 29 35 15 53 12 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 45 57 20 85
TRACE	base	GA-LS2	220	exact	NA	2919.068338	2919.068338	2919.068338	2919.068338	2919.068338	2919.068338	2896.767516	2896.767516	2896.767516	2896.767516	2896.767516	2896.767516	2896.767516	2896.767516	2896.767516	2896.767516	2896.767516	2896.767516	2896.767516	2896.767516	2896.767516	2896.767516	2896.767516	2896.767516	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131	2886.904131


==> anc/results/exp2_base/base_GA-LS2_220_greedy.txt <==
RUN	base	GA-LS2	220	greedy	400	1	0.6	5	0.8	299954	3082.6915589718	3082.6915589718	0.000000	5	3077.5409134644	1	2906.9820955058	299954	0	0	0	0	0	0.00	2.14	stored
PERM	base	GA-LS2	220	greedy 66 62 75 59 78 24 46 8 33 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 11 74 41 3 69 28 61 80 90 49 76 48 29 12 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 6 10 19 23 45 57 20 85 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 31 63 35 15 53
TRACE	base	GA-LS2	220	greedy	NA	3145.712505	3112.048838	3112.048838	3106.562337	3106.562337	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559	3082.691559


==> anc/results/exp2_base/base_GA-LS2_221_exact.txt <==
RUN	base	GA-LS2	221	exact	400	1	0.6	5	0.8	299954	2859.2439659089	3667.2392334120	0.000000	7	2859.2439659089	1	2739.3384274450	299954	271365	28589	271365	0	154595768978	7438.59	7441.21	stored
PERM	base	GA-LS2	221	exact 85 20 45 57 6 7 17 16 32 87 55 56 96 70 79 98 73 30 4 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 74 1 47 65 67 34 99 11 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 36 14 2 23 19 10 44 51 82 13 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	base	GA-LS2	221	exact	NA	2918.917001	2918.917001	2918.125276	2918.125276	2918.125276	2918.125276	2916.444621	2916.444621	2916.444621	2916.444621	2902.354345	2902.354345	2902.354345	2894.864699	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2891.747345	2884.398037	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966	2859.243966


==> anc/results/exp2_base/base_GA-LS2_221_greedy.txt <==
RUN	base	GA-LS2	221	greedy	400	1	0.6	5	0.8	299954	3035.7766139208	3035.7766139208	0.000000	5	3035.7766139208	1	2938.9895674006	299954	0	0	0	0	0	0.00	2.11	stored
PERM	base	GA-LS2	221	greedy 85 6 7 44 17 51 13 30 4 61 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 57 45 20 12 29 35 53 15 63 48 66 31 62 49 76 82 16 32 87 73 98 68 71 18 72 84 40 43 79 70 96 56 55 36
TRACE	base	GA-LS2	221	greedy	NA	3343.743445	3227.148458	3224.860462	3148.716584	3148.716584	3148.716584	3148.716584	3148.716584	3148.716584	3143.139573	3143.139573	3137.343358	3136.021546	3136.021546	3136.021546	3136.021546	3136.021546	3136.021546	3136.021546	3092.668082	3092.668082	3092.668082	3088.990807	3088.990807	3088.990807	3088.990807	3088.990807	3083.470345	3083.470345	3083.470345	3082.887076	3070.437291	3070.437291	3046.832304	3046.832304	3046.832304	3046.832304	3046.832304	3046.832304	3046.832304	3046.832304	3046.832304	3046.832304	3046.832304	3046.832304	3046.832304	3046.832304	3046.832304	3046.832304	3046.832304	3035.776614	3035.776614	3035.776614	3035.776614	3035.776614	3035.776614	3035.776614	3035.776614	3035.776614	3035.776614


==> anc/results/exp2_base/base_GA-LS2_222_exact.txt <==
RUN	base	GA-LS2	222	exact	400	1	0.6	5	0.8	299954	2862.8999128075	3495.0007208517	0.000000	9	2862.8999128075	1	2737.7684618513	299954	293482	6472	293482	0	78042096454	4925.93	4929.12	stored
PERM	base	GA-LS2	222	exact 12 6 7 44 17 51 16 32 87 73 98 68 4 30 13 82 76 49 62 31 66 48 63 29 35 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 70 96 56 55 10 19 23 45 57 20 85 36 14 2 26 9 21 81 60 37 27
TRACE	base	GA-LS2	222	exact	NA	2934.514854	2908.883130	2908.883130	2902.642423	2888.590873	2888.590873	2865.179621	2865.179621	2865.179621	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913	2862.899913


==> anc/results/exp2_base/base_GA-LS2_222_greedy.txt <==
RUN	base	GA-LS2	222	greedy	400	1	0.6	5	0.8	299954	3080.9156741046	3080.9156741046	0.000000	5	3080.9156741046	1	2945.8845732569	299954	0	0	0	0	0	0.00	2.24	stored
PERM	base	GA-LS2	222	greedy 35 48 76 49 75 59 78 24 46 8 33 1 22 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 11 74 41 3 69 28 61 80 90 4 73 30 13 82 51 7 29 12 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 62 31 66 63 15 53 23 19 10 55 56 96 70 79 43 40 84 72 18 71 68 98 87 32 16 17 44 6 57 45 20 85 36
TRACE	base	GA-LS2	222	greedy	NA	3240.176155	3203.233347	3203.233347	3203.233347	3203.233347	3203.233347	3203.233347	3203.233347	3203.233347	3203.233347	3186.605511	3186.605511	3186.605511	3186.605511	3186.605511	3186.605511	3186.605511	3186.605511	3186.605511	3186.605511	3186.605511	3186.605511	3186.605511	3186.605511	3186.605511	3186.605511	3182.675675	3182.675675	3182.675675	3180.793477	3180.793477	3180.793477	3165.316874	3165.316874	3135.265045	3115.687357	3097.988243	3097.988243	3097.988243	3089.847213	3089.847213	3086.569194	3080.915674	3080.915674	3080.915674	3080.915674	3080.915674	3080.915674	3080.915674	3080.915674	3080.915674	3080.915674	3080.915674	3080.915674	3080.915674	3080.915674	3080.915674	3080.915674	3080.915674	3080.915674


==> anc/results/exp2_base/base_GA-LS2_223_exact.txt <==
RUN	base	GA-LS2	223	exact	400	1	0.6	5	0.8	299954	2880.6129515458	3346.3483623772	0.000000	7	2880.6129515458	1	2801.0372561911	299954	287322	12632	287322	0	68450637328	3851.68	3854.30	stored
PERM	base	GA-LS2	223	exact 15 91 38 89 86 50 83 93 75 59 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 40 71 18 88 97 61 80 90 76 49 62 31 66 48 63 35 53 12 29 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 6 10 19 45 57 20 85 36 23 2 14 26 9 21 81 60 37 27
TRACE	base	GA-LS2	223	exact	NA	3010.754683	2959.849079	2945.758962	2945.758962	2945.758962	2945.758962	2945.758962	2945.758962	2945.758962	2942.796614	2942.796614	2942.796614	2942.796614	2942.796614	2942.796614	2942.796614	2918.600717	2914.769387	2914.769387	2914.769387	2914.769387	2914.769387	2914.769387	2914.769387	2910.856028	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2886.482813	2880.612952	2880.612952	2880.612952	2880.612952	2880.612952	2880.612952	2880.612952	2880.612952	2880.612952	2880.612952


==> anc/results/exp2_base/base_GA-LS2_223_greedy.txt <==
RUN	base	GA-LS2	223	greedy	400	1	0.6	5	0.8	299954	3087.9378797058	3087.9378797058	0.000000	5	3087.9378797058	1	2947.6256845203	299954	0	0	0	0	0	0.00	1.99	stored
PERM	base	GA-LS2	223	greedy 7 76 75 59 78 24 46 8 33 1 22 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 74 41 3 69 28 61 80 90 49 62 93 83 50 86 38 91 89 31 66 48 63 36 14 26 9 21 27 37 81 60 15 53 35 29 12 2 23 19 10 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 6 57 45 20 85
TRACE	base	GA-LS2	223	greedy	NA	3302.819866	3284.902690	3284.902690	3284.902690	3284.902690	3284.902690	3284.902690	3284.902690	3284.902690	3284.902690	3275.365327	3275.365327	3271.454729	3271.454729	3271.454729	3271.454729	3271.454729	3271.454729	3271.454729	3110.220752	3102.839002	3102.839002	3102.839002	3102.839002	3102.839002	3102.839002	3102.839002	3102.839002	3102.839002	3102.839002	3102.839002	3102.839002	3102.839002	3102.839002	3102.839002	3102.839002	3102.839002	3102.839002	3098.633937	3098.633937	3098.633937	3098.633937	3098.633937	3092.586015	3092.586015	3092.586015	3092.586015	3092.586015	3090.202234	3090.202234	3090.202234	3090.202234	3087.937880	3087.937880	3087.937880	3087.937880	3087.937880	3087.937880	3087.937880	3087.937880


==> anc/results/exp2_base/base_GA-LS2_224_exact.txt <==
RUN	base	GA-LS2	224	exact	400	1	0.6	5	0.8	299954	2880.0045820715	4001.8597842987	0.000000	8	2880.0045820715	1	2793.0266062187	299954	278311	21643	278311	0	98980215447	5304.18	5307.19	stored
PERM	base	GA-LS2	224	exact 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 15 53 85 20 45 57 6 7 51 82 13 4 30 73 98 68 71 18 88 97 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 12 29 35
TRACE	base	GA-LS2	224	exact	NA	2983.003823	2983.003823	2929.840942	2929.840942	2929.840942	2929.840942	2912.273001	2912.273001	2912.273001	2912.273001	2912.273001	2909.386030	2898.605690	2898.605690	2898.605690	2898.605690	2898.605690	2898.605690	2898.605690	2898.605690	2893.805865	2893.805865	2893.805865	2893.805865	2893.805865	2893.805865	2893.805865	2893.805865	2893.805865	2892.777327	2892.777327	2892.777327	2892.777327	2892.777327	2890.686490	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2883.570728	2880.004582	2880.004582	2880.004582	2880.004582	2880.004582


==> anc/results/exp2_base/base_GA-LS2_224_greedy.txt <==
RUN	base	GA-LS2	224	greedy	400	1	0.6	5	0.8	299954	3184.4237020192	3184.4237020192	0.000000	6	3164.9432303327	1	3031.0586092177	299954	0	0	0	0	0	0.00	2.13	stored
PERM	base	GA-LS2	224	greedy 81 60 91 38 89 86 50 83 93 75 59 90 80 97 18 71 43 79 98 73 30 4 13 76 49 62 31 66 48 63 27 37 21 26 9 2 45 57 6 7 51 82 61 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 72 84 40 68 16 32 87 70 96 56 55 17 44 10 19 23 14 36 20 85 12 29 35 15 53
TRACE	base	GA-LS2	224	greedy	NA	3385.333763	3368.501983	3351.542422	3351.542422	3351.542422	3287.041329	3287.041329	3284.444418	3284.444418	3284.444418	3277.748660	3263.229189	3263.229189	3263.229189	3263.229189	3263.229189	3263.229189	3263.229189	3263.229189	3197.623743	3197.623743	3191.899683	3188.677918	3188.677918	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702	3184.423702


==> anc/results/exp2_base/base_GA-LS2_225_exact.txt <==
RUN	base	GA-LS2	225	exact	400	1	0.6	5	0.8	299954	2913.9277715418	3692.9403567809	0.000000	12	2913.9277715418	1	2786.3433930980	299954	288895	11059	288895	0	87523347621	4752.76	4755.78	stored
PERM	base	GA-LS2	225	exact 12 6 7 51 82 13 4 30 73 98 68 40 71 18 88 97 34 99 74 41 3 69 28 61 80 90 75 59 78 24 46 8 1 33 22 11 47 65 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 43 79 70 96 56 55 87 32 16 17 44 10 19 23 45 57 20 85 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 62 49 76 31 66 48 63 29 35 15 53
TRACE	base	GA-LS2	225	exact	NA	3015.769655	3005.209376	2995.053811	2951.189309	2951.189309	2951.189309	2930.828123	2930.828123	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772	2913.927772


==> anc/results/exp2_base/base_GA-LS2_225_greedy.txt <==
RUN	base	GA-LS2	225	greedy	400	1	0.6	5	0.8	299954	3153.8409132796	3153.8409132796	0.000000	5	3135.2546989192	1	3000.0488112656	299954	0	0	0	0	0	0.00	1.97	stored
PERM	base	GA-LS2	225	greedy 48 90 80 61 28 69 3 41 78 46 24 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 6 7 51 82 73 4 97 34 99 11 22 33 8 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 30 13 76 49 62 31 66 63 53 15 35 29 12 85 57 19 10 55 56 96 70 87 32 16 17 44 45 20 36
TRACE	base	GA-LS2	225	greedy	NA	3372.363525	3227.209416	3227.209416	3227.209416	3227.209416	3227.209416	3197.083648	3197.083648	3197.083648	3180.642773	3163.657559	3163.657559	3163.657559	3163.657559	3163.657559	3163.657559	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3163.352481	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913	3153.840913


==> anc/results/exp2_base/base_GA-LS2_226_exact.txt <==
RUN	base	GA-LS2	226	exact	400	1	0.6	5	0.8	299954	2910.7931993441	3713.3341598452	0.000000	5	2910.7931993441	1	2791.9280887350	299954	284106	15848	284105	0	126200821748	6043.99	6046.56	stored
PERM	base	GA-LS2	226	exact 53 15 35 12 29 63 48 66 31 62 49 76 82 51 7 6 57 45 20 85 36 9 21 26 2 14 23 19 10 44 17 16 32 87 55 56 96 70 79 43 84 72 18 71 40 68 98 73 4 30 13 90 80 61 28 69 3 41 74 33 1 22 11 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	base	GA-LS2	226	exact	NA	2987.890470	2982.604777	2982.604777	2982.604777	2982.604777	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2964.086518	2953.398408	2953.398408	2924.762929	2917.023241	2917.023241	2917.023241	2917.023241	2917.023241	2917.023241	2917.023241	2917.023241	2910.793199	2910.793199	2910.793199	2910.793199	2910.793199	2910.793199	2910.793199	2910.793199	2910.793199	2910.793199	2910.793199	2910.793199	2910.793199	2910.793199	2910.793199


==> anc/results/exp2_base/base_GA-LS2_226_greedy.txt <==
RUN	base	GA-LS2	226	greedy	400	1	0.6	5	0.8	299954	2996.3460370383	2996.3460370383	0.000000	5	2996.3460370383	1	2898.1646432399	299954	0	0	0	0	0	0.00	2.18	stored
PERM	base	GA-LS2	226	greedy 12 48 76 49 62 90 80 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 59 75 93 83 50 86 38 91 89 31 66 63 29 35 15 53 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 6 10 19 23 36 85 20 57 45 2 14 26 9 21 81 60 37 27
TRACE	base	GA-LS2	226	greedy	NA	3390.925403	3303.702039	3197.802447	3137.071385	3081.178498	3034.987851	3030.884662	3030.884662	3029.752683	3029.752683	3025.876048	3025.876048	3025.876048	3025.876048	3025.876048	3025.876048	3025.876048	3025.876048	3025.876048	3025.876048	3025.876048	3025.876048	3025.227421	3025.227421	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037	2996.346037


==> anc/results/exp2_base/base_GA-LS2_227_exact.txt <==
RUN	base	GA-LS2	227	exact	400	1	0.6	5	0.8	299954	2872.4115166581	3935.8768299973	0.000000	8	2872.4115166581	1	2742.1625058997	299954	276564	23390	276564	0	118219827641	5560.93	5563.60	stored
PERM	base	GA-LS2	227	exact 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 39 58 42 95 54 25 92 52 77 64 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	base	GA-LS2	227	exact	NA	2897.040338	2895.600071	2892.139659	2881.404603	2881.404603	2881.404603	2881.404603	2881.404603	2881.404603	2881.404603	2881.404603	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2880.680057	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517


==> anc/results/exp2_base/base_GA-LS2_227_greedy.txt <==
RUN	base	GA-LS2	227	greedy	400	1	0.6	5	0.8	299954	3054.0701346404	3054.0701346404	0.000000	5	3054.0701346404	1	2922.0036688433	299954	0	0	0	0	0	0.00	1.96	stored
PERM	base	GA-LS2	227	greedy 6 7 51 82 4 97 11 22 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 71 18 88 34 99 74 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 53 36 2 23 19 10 44 17 16 32 87 55 56 96 70 79 43 40 68 98 73 30 13 76 49 62 31 66 48 63 15 35 29 12 85 20 57 45 14 26 21 9
TRACE	base	GA-LS2	227	greedy	NA	3399.487257	3267.978585	3130.805199	3130.805199	3130.805199	3130.805199	3130.805199	3130.344988	3130.344988	3130.344988	3130.344988	3114.947518	3114.947518	3114.947518	3114.947518	3114.947518	3114.947518	3114.947518	3062.678862	3059.380248	3059.380248	3059.380248	3059.380248	3059.380248	3059.380248	3059.380248	3059.380248	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.277898	3054.070135


==> anc/results/exp2_base/base_GA-LS2_228_exact.txt <==
RUN	base	GA-LS2	228	exact	400	1	0.6	5	0.8	299954	2910.4092231809	3571.6978447503	0.000000	6	2910.4092231809	1	2809.9405599543	299954	279742	20212	279742	0	114578107176	5430.63	5433.46	stored
PERM	base	GA-LS2	228	exact 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 78 24 46 41 74 8 33 1 22 11 47 65 67 34 99 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 73 30 4 13 82 76 49 62 31 66 48 63 29 14 2 26 9 21 81 60 37 27 53 15 35 12
TRACE	base	GA-LS2	228	exact	NA	2954.913866	2954.913866	2954.913866	2954.913866	2954.913866	2954.913866	2954.913866	2954.913866	2954.913866	2954.913866	2954.913866	2954.913866	2953.465161	2953.465161	2953.465161	2951.629368	2941.085379	2941.085379	2941.085379	2936.068988	2936.068988	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2927.203205	2919.102995	2919.102995	2919.102995	2910.409223	2910.409223


==> anc/results/exp2_base/base_GA-LS2_228_greedy.txt <==
RUN	base	GA-LS2	228	greedy	400	1	0.6	5	0.8	299954	2996.5465120321	2996.5465120321	0.000000	5	2996.5465120321	1	2920.2222367733	299954	0	0	0	0	0	0.00	2.22	stored
PERM	base	GA-LS2	228	greedy 48 66 31 62 49 76 90 80 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 63 29 35 53 9 21 26 14 36 20 85 12 2 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 45 57
TRACE	base	GA-LS2	228	greedy	NA	3302.296487	3167.946466	3070.857641	3070.857641	3070.857641	3070.857641	3043.028780	3043.028780	3043.028780	3043.028780	3043.028780	3043.028780	3043.028780	3043.028780	3043.028780	3043.028780	3026.895558	3025.214207	3025.214207	3025.214207	3025.214207	3025.214207	3025.214207	3010.012166	3010.012166	3010.012166	3010.012166	2998.633466	2998.633466	2998.633466	2998.633466	2998.633466	2998.633466	2998.633466	2998.633466	2998.633466	2998.633466	2998.633466	2998.633466	2998.633466	2998.633466	2998.633466	2998.633466	2998.633466	2998.633466	2996.546512	2996.546512	2996.546512	2996.546512	2996.546512	2996.546512	2996.546512	2996.546512	2996.546512	2996.546512	2996.546512	2996.546512	2996.546512	2996.546512	2996.546512


==> anc/results/exp2_base/base_GA-LS2_229_exact.txt <==
RUN	base	GA-LS2	229	exact	400	1	0.6	5	0.8	299954	2878.6147228304	3521.2559795231	0.000000	9	2878.6147228304	1	2777.0429050205	299954	264238	35716	264238	0	109568688524	4774.73	4777.38	stored
PERM	base	GA-LS2	229	exact 36 57 6 7 44 17 16 32 87 55 56 96 70 79 98 68 73 4 30 13 82 51 48 66 31 62 49 76 90 80 61 28 69 3 41 74 33 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 19 10 45 20 85 12 29 63 35 15 53
TRACE	base	GA-LS2	229	exact	NA	2955.885053	2955.885053	2955.885053	2955.885053	2955.885053	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2895.309602	2878.614723	2878.614723	2878.614723	2878.614723	2878.614723	2878.614723	2878.614723


==> anc/results/exp2_base/base_GA-LS2_229_greedy.txt <==
RUN	base	GA-LS2	229	greedy	400	1	0.6	5	0.8	299954	3081.0241060452	3081.0241060452	0.000000	5	3081.0241060452	1	2923.8299622578	299954	0	0	0	0	0	0.00	1.92	stored
PERM	base	GA-LS2	229	greedy 6 7 51 73 4 97 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 30 13 82 76 48 29 35 53 15 63 66 31 62 49 90 80 61 28 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 87 32 16 17 44 12 85 20 57 45 36
TRACE	base	GA-LS2	229	greedy	NA	3279.735441	3279.735441	3279.735441	3234.109781	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3121.940193	3094.964315	3094.964315	3094.964315	3094.964315	3094.964315	3094.964315	3094.964315	3090.940894	3081.884430	3081.884430	3081.252037	3081.252037	3081.252037	3081.252037	3081.252037	3081.024106	3081.024106	3081.024106	3081.024106	3081.024106	3081.024106	3081.024106	3081.024106	3081.024106	3081.024106	3081.024106	3081.024106	3081.024106	3081.024106	3081.024106	3081.024106


==> anc/results/exp2_base/base_MMAS-LS_200_exact.txt <==
RUN	base	MMAS-LS	200	exact	400	1	0.6	5	0.8	299966	2839.2588093144	4905.5647958450	0.000000	11	2839.2588093144	1	2742.6885637452	299966	278453	21513	278453	0	148548692224	7096.19	7101.84	stored
PERM	base	MMAS-LS	200	exact 85 20 45 57 6 7 44 51 17 16 32 87 70 79 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 35 12 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 73 30 4 13 82 76 49 62 31 66 48 63 29
TRACE	base	MMAS-LS	200	exact	NA	3062.866686	3062.866686	3012.757287	3012.757287	3012.757287	3012.757287	3000.395314	3000.395314	2939.632307	2923.128454	2878.853124	2878.853124	2878.843082	2866.466036	2854.713747	2854.713747	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809


==> anc/results/exp2_base/base_MMAS-LS_200_greedy.txt <==
RUN	base	MMAS-LS	200	greedy	400	1	0.6	5	0.8	299954	3054.9901036910	3054.9901036910	0.000000	4	2969.0589300461	1	2850.3848590086	299954	0	0	0	0	0	0.00	4.42	stored
PERM	base	MMAS-LS	200	greedy 85 20 45 57 6 7 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 1 22 11 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 8 33 74 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 44 10 19 23 36 14 2 26 9 21 27 37 81 60 15 53 35 29 12
TRACE	base	MMAS-LS	200	greedy	NA	3591.886722	3591.886722	3591.886722	3591.886722	3591.886722	3516.263266	3326.570285	3264.317134	3264.317134	3264.317134	3264.317134	3251.991038	3251.991038	3158.757047	3158.757047	3158.757047	3158.757047	3158.757047	3158.757047	3158.757047	3158.757047	3134.150129	3134.150129	3134.150129	3134.150129	3134.150129	3134.150129	3134.150129	3134.150129	3115.980513	3115.980513	3115.980513	3115.980513	3115.980513	3115.980513	3115.980513	3115.980513	3115.980513	3115.980513	3115.980513	3115.980513	3115.980513	3054.990104	3054.990104	3054.990104	3054.990104	3054.990104	3054.990104	3054.990104	3054.990104	3054.990104	3054.990104	3054.990104	3054.990104	3054.990104	3054.990104	3054.990104	3054.990104	3054.990104	3054.990104


==> anc/results/exp2_base/base_MMAS-LS_201_exact.txt <==
RUN	base	MMAS-LS	201	exact	400	1	0.6	5	0.8	299984	2882.6361386488	3877.1738880297	0.000000	7	2882.6361386488	1	2695.5917128100	299984	274814	25170	274814	0	173568968422	8111.07	8116.47	stored
PERM	base	MMAS-LS	201	exact 85 20 45 57 6 7 48 63 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 36 14 2 23 19 10 55 56 96 70 87 32 16 17 51 44 12 29 35 15 53
TRACE	base	MMAS-LS	201	exact	NA	3041.910876	3041.910876	3024.106186	3024.106186	3024.106186	2964.146374	2964.146374	2964.146374	2907.074425	2898.676167	2892.520555	2887.691223	2887.691223	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2887.344396	2882.636139	2882.636139


==> anc/results/exp2_base/base_MMAS-LS_201_greedy.txt <==
RUN	base	MMAS-LS	201	greedy	400	1	0.6	5	0.8	299982	3114.0583289827	3114.0583289827	0.000000	4	3019.6777923132	1	2895.2987230991	299982	0	0	0	0	0	0.00	4.44	stored
PERM	base	MMAS-LS	201	greedy 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 38 89 31 66 48 29 12 53 15 91 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 99 34 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 11 97 71 18 72 84 40 43 79 98 68 73 30 4 13 82 76 49 62 63 35
TRACE	base	MMAS-LS	201	greedy	NA	3755.790148	3709.354044	3690.910281	3619.954132	3394.684856	3394.684856	3200.893779	3200.893779	3169.713095	3169.713095	3169.713095	3169.713095	3169.713095	3169.713095	3169.713095	3169.713095	3169.713095	3169.713095	3169.713095	3169.713095	3169.713095	3160.596816	3160.596816	3160.596816	3160.596816	3143.732945	3137.802540	3123.923465	3123.923465	3123.923465	3123.923465	3123.923465	3123.923465	3123.923465	3123.923465	3123.923465	3123.923465	3123.923465	3123.923465	3123.923465	3123.923465	3123.923465	3123.923465	3123.550752	3123.550752	3114.058329	3114.058329	3114.058329	3114.058329	3114.058329	3114.058329	3114.058329	3114.058329	3114.058329	3114.058329	3114.058329	3114.058329	3114.058329	3114.058329	3114.058329


==> anc/results/exp2_base/base_MMAS-LS_202_exact.txt <==
RUN	base	MMAS-LS	202	exact	400	1	0.6	5	0.8	299970	2862.6359590585	4326.1542363882	0.000000	15	2862.6359590585	1	2705.2081099341	299970	274004	25966	274004	0	175221370395	8862.21	8868.17	stored
PERM	base	MMAS-LS	202	exact 9 21 26 2 14 36 20 85 45 57 6 7 44 51 17 16 32 87 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 15 53 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 67 34 99 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23
TRACE	base	MMAS-LS	202	exact	NA	3083.115606	3083.115606	3072.283410	3072.283410	3054.922511	3009.872373	2965.731654	2965.731654	2965.731654	2965.731654	2958.365521	2958.365521	2948.732545	2917.354156	2910.327305	2910.327305	2905.114593	2905.114593	2905.114593	2905.114593	2905.114593	2905.114593	2905.114593	2905.114593	2905.114593	2905.114593	2905.114593	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959	2862.635959


==> anc/results/exp2_base/base_MMAS-LS_202_greedy.txt <==
RUN	base	MMAS-LS	202	greedy	400	1	0.6	5	0.8	299970	3146.6695373871	3146.6695373871	0.000000	5	3088.6222251428	1	2927.9563755069	299970	0	0	0	0	0	0.00	3.94	stored
PERM	base	MMAS-LS	202	greedy 27 37 81 15 35 29 12 85 20 36 23 19 45 57 6 44 7 48 76 49 90 80 61 28 69 3 41 78 24 46 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 43 40 18 71 68 98 79 73 30 4 13 82 51 17 16 32 87 70 96 56 55 10 2 14 26 9 21 60 91 38 89 86 50 83 93 59 75 62 31 66 63 53
TRACE	base	MMAS-LS	202	greedy	NA	3516.713082	3477.337476	3477.337476	3419.723845	3419.723845	3419.723845	3419.723845	3275.713248	3275.713248	3275.713248	3275.713248	3275.713248	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3172.991460	3169.162377	3146.669537	3146.669537	3146.669537	3146.669537	3146.669537	3146.669537	3146.669537


==> anc/results/exp2_base/base_MMAS-LS_203_exact.txt <==
RUN	base	MMAS-LS	203	exact	400	1	0.6	5	0.8	299990	2873.7353425016	5157.2653985249	0.000000	9	2873.7353425016	1	2791.3719927905	299990	273430	26560	273430	0	152568972534	7190.37	7195.76	stored
PERM	base	MMAS-LS	203	exact 36 14 2 26 9 21 27 37 81 60 15 35 12 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 88 97 71 18 84 43 40 68 98 79 70 96 56 55 10 19 23 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 29
TRACE	base	MMAS-LS	203	exact	NA	3045.667757	3045.667757	3045.667757	3030.381249	3030.381249	2917.115155	2917.115155	2917.115155	2917.115155	2917.115155	2917.115155	2914.828394	2908.655265	2908.655265	2879.778705	2879.778705	2879.778705	2879.778705	2879.778705	2879.778705	2879.778705	2879.778705	2879.778705	2879.778705	2879.778705	2876.830515	2876.830515	2875.902962	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343	2873.735343


==> anc/results/exp2_base/base_MMAS-LS_203_greedy.txt <==
RUN	base	MMAS-LS	203	greedy	400	1	0.6	5	0.8	299974	3165.4002076282	3165.4002076282	0.000000	5	3156.5206203641	1	3034.0692805151	299974	0	0	0	0	0	0.00	3.74	stored
PERM	base	MMAS-LS	203	greedy 85 20 45 57 6 7 44 17 51 82 13 80 90 59 75 93 83 50 86 38 89 31 62 49 76 66 48 12 29 35 53 15 63 91 60 81 37 27 21 9 26 14 2 16 32 87 73 30 4 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 94 5 72 88 39 58 67 34 99 74 33 8 46 24 78 97 71 18 84 43 40 68 98 79 70 96 56 55 10 19 23 36
TRACE	base	MMAS-LS	203	greedy	NA	3824.196240	3655.811750	3602.579593	3602.579593	3209.011899	3183.629583	3183.629583	3183.629583	3183.629583	3183.629583	3183.629583	3183.629583	3183.629583	3183.629583	3183.629583	3183.629583	3183.629583	3183.629583	3183.629583	3172.025520	3172.025520	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208	3165.400208


==> anc/results/exp2_base/base_MMAS-LS_204_exact.txt <==
RUN	base	MMAS-LS	204	exact	400	1	0.6	5	0.8	299986	2833.9390954256	5185.8665077307	0.000000	12	2833.9390954256	1	2752.5341208382	299986	276704	23282	276704	0	148638830006	7346.93	7352.18	stored
PERM	base	MMAS-LS	204	exact 14 2 26 9 21 27 37 81 60 15 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	base	MMAS-LS	204	exact	NA	3061.931524	3061.931524	3061.931524	3055.872041	3055.872041	2949.875014	2949.875014	2906.307632	2906.307632	2906.307632	2841.013740	2841.013740	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095


==> anc/results/exp2_base/base_MMAS-LS_204_greedy.txt <==
RUN	base	MMAS-LS	204	greedy	400	1	0.6	5	0.8	299998	3209.6821651612	3209.6821651612	0.000000	5	3094.7886299356	1	2971.7367675316	299998	0	0	0	0	0	0.00	3.70	stored
PERM	base	MMAS-LS	204	greedy 85 7 51 82 4 68 40 71 18 88 97 61 28 69 3 41 78 24 46 8 33 22 11 99 74 1 47 65 67 34 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 79 98 73 30 13 76 49 62 31 66 63 27 12 6 44 17 16 32 87 70 96 56 55 10 19 23 45 57 20 36 14 2 26 9 21 81 60 91 38 89 86 50 83 93 75 59 80 90 48 29 35 53 15 37
TRACE	base	MMAS-LS	204	greedy	NA	3791.228822	3455.211935	3455.211935	3455.211935	3272.017477	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165	3209.682165


==> anc/results/exp2_base/base_MMAS-LS_205_exact.txt <==
RUN	base	MMAS-LS	205	exact	400	1	0.6	5	0.8	299998	2873.5852021639	3685.7973110303	0.000000	7	2873.5852021639	1	2678.7431274272	299998	275877	24121	275877	0	171846145633	8535.45	8541.27	stored
PERM	base	MMAS-LS	205	exact 53 15 35 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 29
TRACE	base	MMAS-LS	205	exact	NA	3065.111904	3065.111904	3065.111904	3065.111904	3004.424904	2960.250328	2933.678460	2933.678460	2931.671595	2894.322495	2886.548415	2886.548415	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2886.264508	2876.420116	2876.420116	2876.420116	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202	2873.585202


==> anc/results/exp2_base/base_MMAS-LS_205_greedy.txt <==
RUN	base	MMAS-LS	205	greedy	400	1	0.6	5	0.8	299970	3223.9279756557	3223.9279756557	0.000000	6	3180.9815030159	1	3007.3527110072	299970	0	0	0	0	0	0.00	4.16	stored
PERM	base	MMAS-LS	205	greedy 53 15 35 12 29 63 91 60 81 37 27 21 9 26 2 57 44 17 4 61 3 78 24 46 8 33 1 22 11 47 65 67 34 99 74 41 59 75 93 83 50 86 38 89 31 66 48 6 7 51 13 30 73 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 69 28 80 90 62 49 76 82 16 32 87 70 96 56 55 10 19 23 14 36 45 20 85
TRACE	base	MMAS-LS	205	greedy	NA	3474.649138	3474.649138	3474.649138	3474.649138	3474.649138	3474.649138	3323.192761	3323.192761	3323.192761	3323.192761	3323.192761	3323.192761	3276.250067	3276.250067	3276.250067	3276.250067	3276.250067	3276.250067	3276.250067	3261.326831	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976	3223.927976


==> anc/results/exp2_base/base_MMAS-LS_206_exact.txt <==
RUN	base	MMAS-LS	206	exact	400	1	0.6	5	0.8	299990	2833.9390954256	4894.3085516187	0.000000	11	2833.9390954256	1	2737.3688498564	299990	277926	22064	277926	0	143997995281	6863.25	6868.48	stored
PERM	base	MMAS-LS	206	exact 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 29 12 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	base	MMAS-LS	206	exact	NA	2999.161826	2999.161826	2999.161826	2999.161826	2999.161826	2949.311716	2949.311716	2949.311716	2895.555422	2842.995559	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095


==> anc/results/exp2_base/base_MMAS-LS_206_greedy.txt <==
RUN	base	MMAS-LS	206	greedy	400	1	0.6	5	0.8	299970	3142.7146924489	3142.7146924489	0.000000	6	3037.5465078928	1	2901.2110252256	299970	0	0	0	0	0	0.00	3.83	stored
PERM	base	MMAS-LS	206	greedy 85 20 45 57 6 44 17 51 82 13 4 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 49 31 66 63 35 15 53 29 48 76 90 80 61 28 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 30 73 87 32 16 7 12
TRACE	base	MMAS-LS	206	greedy	NA	3733.596820	3733.596820	3397.043478	3397.043478	3397.043478	3397.043478	3259.124536	3259.124536	3254.056237	3254.056237	3254.056237	3254.056237	3254.056237	3210.643278	3210.643278	3210.643278	3210.643278	3210.643278	3210.643278	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3182.201864	3163.974516	3163.974516	3142.714692	3142.714692


==> anc/results/exp2_base/base_MMAS-LS_207_exact.txt <==
RUN	base	MMAS-LS	207	exact	400	1	0.6	5	0.8	299962	2836.2493639516	3755.7837570076	0.000000	13	2836.2493639516	1	2714.1648442047	299962	273115	26847	273115	0	175076293417	8246.18	8251.55	stored
PERM	base	MMAS-LS	207	exact 53 15 35 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 12 20 45 57 85
TRACE	base	MMAS-LS	207	exact	NA	3092.426468	3092.426468	3092.426468	3092.426468	3092.426468	3029.485515	3026.374102	3026.374102	2991.547194	2977.701225	2953.239132	2874.361984	2862.711159	2862.711159	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2862.543764	2838.924525	2838.924525	2838.924525	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364


==> anc/results/exp2_base/base_MMAS-LS_207_greedy.txt <==
RUN	base	MMAS-LS	207	greedy	400	1	0.6	5	0.8	299966	3123.7971660384	3123.7971660384	0.000000	7	3090.2652433189	1	2990.2614790403	299966	0	0	0	0	0	0.00	3.68	stored
PERM	base	MMAS-LS	207	greedy 27 37 81 60 91 38 89 86 50 83 93 31 66 48 63 15 53 35 12 29 7 17 16 32 44 6 57 45 20 85 36 2 10 51 82 90 80 61 28 69 3 41 1 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 62 49 76 13 4 30 73 68 98 79 70 87 96 56 55 19 23 14 26 21 9
TRACE	base	MMAS-LS	207	greedy	NA	3795.869226	3687.954610	3687.954610	3549.487722	3485.108580	3485.108580	3278.079201	3278.079201	3278.079201	3163.636435	3163.636435	3163.636435	3163.636435	3163.636435	3136.140517	3136.140517	3136.140517	3136.140517	3136.140517	3136.140517	3136.140517	3136.140517	3136.140517	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166	3123.797166


==> anc/results/exp2_base/base_MMAS-LS_208_exact.txt <==
RUN	base	MMAS-LS	208	exact	400	1	0.6	5	0.8	299986	2827.2562779097	3861.4307347889	0.000000	8	2827.2562779097	1	2715.5123469630	299986	271830	28156	271830	0	154856754531	8953.18	8958.86	stored
PERM	base	MMAS-LS	208	exact 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	base	MMAS-LS	208	exact	NA	3047.002071	3047.002071	3047.002071	3047.002071	2943.718972	2943.718972	2943.718972	2905.957895	2905.957895	2905.957895	2905.957895	2857.004538	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.866415	2844.799550	2832.304000	2832.304000	2832.304000	2832.304000	2832.304000	2832.304000	2832.304000	2832.304000	2832.304000	2832.304000	2832.304000	2832.304000	2832.304000	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278


==> anc/results/exp2_base/base_MMAS-LS_208_greedy.txt <==
RUN	base	MMAS-LS	208	greedy	400	1	0.6	5	0.8	299998	3057.9336177336	3057.9336177336	0.000000	6	2955.3095079720	1	2808.5075680982	299998	0	0	0	0	0	0.00	4.10	stored
PERM	base	MMAS-LS	208	greedy 36 14 2 23 19 10 57 45 20 85 12 29 35 53 15 63 48 66 31 62 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 6 7 51 82 76 49 90 80 61 28 69 3 41 74 1 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 26 9
TRACE	base	MMAS-LS	208	greedy	NA	3637.040207	3637.040207	3637.040207	3230.897371	3230.897371	3230.897371	3230.897371	3230.897371	3230.897371	3230.897371	3230.897371	3230.897371	3230.897371	3142.453380	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618	3057.933618


==> anc/results/exp2_base/base_MMAS-LS_209_exact.txt <==
RUN	base	MMAS-LS	209	exact	400	1	0.6	5	0.8	299966	2850.8701988246	4465.4418192058	0.000000	10	2850.8701988246	1	2694.3755629342	299966	277273	22693	277273	0	160874846505	7541.93	7546.94	stored
PERM	base	MMAS-LS	209	exact 53 15 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	base	MMAS-LS	209	exact	NA	3112.703274	3112.703274	3112.703274	3112.703274	3088.822607	3046.704233	2996.795264	2990.548105	2921.736342	2891.079357	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199


==> anc/results/exp2_base/base_MMAS-LS_209_greedy.txt <==
RUN	base	MMAS-LS	209	greedy	400	1	0.6	5	0.8	299982	3079.5643381627	3079.5643381627	0.000000	6	3072.4512363168	1	2879.1677308102	299982	0	0	0	0	0	0.00	4.51	stored
PERM	base	MMAS-LS	209	greedy 85 20 45 57 6 7 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 12 29 35 53 15 63 91 38 89 86 50 83 93 75 59 78 8 33 1 22 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 11 74 46 24 41 3 69 28 90 80 61 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 81 60 37 27
TRACE	base	MMAS-LS	209	greedy	NA	3740.684219	3717.333291	3521.739737	3328.984618	3328.984618	3328.984618	3321.930012	3321.930012	3321.930012	3321.930012	3321.930012	3321.930012	3321.930012	3321.930012	3321.930012	3321.930012	3321.930012	3318.443746	3218.720979	3218.720979	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3136.735094	3079.564338	3079.564338	3079.564338	3079.564338	3079.564338	3079.564338	3079.564338	3079.564338	3079.564338	3079.564338	3079.564338	3079.564338	3079.564338	3079.564338	3079.564338	3079.564338	3079.564338	3079.564338


==> anc/results/exp2_base/base_MMAS-LS_210_exact.txt <==
RUN	base	MMAS-LS	210	exact	400	1	0.6	5	0.8	299970	2836.2493639516	3755.7837570076	0.000000	13	2836.2493639516	1	2714.1648442047	299970	273529	26441	273529	0	157626134612	8150.34	8155.61	stored
PERM	base	MMAS-LS	210	exact 53 15 35 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 12 20 45 57 85
TRACE	base	MMAS-LS	210	exact	NA	2953.714897	2953.714897	2953.714897	2953.714897	2953.714897	2953.714897	2953.714897	2884.244083	2884.244083	2865.386320	2865.386320	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364


==> anc/results/exp2_base/base_MMAS-LS_210_greedy.txt <==
RUN	base	MMAS-LS	210	greedy	400	1	0.6	5	0.8	299962	3127.9810795829	3127.9810795829	0.000000	7	3024.9512274278	1	2917.4994867001	299962	0	0	0	0	0	0.00	4.01	stored
PERM	base	MMAS-LS	210	greedy 20 45 57 6 44 17 16 32 87 73 30 4 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 31 66 48 29 12 35 53 15 63 82 13 90 80 61 28 69 3 41 74 1 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 93 83 50 86 62 49 76 51 7 85
TRACE	base	MMAS-LS	210	greedy	NA	3597.527714	3465.214940	3353.669210	3353.669210	3353.669210	3353.669210	3304.846150	3201.534252	3201.534252	3201.534252	3201.534252	3201.534252	3201.534252	3201.534252	3201.534252	3179.622095	3179.622095	3179.622095	3179.622095	3179.622095	3179.622095	3179.622095	3179.622095	3179.622095	3179.622095	3179.622095	3179.622095	3179.622095	3179.622095	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080	3127.981080


==> anc/results/exp2_base/base_MMAS-LS_211_exact.txt <==
RUN	base	MMAS-LS	211	exact	400	1	0.6	5	0.8	299954	2848.4372707082	3548.9529663093	0.000000	7	2848.4372707082	1	2730.9248448292	299954	276584	23370	276584	0	150370077561	8739.09	8744.95	stored
PERM	base	MMAS-LS	211	exact 36 2 19 10 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 23 85 20 45 57 6 7 44 51 17 16 32 87 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	base	MMAS-LS	211	exact	NA	3010.728749	3010.728749	3010.728749	3010.728749	3010.728749	3010.728749	2928.224611	2928.224611	2888.578859	2878.002006	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2876.671919	2864.735011	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271	2848.437271


==> anc/results/exp2_base/base_MMAS-LS_211_greedy.txt <==
RUN	base	MMAS-LS	211	greedy	400	1	0.6	5	0.8	299974	3214.7515812802	3214.7515812802	0.000000	5	2988.0755649795	1	2876.3143875472	299974	0	0	0	0	0	0.00	5.22	stored
PERM	base	MMAS-LS	211	greedy 53 15 35 12 57 45 20 85 36 14 26 9 21 27 2 23 19 10 55 56 96 70 87 32 16 51 76 49 62 31 66 48 63 29 6 7 44 17 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 8 46 24 78 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37
TRACE	base	MMAS-LS	211	greedy	NA	3674.599664	3674.599664	3573.431622	3573.431622	3573.431622	3458.367097	3458.367097	3353.642531	3353.642531	3338.037206	3338.037206	3338.037206	3338.037206	3338.037206	3293.548642	3285.032567	3280.696972	3280.696972	3241.573225	3241.573225	3241.573225	3241.573225	3241.573225	3241.573225	3241.573225	3241.573225	3241.573225	3241.573225	3241.573225	3241.573225	3241.573225	3233.464879	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581	3214.751581


==> anc/results/exp2_base/base_MMAS-LS_212_exact.txt <==
RUN	base	MMAS-LS	212	exact	400	1	0.6	5	0.8	299982	2839.2588093144	4905.5647958450	0.000000	11	2839.2588093144	1	2742.6885637452	299982	276025	23957	276025	0	156371474279	7213.50	7218.74	stored
PERM	base	MMAS-LS	212	exact 85 20 45 57 6 7 44 51 17 16 32 87 70 79 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 35 12 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 73 30 4 13 82 76 49 62 31 66 48 63 29
TRACE	base	MMAS-LS	212	exact	NA	3086.705879	3086.705879	3086.705879	3028.517220	3028.517220	3028.517220	3028.517220	3028.517220	2963.809762	2919.697581	2891.397109	2891.397109	2873.507669	2853.140983	2853.140983	2853.140983	2853.140983	2853.140983	2853.140983	2853.140983	2853.140983	2853.140983	2853.140983	2853.140983	2853.140983	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2842.068505	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809


==> anc/results/exp2_base/base_MMAS-LS_212_greedy.txt <==
RUN	base	MMAS-LS	212	greedy	400	1	0.6	5	0.8	299998	3080.3243491776	3080.3243491776	0.000000	6	3063.5805809764	1	2923.0387094414	299998	0	0	0	0	0	0.00	4.32	stored
PERM	base	MMAS-LS	212	greedy 85 20 45 57 6 7 51 82 13 4 30 73 68 98 87 32 16 17 44 10 19 23 36 2 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 35 53 15 29 48 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 64 77 52 92 25 54 95 42 58 39 94 18 71 40 84 43 79 70 96 56 55 12
TRACE	base	MMAS-LS	212	greedy	NA	3822.753132	3688.311489	3679.698836	3679.698836	3679.698836	3566.885109	3566.885109	3527.583587	3375.784428	3375.784428	3264.370024	3259.780854	3259.780854	3234.923482	3234.923482	3234.923482	3192.663045	3192.663045	3146.127088	3146.127088	3146.127088	3124.808450	3092.434564	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349	3080.324349


==> anc/results/exp2_base/base_MMAS-LS_213_exact.txt <==
RUN	base	MMAS-LS	213	exact	400	1	0.6	5	0.8	299990	2833.9390954256	4894.3085516187	0.000000	11	2833.9390954256	1	2737.3688498564	299990	279272	20718	279272	0	151211848806	7172.00	7177.62	stored
PERM	base	MMAS-LS	213	exact 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 29 12 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	base	MMAS-LS	213	exact	NA	3080.498396	3080.498396	3080.498396	3080.498396	2999.608758	2999.608758	2999.608758	2999.608758	2940.432910	2884.767243	2875.664340	2874.421033	2874.421033	2856.654099	2856.654099	2856.654099	2856.654099	2856.654099	2856.654099	2856.654099	2856.654099	2856.654099	2856.654099	2856.654099	2856.654099	2856.654099	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095


==> anc/results/exp2_base/base_MMAS-LS_213_greedy.txt <==
RUN	base	MMAS-LS	213	greedy	400	1	0.6	5	0.8	299974	3108.0370101110	3108.0370101110	0.000000	5	3001.8617304204	1	2858.9259826234	299974	0	0	0	0	0	0.00	3.78	stored
PERM	base	MMAS-LS	213	greedy 53 15 63 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 7 6 57 45 23 19 10 55 56 96 70 79 98 68 40 43 84 18 71 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 88 97 34 99 11 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 20 85 12 29 35
TRACE	base	MMAS-LS	213	greedy	NA	3687.881648	3687.881648	3687.881648	3618.896065	3568.904699	3327.673388	3296.961597	3296.961597	3127.599651	3127.599651	3127.599651	3127.599651	3127.599651	3127.599651	3127.599651	3127.599651	3127.599651	3127.599651	3127.599651	3127.599651	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010	3108.037010


==> anc/results/exp2_base/base_MMAS-LS_214_exact.txt <==
RUN	base	MMAS-LS	214	exact	400	1	0.6	5	0.8	299982	2833.9390954256	4894.3085516187	0.000000	11	2833.9390954256	1	2737.3688498564	299982	275963	24019	275963	0	157415858968	8238.49	8244.35	stored
PERM	base	MMAS-LS	214	exact 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 29 12 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	base	MMAS-LS	214	exact	NA	3072.788515	3072.788515	3072.788515	3072.788515	3040.146310	3040.146310	3040.146310	3029.211524	3029.211524	2962.485766	2962.485766	2887.334516	2870.341282	2853.222094	2853.222094	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095


==> anc/results/exp2_base/base_MMAS-LS_214_greedy.txt <==
RUN	base	MMAS-LS	214	greedy	400	1	0.6	5	0.8	299958	3170.0051421589	3170.0051421589	0.000000	4	3105.7328707783	1	2984.6266982482	299958	0	0	0	0	0	0.00	4.14	stored
PERM	base	MMAS-LS	214	greedy 85 20 45 57 6 7 44 17 16 32 87 55 56 96 70 79 98 73 30 13 82 51 48 63 36 14 2 23 19 10 12 35 15 27 37 21 26 9 81 60 91 38 89 86 50 83 93 75 59 28 69 3 41 78 24 46 8 33 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 4 68 71 18 40 43 84 72 88 97 61 80 90 76 49 62 31 66 29 53
TRACE	base	MMAS-LS	214	greedy	NA	3933.893046	3371.053619	3371.053619	3371.053619	3371.053619	3371.053619	3371.053619	3371.053619	3302.093494	3302.093494	3302.093494	3241.059277	3241.059277	3241.059277	3241.059277	3241.059277	3241.059277	3231.717331	3222.673632	3222.673632	3212.238043	3212.238043	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142	3170.005142


==> anc/results/exp2_base/base_MMAS-LS_215_exact.txt <==
RUN	base	MMAS-LS	215	exact	400	1	0.6	5	0.8	299994	2850.8701988246	4465.4418192058	0.000000	10	2850.8701988246	1	2694.3755629342	299994	276517	23477	276517	0	158474791703	7534.45	7539.68	stored
PERM	base	MMAS-LS	215	exact 53 15 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	base	MMAS-LS	215	exact	NA	3088.793392	3088.793392	3088.793392	3088.793392	3069.163634	2987.558056	2987.558056	2965.925556	2965.925556	2916.911469	2892.539519	2880.117001	2880.117001	2880.117001	2880.117001	2880.117001	2880.117001	2880.117001	2880.117001	2880.117001	2880.117001	2880.117001	2880.117001	2868.057442	2868.057442	2868.057442	2868.057442	2868.057442	2868.057442	2868.057442	2868.057442	2868.057442	2868.057442	2868.057442	2868.057442	2856.055317	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199


==> anc/results/exp2_base/base_MMAS-LS_215_greedy.txt <==
RUN	base	MMAS-LS	215	greedy	400	1	0.6	5	0.8	299978	3115.2028198457	3115.2028198457	0.000000	5	3052.7717135698	1	2872.8173203159	299978	0	0	0	0	0	0.00	4.33	stored
PERM	base	MMAS-LS	215	greedy 12 7 51 82 13 4 30 73 87 32 16 17 44 6 57 45 20 85 2 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 62 31 66 48 29 35 53 15 63 76 49 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 18 71 72 84 43 40 68 98 79 70 96 56 55 10 19 23 36
TRACE	base	MMAS-LS	215	greedy	NA	3688.422811	3309.784590	3309.784590	3309.784590	3309.784590	3309.784590	3309.784590	3285.005182	3146.042561	3146.042561	3146.042561	3146.019379	3146.019379	3146.019379	3146.019379	3146.019379	3129.401203	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820	3115.202820


==> anc/results/exp2_base/base_MMAS-LS_216_exact.txt <==
RUN	base	MMAS-LS	216	exact	400	1	0.6	5	0.8	299982	2827.2562779097	3861.4307347889	0.000000	8	2827.2562779097	1	2715.5123469630	299982	270218	29764	270218	0	161762749417	8616.88	8622.12	stored
PERM	base	MMAS-LS	216	exact 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	base	MMAS-LS	216	exact	NA	3056.174303	3056.174303	3056.174303	3022.223241	2978.812014	2978.812014	2978.812014	2978.812014	2955.057925	2872.628102	2872.628102	2870.291590	2853.718073	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278


==> anc/results/exp2_base/base_MMAS-LS_216_greedy.txt <==
RUN	base	MMAS-LS	216	greedy	400	1	0.6	5	0.8	299994	3164.0247026578	3164.0247026578	0.000000	5	3123.5469501936	1	2961.1025413359	299994	0	0	0	0	0	0.00	4.69	stored
PERM	base	MMAS-LS	216	greedy 85 20 45 57 6 44 17 16 32 87 70 96 56 55 10 19 23 36 14 2 7 51 82 13 4 30 73 68 98 79 43 40 84 72 5 64 77 52 92 25 54 95 42 58 39 88 94 18 71 3 41 78 24 46 8 33 74 1 22 11 47 65 67 34 99 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 26 9 53 15 35 63 66 31 62 49 76 48 29 12
TRACE	base	MMAS-LS	216	greedy	NA	3607.740040	3564.920162	3564.920162	3564.920162	3534.941452	3327.210609	3327.210609	3253.143622	3253.143622	3253.143622	3253.143622	3253.143622	3253.143622	3253.143622	3253.143622	3253.143622	3253.143622	3253.143622	3253.143622	3253.143622	3239.339604	3239.339604	3239.339604	3239.339604	3235.276465	3201.920489	3201.920489	3201.920489	3198.559718	3187.722460	3179.554972	3178.925984	3178.925984	3178.925984	3178.925984	3178.925984	3178.925984	3178.925984	3178.925984	3178.925984	3178.925984	3178.925984	3178.925984	3178.925984	3164.024703	3164.024703	3164.024703	3164.024703	3164.024703	3164.024703	3164.024703	3164.024703	3164.024703	3164.024703	3164.024703	3164.024703	3164.024703	3164.024703	3164.024703	3164.024703


==> anc/results/exp2_base/base_MMAS-LS_217_exact.txt <==
RUN	base	MMAS-LS	217	exact	400	1	0.6	5	0.8	299982	2848.9642438933	4763.1499095284	0.000000	10	2848.9642438933	1	2753.1248542733	299982	276281	23701	276281	0	149726512282	7803.58	7809.50	stored
PERM	base	MMAS-LS	217	exact 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 51 44 6 7 57 45 20 85 12 29 15 60 81 37 27 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	base	MMAS-LS	217	exact	NA	3061.727320	3061.727320	3061.727320	3061.727320	3061.727320	3000.667060	3000.667060	2975.055058	2925.709328	2903.639354	2878.961128	2850.301247	2850.301247	2850.301247	2850.301247	2850.301247	2850.301247	2850.301247	2850.301247	2850.301247	2850.301247	2850.301247	2850.301247	2850.301247	2850.301247	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244


==> anc/results/exp2_base/base_MMAS-LS_217_greedy.txt <==
RUN	base	MMAS-LS	217	greedy	400	1	0.6	5	0.8	299954	3089.9058139462	3089.9058139462	0.000000	5	2997.0829240763	1	2817.8670932515	299954	0	0	0	0	0	0.00	4.38	stored
PERM	base	MMAS-LS	217	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 67 34 97 4 30 73 87 32 16 17 51 44 7 6 10 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 13 82 76 49 62 31 66 48 63 53 15 35 29 12 85 20 57 45 19 23 36 2 14 26 9 21 81 60 37 27
TRACE	base	MMAS-LS	217	greedy	NA	3471.192458	3471.192458	3471.192458	3471.192458	3471.192458	3471.192458	3471.192458	3227.352429	3227.352429	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3188.855820	3121.222844	3121.222844	3121.222844	3121.222844	3121.222844	3121.222844	3097.413532	3097.413532	3097.413532	3097.413532	3097.413532	3097.413532	3097.413532	3093.688004	3089.905814	3089.905814	3089.905814	3089.905814	3089.905814	3089.905814	3089.905814	3089.905814


==> anc/results/exp2_base/base_MMAS-LS_218_exact.txt <==
RUN	base	MMAS-LS	218	exact	400	1	0.6	5	0.8	299966	2844.6216098204	5563.9373748772	0.000000	19	2844.6216098204	1	2743.2079979705	299966	277466	22500	277466	0	149789556926	7107.82	7113.73	stored
PERM	base	MMAS-LS	218	exact 9 21 26 2 14 36 23 19 10 6 44 7 57 45 20 85 12 35 15 60 81 37 27 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 4 30 73 98 79 70 96 56 55 87 32 16 17 51 82 13 76 49 62 31 66 48 63 29
TRACE	base	MMAS-LS	218	exact	NA	3025.281553	3025.281553	3025.281553	3025.281553	3025.281553	2996.483852	2996.483852	2996.483852	2949.375655	2909.376070	2906.244363	2891.075078	2885.134109	2864.992067	2862.173078	2862.173078	2862.173078	2862.173078	2862.173078	2862.173078	2862.173078	2862.173078	2862.173078	2862.173078	2861.904594	2861.904594	2861.904594	2861.904594	2861.904594	2861.904594	2861.904594	2861.904594	2861.904594	2861.904594	2861.904594	2861.904594	2861.904594	2851.169938	2851.169938	2850.682667	2850.682667	2850.682667	2850.682667	2850.682667	2850.682667	2850.682667	2850.682667	2850.682667	2850.682667	2850.682667	2850.682667	2848.368402	2844.621610	2844.621610	2844.621610	2844.621610	2844.621610	2844.621610	2844.621610	2844.621610


==> anc/results/exp2_base/base_MMAS-LS_218_greedy.txt <==
RUN	base	MMAS-LS	218	greedy	400	1	0.6	5	0.8	299994	3222.1617271922	3222.1617271922	0.000000	6	3144.8554534027	1	2956.3554031230	299994	0	0	0	0	0	0.00	3.77	stored
PERM	base	MMAS-LS	218	greedy 20 45 57 6 44 17 32 87 55 56 96 70 79 98 4 97 88 5 64 77 52 92 25 54 95 42 58 39 94 72 18 71 84 43 40 68 73 30 16 10 19 23 2 7 51 82 13 90 80 61 28 69 3 41 74 99 34 67 65 47 11 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 85 12 29 48 76 49 62 31 66 63 35 15 53
TRACE	base	MMAS-LS	218	greedy	NA	3765.178247	3464.424271	3464.424271	3464.424271	3464.424271	3321.391795	3288.687057	3288.687057	3273.847164	3273.847164	3273.847164	3273.847164	3273.847164	3246.534766	3246.534766	3246.534766	3246.534766	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727	3222.161727


==> anc/results/exp2_base/base_MMAS-LS_219_exact.txt <==
RUN	base	MMAS-LS	219	exact	400	1	0.6	5	0.8	299990	2839.2588093144	4752.0497998458	0.000000	10	2839.2588093144	1	2757.8538347270	299990	276429	23561	276429	0	151374179124	7425.67	7430.86	stored
PERM	base	MMAS-LS	219	exact 14 2 26 9 21 27 37 81 60 15 35 12 85 20 45 57 6 7 44 51 17 16 32 87 70 79 96 56 55 10 19 23 36 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 73 30 4 13 82 76 49 62 31 66 48 63 29
TRACE	base	MMAS-LS	219	exact	NA	3069.432764	3069.432764	3069.432764	3069.432764	3000.544420	3000.544420	3000.544420	2995.809703	2887.031529	2887.031529	2884.273739	2864.750991	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2842.995559	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809


==> anc/results/exp2_base/base_MMAS-LS_219_greedy.txt <==
RUN	base	MMAS-LS	219	greedy	400	1	0.6	5	0.8	299962	3208.9856462264	3208.9856462264	0.000000	5	3180.3469739976	1	3097.8247973955	299962	0	0	0	0	0	0.00	3.77	stored
PERM	base	MMAS-LS	219	greedy 85 12 29 35 15 27 21 9 26 14 36 2 23 19 45 20 57 10 44 7 48 66 76 49 62 31 38 91 60 81 37 6 16 32 87 73 30 4 61 28 69 3 41 78 24 46 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 34 99 11 22 8 33 74 97 71 18 72 84 43 40 68 98 79 70 96 56 55 17 51 82 13 80 90 59 75 93 83 50 86 89 63 53
TRACE	base	MMAS-LS	219	greedy	NA	3643.406749	3643.406749	3643.406749	3643.406749	3581.505375	3310.831184	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646	3208.985646


==> anc/results/exp2_base/base_MMAS-LS_220_exact.txt <==
RUN	base	MMAS-LS	220	exact	400	1	0.6	5	0.8	299994	2860.2021290346	4558.8163013636	0.000000	11	2860.2021290346	1	2723.4162225541	299994	275145	24849	275145	0	156797201075	8392.90	8398.70	stored
PERM	base	MMAS-LS	220	exact 53 15 35 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 79 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 11 99 74 33 47 65 67 34 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 98 73 30 4 13 82 76 49 62 31 66 48 63
TRACE	base	MMAS-LS	220	exact	NA	3037.708602	3037.708602	3037.708602	3025.742567	3025.742567	3025.742567	3025.742567	3025.742567	3007.731208	2977.303795	2890.471485	2890.471485	2877.930690	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129	2860.202129


==> anc/results/exp2_base/base_MMAS-LS_220_greedy.txt <==
RUN	base	MMAS-LS	220	greedy	400	1	0.6	5	0.8	299962	3100.5950070635	3100.5950070635	0.000000	7	3028.2444405441	1	2850.9335566496	299962	0	0	0	0	0	0.00	5.20	stored
PERM	base	MMAS-LS	220	greedy 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 12 53 15 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 94 5 64 77 52 92 25 54 95 42 58 39 72 84 98 68 71 18 40 43 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 63 29 35
TRACE	base	MMAS-LS	220	greedy	NA	3872.308819	3756.187567	3435.012915	3435.012915	3435.012915	3435.012915	3435.012915	3435.012915	3344.345441	3331.227519	3248.179027	3162.746417	3162.746417	3145.684086	3138.762846	3128.895858	3103.515095	3103.515095	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007	3100.595007


==> anc/results/exp2_base/base_MMAS-LS_221_exact.txt <==
RUN	base	MMAS-LS	221	exact	400	1	0.6	5	0.8	299966	2839.2588093144	4905.5647958450	0.000000	11	2839.2588093144	1	2742.6885637452	299966	277959	22007	277959	0	151200053043	7159.18	7164.45	stored
PERM	base	MMAS-LS	221	exact 85 20 45 57 6 7 44 51 17 16 32 87 70 79 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 35 12 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 73 30 4 13 82 76 49 62 31 66 48 63 29
TRACE	base	MMAS-LS	221	exact	NA	3027.483546	3027.483546	3027.483546	3027.483546	3027.483546	2982.833318	2959.854933	2912.083698	2905.186773	2905.186773	2888.740354	2865.710563	2865.710563	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809


==> anc/results/exp2_base/base_MMAS-LS_221_greedy.txt <==
RUN	base	MMAS-LS	221	greedy	400	1	0.6	5	0.8	299978	3021.0351662369	3021.0351662369	0.000000	4	2988.5381828225	1	2863.0007540899	299978	0	0	0	0	0	0.00	4.01	stored
PERM	base	MMAS-LS	221	greedy 36 14 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 6 7 51 82 13 90 80 61 28 69 3 41 1 22 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 85 20 45 57 12 29 48 76 49 62 31 66 63 15 35 53
TRACE	base	MMAS-LS	221	greedy	NA	3611.961019	3331.721268	3313.645699	3313.645699	3296.448086	3296.448086	3296.448086	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3087.663504	3048.515169	3048.515169	3048.515169	3048.515169	3048.515169	3048.515169	3024.250104	3021.035166	3021.035166	3021.035166	3021.035166	3021.035166	3021.035166	3021.035166	3021.035166	3021.035166	3021.035166	3021.035166	3021.035166	3021.035166


==> anc/results/exp2_base/base_MMAS-LS_222_exact.txt <==
RUN	base	MMAS-LS	222	exact	400	1	0.6	5	0.8	299958	2847.8867558133	3517.1564706140	0.000000	5	2847.8867558133	1	2719.8562221100	299958	277838	22120	277838	0	158529076236	7712.23	7717.78	stored
PERM	base	MMAS-LS	222	exact 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 29 35 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 53
TRACE	base	MMAS-LS	222	exact	NA	3095.663405	3084.189143	3084.189143	3081.891193	3046.800571	2899.520997	2899.520997	2899.520997	2899.520997	2885.173155	2851.267384	2851.267384	2851.267384	2851.267384	2851.267384	2851.267384	2851.267384	2851.267384	2851.267384	2851.267384	2851.267384	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.870199	2850.556884	2847.886756	2847.886756	2847.886756	2847.886756	2847.886756


==> anc/results/exp2_base/base_MMAS-LS_222_greedy.txt <==
RUN	base	MMAS-LS	222	greedy	400	1	0.6	5	0.8	299954	3240.7230241121	3240.7230241121	0.000000	4	3134.1119200775	1	2933.2902477128	299954	0	0	0	0	0	0.00	4.98	stored
PERM	base	MMAS-LS	222	greedy 53 35 29 12 6 7 44 17 16 30 73 98 68 71 18 72 84 40 43 79 70 87 32 4 28 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 61 80 90 59 75 93 83 50 86 89 38 91 60 81 27 37 21 9 26 14 36 45 57 20 85 2 23 19 10 96 56 55 51 82 13 76 49 62 31 66 48 63 15
TRACE	base	MMAS-LS	222	greedy	NA	3789.892314	3563.235149	3563.235149	3495.577626	3495.577626	3354.690329	3338.790268	3338.790268	3338.790268	3338.790268	3338.790268	3338.790268	3338.790268	3338.790268	3338.790268	3315.334405	3311.956468	3311.956468	3311.956468	3311.956468	3311.956468	3288.796629	3288.796629	3273.781396	3263.497131	3263.497131	3263.497131	3257.327888	3257.327888	3257.327888	3257.327888	3257.327888	3257.327888	3257.327888	3257.327888	3257.327888	3257.327888	3257.327888	3257.327888	3257.327888	3257.327888	3257.327888	3257.327888	3249.571772	3249.571772	3249.571772	3249.571772	3249.571772	3249.571772	3249.571772	3249.571772	3249.571772	3249.571772	3249.571772	3248.228444	3247.688000	3240.723024	3240.723024	3240.723024	3240.723024


==> anc/results/exp2_base/base_MMAS-LS_223_exact.txt <==
RUN	base	MMAS-LS	223	exact	400	1	0.6	5	0.8	299962	2860.3224318031	4509.9436807902	0.000000	12	2860.3224318031	1	2711.5058867369	299962	274678	25284	274678	0	153422762038	8196.61	8202.49	stored
PERM	base	MMAS-LS	223	exact 36 14 2 23 19 10 44 7 6 57 45 20 85 12 35 15 53 9 26 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 4 30 73 98 79 70 96 56 55 87 32 16 17 51 82 13 76 49 62 31 66 48 63 29
TRACE	base	MMAS-LS	223	exact	NA	3092.406239	3092.406239	3092.406239	3092.406239	3021.787465	2994.467318	2966.621966	2966.621966	2966.621966	2938.755093	2904.294187	2904.294187	2904.294187	2904.294187	2904.294187	2904.294187	2904.294187	2904.294187	2904.294187	2904.294187	2904.294187	2904.294187	2898.488722	2898.488722	2867.252677	2867.252677	2867.252677	2867.252677	2867.252677	2867.252677	2867.252677	2867.252677	2867.252677	2867.252677	2867.252677	2867.252677	2867.252677	2867.252677	2863.240112	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432	2860.322432


==> anc/results/exp2_base/base_MMAS-LS_223_greedy.txt <==
RUN	base	MMAS-LS	223	greedy	400	1	0.6	5	0.8	299974	3186.6555338045	3186.6555338045	0.000000	5	3109.4707942268	1	2907.5657698543	299974	0	0	0	0	0	0.00	3.87	stored
PERM	base	MMAS-LS	223	greedy 81 60 91 38 89 86 50 83 93 75 59 90 80 28 69 3 41 78 24 46 8 33 1 22 74 99 34 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 11 97 61 4 30 13 16 32 87 73 98 68 71 18 72 84 40 43 79 70 96 56 55 45 85 20 57 6 7 44 17 51 82 76 49 62 31 66 48 63 29 35 15 53 27 37 21 9 26 2 14 36 23 19 10 12
TRACE	base	MMAS-LS	223	greedy	NA	3727.284879	3707.553062	3558.408495	3515.271006	3451.491673	3451.491673	3350.973195	3350.973195	3326.719265	3326.719265	3326.719265	3326.719265	3315.138319	3315.138319	3315.138319	3307.122324	3307.122324	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534	3186.655534


==> anc/results/exp2_base/base_MMAS-LS_224_exact.txt <==
RUN	base	MMAS-LS	224	exact	400	1	0.6	5	0.8	299966	2861.4622400266	4585.1412653583	0.000000	9	2861.4622400266	1	2722.9036524545	299966	275476	24490	275476	0	166913416795	8015.06	8020.04	stored
PERM	base	MMAS-LS	224	exact 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	base	MMAS-LS	224	exact	NA	3089.932201	3089.932201	3047.836784	2959.123447	2959.123447	2918.667545	2916.147015	2884.551661	2884.551661	2875.951146	2874.232840	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240	2861.462240


==> anc/results/exp2_base/base_MMAS-LS_224_greedy.txt <==
RUN	base	MMAS-LS	224	greedy	400	1	0.6	5	0.8	299970	3202.5665227813	3202.5665227813	0.000000	5	3134.9361875227	1	3069.3680032100	299970	0	0	0	0	0	0.00	4.09	stored
PERM	base	MMAS-LS	224	greedy 9 21 26 2 14 36 19 23 57 45 20 85 53 27 6 16 32 87 73 30 4 61 28 69 3 74 1 33 22 11 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 8 46 24 78 41 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 35 15 91 38 89 86 50 83 93 75 59 80 90 13 82 76 49 62 31 66 48 51 17 44 7 12 29 63 60 81 37
TRACE	base	MMAS-LS	224	greedy	NA	3591.592180	3591.592180	3591.592180	3400.637726	3400.637726	3400.637726	3400.637726	3360.293622	3360.293622	3348.653079	3348.653079	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3208.031800	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523	3202.566523


==> anc/results/exp2_base/base_MMAS-LS_225_exact.txt <==
RUN	base	MMAS-LS	225	exact	400	1	0.6	5	0.8	299982	2848.9642438933	4763.1499095284	0.000000	10	2848.9642438933	1	2753.1248542733	299982	279056	20926	279056	0	142760787348	6966.06	6971.81	stored
PERM	base	MMAS-LS	225	exact 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 51 44 6 7 57 45 20 85 12 29 15 60 81 37 27 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	base	MMAS-LS	225	exact	NA	3212.250447	3211.901543	3176.121720	2960.184970	2949.667702	2949.667702	2949.667702	2949.667702	2909.438659	2893.575685	2881.434988	2873.593580	2873.593580	2873.593580	2873.593580	2873.593580	2873.593580	2873.593580	2873.593580	2873.593580	2873.593580	2873.593580	2866.053856	2859.162827	2859.162827	2859.162827	2859.162827	2859.162827	2859.162827	2859.162827	2859.162827	2859.162827	2859.162827	2859.162827	2859.162827	2855.999737	2855.999737	2855.999737	2855.999737	2855.999737	2855.999737	2855.999737	2855.999737	2855.999737	2855.999737	2855.999737	2855.999737	2855.999737	2855.999737	2852.531586	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244	2848.964244


==> anc/results/exp2_base/base_MMAS-LS_225_greedy.txt <==
RUN	base	MMAS-LS	225	greedy	400	1	0.6	5	0.8	299986	3086.8534260720	3086.8534260720	0.000000	8	2981.2231226829	1	2834.3640201267	299986	0	0	0	0	0	0.00	4.17	stored
PERM	base	MMAS-LS	225	greedy 53 15 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 1 22 33 74 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 69 28 61 80 90 76 49 62 31 66 48 63 29 35 12 20 57 45 85 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36 14 2 26 9 21 81 60 37 27
TRACE	base	MMAS-LS	225	greedy	NA	3517.209854	3517.209854	3517.209854	3403.035362	3403.035362	3151.870979	3151.870979	3151.870979	3151.870979	3151.870979	3151.870979	3151.870979	3151.870979	3151.870979	3151.870979	3151.870979	3151.870979	3151.870979	3151.870979	3135.401342	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3119.234220	3086.985839	3086.985839	3086.985839	3086.985839	3086.985839	3086.985839	3086.853426	3086.853426	3086.853426	3086.853426	3086.853426	3086.853426	3086.853426	3086.853426	3086.853426	3086.853426


==> anc/results/exp2_base/base_MMAS-LS_226_exact.txt <==
RUN	base	MMAS-LS	226	exact	400	1	0.6	5	0.8	299978	2839.2588093144	4905.5647958450	0.000000	11	2839.2588093144	1	2742.6885637452	299978	278920	21058	278920	0	148586197470	7519.13	7524.86	stored
PERM	base	MMAS-LS	226	exact 85 20 45 57 6 7 44 51 17 16 32 87 70 79 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 35 12 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 73 30 4 13 82 76 49 62 31 66 48 63 29
TRACE	base	MMAS-LS	226	exact	NA	3073.962792	3055.980097	3055.980097	3055.980097	3055.980097	3042.507431	3042.507431	3042.507431	3025.900600	2951.502533	2913.001319	2897.721695	2883.143788	2883.143788	2868.520259	2853.687172	2853.687172	2853.687172	2848.931685	2848.931685	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809	2839.258809


==> anc/results/exp2_base/base_MMAS-LS_226_greedy.txt <==
RUN	base	MMAS-LS	226	greedy	400	1	0.6	5	0.8	299978	3155.3864112366	3155.3864112366	0.000000	4	3078.2016716590	1	2907.4961862080	299978	0	0	0	0	0	0.00	4.00	stored
PERM	base	MMAS-LS	226	greedy 53 15 29 48 76 90 80 61 28 69 3 41 78 24 46 8 33 1 22 74 97 71 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 88 18 40 43 79 98 68 73 30 4 13 82 51 7 6 45 20 85 12 35 63 66 31 49 62 75 59 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 87 32 16 17 44 57 36
TRACE	base	MMAS-LS	226	greedy	NA	3829.634641	3665.182681	3546.142991	3501.616889	3501.616889	3212.354697	3212.354697	3212.354697	3212.354697	3212.354697	3212.354697	3164.208067	3164.208067	3164.208067	3164.208067	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411	3155.386411


==> anc/results/exp2_base/base_MMAS-LS_227_exact.txt <==
RUN	base	MMAS-LS	227	exact	400	1	0.6	5	0.8	299982	2854.5419801732	3824.1118546142	0.000000	10	2854.5419801732	1	2748.1234080247	299982	275355	24627	275355	0	162912389363	7909.48	7914.86	stored
PERM	base	MMAS-LS	227	exact 2 23 19 10 55 56 96 70 79 98 68 40 43 84 18 71 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 12 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 29 35 15 53
TRACE	base	MMAS-LS	227	exact	NA	3015.840975	3015.840975	3015.840975	3015.840975	2974.675730	2948.794307	2948.794307	2948.794307	2948.794307	2948.794307	2895.586380	2895.586380	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2887.592733	2887.592733	2887.592733	2887.592733	2887.592733	2871.337817	2871.337817	2871.337817	2871.337817	2871.337817	2871.337817	2871.337817	2871.337817	2871.337817	2871.337817	2871.337817	2871.337817	2871.337817	2871.337817	2854.541980	2854.541980	2854.541980	2854.541980	2854.541980	2854.541980	2854.541980	2854.541980


==> anc/results/exp2_base/base_MMAS-LS_227_greedy.txt <==
RUN	base	MMAS-LS	227	greedy	400	1	0.6	5	0.8	299990	3229.1778923373	3229.1778923373	0.000000	7	3082.5349614014	1	2967.3017050257	299990	0	0	0	0	0	0.00	4.48	stored
PERM	base	MMAS-LS	227	greedy 53 15 35 29 12 85 20 45 57 6 44 17 10 19 23 14 2 55 56 96 70 79 98 43 40 18 97 3 41 78 24 46 8 33 1 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 36 7 51 16 32 87 73 30 4 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 71 68 13 82 76 49 62 31 66 48 63
TRACE	base	MMAS-LS	227	greedy	NA	3829.733154	3550.759470	3550.759470	3550.759470	3550.759470	3348.937570	3348.937570	3348.937570	3316.837943	3316.837943	3316.837943	3316.837943	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892	3229.177892


==> anc/results/exp2_base/base_MMAS-LS_228_exact.txt <==
RUN	base	MMAS-LS	228	exact	400	1	0.6	5	0.8	299958	2880.2335749019	4558.6875623481	0.000000	11	2880.2335749019	1	2765.3697011287	299958	276031	23927	276031	0	153808112055	7313.62	7318.75	stored
PERM	base	MMAS-LS	228	exact 36 14 2 26 9 21 27 37 81 60 15 53 12 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 45 57 20 85 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 71 18 72 84 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 35
TRACE	base	MMAS-LS	228	exact	NA	3053.936654	3053.936654	3044.456877	3044.456877	3019.360856	3019.360856	3019.360856	2934.491670	2934.491670	2913.604881	2906.800105	2906.800105	2906.800105	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2886.639754	2880.233575	2880.233575	2880.233575	2880.233575	2880.233575	2880.233575	2880.233575	2880.233575	2880.233575


==> anc/results/exp2_base/base_MMAS-LS_228_greedy.txt <==
RUN	base	MMAS-LS	228	greedy	400	1	0.6	5	0.8	299954	3127.6621238365	3127.6621238365	0.000000	5	3070.3962028018	1	2901.1331588459	299954	0	0	0	0	0	0.00	4.46	stored
PERM	base	MMAS-LS	228	greedy 85 20 45 57 6 44 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 31 66 48 63 15 53 12 7 76 49 62 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 4 68 71 18 72 84 40 43 79 98 73 30 13 82 51 29 35
TRACE	base	MMAS-LS	228	greedy	NA	3690.600843	3674.758793	3612.157432	3612.157432	3588.760239	3588.760239	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3203.045030	3202.703204	3202.703204	3202.703204	3202.703204	3202.703204	3190.986856	3190.986856	3175.019775	3175.019775	3138.506427	3138.506427	3138.506427	3138.506427	3138.506427	3138.506427	3138.506427	3138.506427	3138.506427	3138.506427	3138.506427	3138.506427	3136.161144	3136.161144	3136.161144	3136.161144	3136.161144	3134.005826	3127.662124	3127.662124


==> anc/results/exp2_base/base_MMAS-LS_229_exact.txt <==
RUN	base	MMAS-LS	229	exact	400	1	0.6	5	0.8	299998	2852.3395659997	4479.8917151476	0.000000	9	2852.3395659997	1	2718.5819082395	299998	278010	21988	278010	0	146002307823	7451.42	7456.86	stored
PERM	base	MMAS-LS	229	exact 53 15 35 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 11 99 34 67 65 47 33 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63
TRACE	base	MMAS-LS	229	exact	NA	3116.393255	3085.102766	3052.861200	3052.861200	3052.861200	3052.861200	3052.861200	2963.567621	2963.567621	2902.116166	2866.528526	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2856.055317	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566	2852.339566


==> anc/results/exp2_base/base_MMAS-LS_229_greedy.txt <==
RUN	base	MMAS-LS	229	greedy	400	1	0.6	5	0.8	299974	3094.4768148427	3094.4768148427	0.000000	6	3058.7551762433	1	2966.3730028361	299974	0	0	0	0	0	0.00	4.83	stored
PERM	base	MMAS-LS	229	greedy 36 14 2 23 19 10 45 20 12 29 35 15 53 6 7 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 27 37 81 21 26 9 60 91 38 89 86 50 83 93 75 59 90 80 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 61 97 88 72 18 71 84 43 40 68 98 79 70 96 56 55 44 57 85
TRACE	base	MMAS-LS	229	greedy	NA	3758.865435	3758.865435	3616.069945	3616.069945	3616.069945	3461.096763	3274.454535	3186.012623	3186.012623	3186.012623	3186.012623	3186.012623	3186.012623	3186.012623	3172.949573	3159.607488	3159.607488	3124.463956	3122.387241	3122.387241	3122.387241	3122.387241	3122.387241	3122.387241	3122.387241	3122.387241	3122.387241	3122.387241	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815	3094.476815


==> anc/results/exp2_supply/a0.72_ACS-LS_200_exact.txt <==
RUN	a0.72	ACS-LS	200	exact	400	0.72	0.6	300	0.8	299982	3062.9562139263	4024.1704260408	0.000000	9	3062.9562139263	1	2818.1572140818	299982	227385	72597	227385	0	259760168643	10350.35	10356.03	stored
PERM	a0.72	ACS-LS	200	exact 12 29 63 48 66 31 62 49 76 82 13 4 30 73 79 98 68 97 74 1 22 11 99 34 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 14 2 23 19 10 55 56 96 70 87 32 16 17 51 7 44 6 57 45 20 85 36
TRACE	a0.72	ACS-LS	200	exact	NA	3180.769477	3180.769477	3180.769477	3180.769477	3179.332043	3070.510759	3070.510759	3070.510759	3070.510759	3070.510759	3070.510759	3070.510759	3070.510759	3070.510759	3070.510759	3070.510759	3070.510759	3070.510759	3070.510759	3070.510759	3070.510759	3070.510759	3065.691505	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214	3062.956214


==> anc/results/exp2_supply/a0.72_ACS-LS_200_greedy.txt <==
RUN	a0.72	ACS-LS	200	greedy	400	0.72	0.6	300	0.8	299988	3445.1812507963	3445.1812507963	0.000000	7	3319.9380255629	1	3072.5565426413	299988	0	0	0	0	0	0.00	5.62	stored
PERM	a0.72	ACS-LS	200	greedy 14 2 26 9 21 27 37 81 60 91 89 31 66 48 38 86 50 83 93 75 59 3 41 1 22 33 8 46 24 78 69 28 61 80 90 62 49 76 82 13 4 30 73 98 68 40 71 18 72 5 64 77 52 92 25 54 95 94 39 42 58 67 65 47 11 74 99 34 97 88 84 43 79 70 87 96 56 55 23 19 10 6 57 45 20 85 36 44 17 32 16 51 7 12 29 63 35 15 53
TRACE	a0.72	ACS-LS	200	greedy	NA	3730.242168	3564.956378	3495.822302	3495.822302	3495.822302	3495.822302	3495.822302	3495.822302	3495.822302	3495.822302	3495.822302	3495.822302	3495.822302	3495.822302	3495.822302	3488.940958	3461.281552	3461.281552	3461.281552	3456.318101	3456.318101	3456.318101	3456.318101	3456.318101	3456.318101	3456.318101	3456.318101	3456.318101	3456.318101	3456.318101	3456.318101	3456.318101	3456.318101	3456.318101	3455.819901	3455.819901	3455.819901	3455.819901	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251	3445.181251


==> anc/results/exp2_supply/a0.72_ACS-LS_201_exact.txt <==
RUN	a0.72	ACS-LS	201	exact	400	0.72	0.6	300	0.8	299998	3037.3975631453	4134.7716906099	0.000000	9	3037.3975631453	1	2871.8033657051	299998	251770	48228	251770	0	212834669803	10115.58	10122.27	stored
PERM	a0.72	ACS-LS	201	exact 63 66 31 62 49 76 90 80 61 28 69 3 41 78 8 33 1 22 47 65 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 43 40 71 18 88 97 34 99 11 74 46 24 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 6 7 48 29 35 15 53 85 12 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 57 45 20 36
TRACE	a0.72	ACS-LS	201	exact	NA	3091.398465	3088.018152	3088.018152	3088.018152	3088.018152	3088.018152	3088.018152	3072.971029	3070.974038	3065.073630	3065.073630	3061.399683	3061.399683	3055.847201	3055.847201	3055.847201	3055.847201	3055.847201	3054.221558	3051.976744	3051.976744	3051.976744	3051.976744	3051.976744	3051.976744	3051.976744	3051.976744	3051.976744	3051.976744	3051.976744	3051.976744	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3038.764814	3037.397563	3037.397563	3037.397563	3037.397563	3037.397563


==> anc/results/exp2_supply/a0.72_ACS-LS_201_greedy.txt <==
RUN	a0.72	ACS-LS	201	greedy	400	0.72	0.6	300	0.8	299954	3384.3336819917	3384.3336819917	0.000000	7	3291.9859016501	1	3022.9000789596	299954	0	0	0	0	0	0.00	5.09	stored
PERM	a0.72	ACS-LS	201	greedy 9 26 21 27 37 81 60 91 38 89 86 50 83 93 31 48 29 35 53 15 63 66 49 90 80 61 28 69 3 41 1 22 11 47 65 67 34 99 74 33 8 46 24 78 59 75 62 76 82 13 4 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 30 73 98 79 70 87 96 56 55 36 14 2 23 19 10 45 20 12 7 51 16 32 17 44 6 57 85
TRACE	a0.72	ACS-LS	201	greedy	NA	4211.217897	3982.796144	3982.796144	3918.826116	3918.826116	3893.484818	3730.734076	3730.734076	3730.734076	3664.359430	3664.359430	3664.359430	3664.359430	3649.782840	3641.386276	3615.322127	3615.322127	3615.322127	3615.322127	3615.322127	3614.001192	3614.001192	3607.989784	3607.989784	3607.989784	3607.989784	3607.989784	3607.989784	3575.989862	3575.989862	3504.050655	3504.050655	3476.350988	3476.350988	3476.350988	3476.350988	3476.350988	3476.350988	3463.367206	3463.367206	3411.897679	3411.897679	3411.897679	3411.897679	3411.897679	3411.897679	3411.897679	3411.897679	3407.573625	3407.573625	3405.996729	3405.996729	3405.996729	3384.333682	3384.333682	3384.333682	3384.333682	3384.333682	3384.333682	3384.333682


==> anc/results/exp2_supply/a0.72_ACS-LS_202_exact.txt <==
RUN	a0.72	ACS-LS	202	exact	400	0.72	0.6	300	0.8	299954	2992.8014323347	4375.3588521000	0.000000	15	2992.8014323347	1	2738.9318754389	299954	249007	50947	249007	0	211302819355	8910.03	8916.67	stored
PERM	a0.72	ACS-LS	202	exact 9 21 26 14 2 23 19 10 55 56 96 70 87 32 16 17 51 7 44 6 57 45 20 85 36 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 74 33 1 22 11 99 34 67 65 47 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	a0.72	ACS-LS	202	exact	NA	3135.511459	3113.561185	3113.561185	3087.523731	3073.378261	3056.201415	3056.201415	3049.788808	3018.024612	3010.465407	3010.465407	3010.465407	3010.465407	3010.465407	3010.465407	3010.465407	3010.465407	3010.465407	3003.157705	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2995.536723	2992.801432	2992.801432	2992.801432	2992.801432	2992.801432	2992.801432	2992.801432	2992.801432	2992.801432	2992.801432	2992.801432	2992.801432	2992.801432	2992.801432	2992.801432	2992.801432	2992.801432	2992.801432


==> anc/results/exp2_supply/a0.72_ACS-LS_202_greedy.txt <==
RUN	a0.72	ACS-LS	202	greedy	400	0.72	0.6	300	0.8	299972	3320.7880986480	3320.7880986480	0.000000	9	3238.3126059716	1	3041.3847984622	299972	0	0	0	0	0	0.00	5.84	stored
PERM	a0.72	ACS-LS	202	greedy 36 2 23 19 10 55 87 32 16 17 44 7 51 82 4 61 28 69 3 41 1 33 22 11 99 34 97 88 18 71 68 98 73 30 13 76 49 62 31 66 48 63 14 26 9 21 27 53 15 35 29 12 85 20 45 57 6 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 74 8 46 24 78 80 90 59 75 93 83 50 86 89 38 91 60 81 37
TRACE	a0.72	ACS-LS	202	greedy	NA	3972.877741	3840.549443	3734.379602	3634.965121	3570.916218	3570.916218	3570.916218	3570.916218	3570.916218	3425.514417	3425.361844	3371.284550	3366.980155	3361.063492	3350.912683	3346.054467	3341.982238	3341.725640	3340.428464	3340.428464	3338.827118	3338.827118	3338.827118	3338.827118	3338.827118	3337.729936	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3321.947904	3320.788099	3320.788099	3320.788099	3320.788099	3320.788099	3320.788099	3320.788099


==> anc/results/exp2_supply/a0.72_ACS-LS_203_exact.txt <==
RUN	a0.72	ACS-LS	203	exact	400	0.72	0.6	300	0.8	299962	3061.1645110564	4662.5671760892	0.000000	16	3061.1645110564	1	2817.3900721783	299962	247946	52016	247946	0	176481246542	7091.25	7097.46	stored
PERM	a0.72	ACS-LS	203	exact 12 85 20 45 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 36 14 2 26 9 21 27 37 81 60 15 53 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 74 69 28 61 80 90 76 49 62 31 66 48 63 29 35
TRACE	a0.72	ACS-LS	203	exact	NA	3137.899042	3116.245416	3116.245416	3116.245416	3116.245416	3116.245416	3103.139433	3078.384549	3077.394883	3077.394883	3077.394883	3077.394883	3077.394883	3077.394883	3077.394883	3077.394883	3077.394883	3077.394883	3077.394883	3077.394883	3076.259813	3076.259813	3064.520690	3064.520690	3064.223729	3064.223729	3064.223729	3063.900893	3063.900893	3063.900893	3063.900893	3063.900893	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511	3061.164511


==> anc/results/exp2_supply/a0.72_ACS-LS_203_greedy.txt <==
RUN	a0.72	ACS-LS	203	greedy	400	0.72	0.6	300	0.8	299994	3388.4564772624	3388.4564772624	0.000000	7	3359.9634199979	1	3167.9528341664	299994	0	0	0	0	0	0.00	5.06	stored
PERM	a0.72	ACS-LS	203	greedy 20 45 57 12 29 63 66 31 62 49 13 30 73 87 70 96 56 55 6 44 51 82 90 80 61 28 69 3 41 1 22 11 47 65 67 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 53 15 35 7 17 16 32 10 19 23 4 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 76 48 85 36 14 2 26 21 9
TRACE	a0.72	ACS-LS	203	greedy	NA	3819.202569	3683.047048	3683.047048	3683.047048	3680.510871	3562.002654	3495.908857	3474.778819	3474.778819	3474.778819	3474.778819	3474.778819	3474.778819	3474.778819	3474.778819	3474.778819	3474.778819	3474.778819	3474.778819	3474.778819	3437.777736	3437.777736	3436.588948	3436.588948	3436.588948	3431.590491	3431.590491	3431.590491	3419.092702	3401.866906	3401.866906	3401.866906	3401.866906	3401.866906	3401.866906	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477	3388.456477


==> anc/results/exp2_supply/a0.72_ACS-LS_204_exact.txt <==
RUN	a0.72	ACS-LS	204	exact	400	0.72	0.6	300	0.8	299952	3005.5649728544	4502.4426890733	0.000000	18	3005.5649728544	1	2831.7135988615	299952	248068	51884	248068	0	222955691930	9841.35	9848.56	stored
PERM	a0.72	ACS-LS	204	exact 36 85 20 45 57 6 7 48 29 35 15 53 9 21 26 2 14 23 19 10 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 12 63 66 31 62 49 76 90 80 61 28 69 3 41 74 33 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	a0.72	ACS-LS	204	exact	NA	3093.207249	3082.324859	3080.979255	3068.780679	3068.780679	3052.514543	3052.514543	3052.514543	3052.514543	3052.514543	3052.514543	3052.514543	3052.514543	3052.514543	3052.514543	3052.514543	3052.514543	3052.514543	3042.132429	3033.882148	3033.617732	3033.617732	3033.617732	3033.617732	3033.617732	3033.617732	3033.617732	3033.617732	3033.617732	3033.617732	3033.617732	3033.617732	3033.617732	3033.617732	3006.659999	3006.659999	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973	3005.564973


==> anc/results/exp2_supply/a0.72_ACS-LS_204_greedy.txt <==
RUN	a0.72	ACS-LS	204	greedy	400	0.72	0.6	300	0.8	299970	3361.5287506342	3361.5287506342	0.000000	10	3245.0636954254	1	3037.3365672976	299970	0	0	0	0	0	0.00	5.84	stored
PERM	a0.72	ACS-LS	204	greedy 53 15 35 29 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 12 7 51 82 13 4 30 73 87 32 16 17 44 45 57 20 85 6 48 76 49 90 80 61 28 69 3 41 46 24 78 8 1 33 74 97 88 18 71 40 84 72 5 94 39 58 67 65 47 22 11 99 34 42 95 54 25 92 52 77 64 43 68 98 79 70 96 56 55 10 19 23 36 14 2 26 21 9
TRACE	a0.72	ACS-LS	204	greedy	NA	3639.982486	3616.038703	3616.038703	3616.038703	3616.038703	3616.038703	3517.867187	3425.787693	3420.959657	3420.959657	3420.959657	3420.959657	3420.959657	3388.714236	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3384.402357	3361.528751	3361.528751	3361.528751	3361.528751	3361.528751	3361.528751	3361.528751	3361.528751	3361.528751	3361.528751


==> anc/results/exp2_supply/a0.72_ACS-LS_205_exact.txt <==
RUN	a0.72	ACS-LS	205	exact	400	0.72	0.6	300	0.8	299974	2996.6266135483	4641.9136227859	0.000000	17	2996.6266135483	1	2788.2144974696	299974	253009	46965	253009	0	217275237423	9418.67	9425.96	stored
PERM	a0.72	ACS-LS	205	exact 9 21 26 14 2 23 36 19 6 7 10 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 74 33 1 22 11 99 34 67 65 47 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 12 29 63 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 57 45 20 85
TRACE	a0.72	ACS-LS	205	exact	NA	3207.176569	3121.386999	3104.101338	3095.482844	3093.825957	3082.722254	3008.007746	3008.007746	3008.007746	3008.007746	3008.007746	3006.937340	3006.937340	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	3001.982959	2999.334632	2999.334632	2999.334632	2999.334632	2999.334632	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614	2996.626614


==> anc/results/exp2_supply/a0.72_ACS-LS_205_greedy.txt <==
RUN	a0.72	ACS-LS	205	greedy	400	0.72	0.6	300	0.8	299982	3702.2351566969	3702.2351566969	0.000000	7	3448.8022808323	1	3209.0269630076	299982	0	0	0	0	0	0.00	4.76	stored
PERM	a0.72	ACS-LS	205	greedy 85 20 45 57 6 7 44 17 82 13 61 69 28 80 90 62 49 76 3 41 74 22 33 1 47 65 34 97 88 18 71 84 72 5 94 95 54 25 92 52 77 64 39 42 58 67 99 11 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 27 37 21 9 26 14 2 23 19 10 12 29 35 15 53 36 55 56 96 70 79 98 43 40 68 4 30 73 87 32 16 51 48 66 31 63
TRACE	a0.72	ACS-LS	205	greedy	NA	3879.835715	3876.674214	3876.674214	3846.783752	3846.783752	3807.330135	3765.931355	3750.416505	3727.801375	3727.105094	3727.105094	3706.489373	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157	3702.235157


==> anc/results/exp2_supply/a0.72_ACS-LS_206_exact.txt <==
RUN	a0.72	ACS-LS	206	exact	400	0.72	0.6	300	0.8	299974	3048.3430881923	5657.7140907524	0.000000	18	3048.3430881923	1	2812.7277554854	299974	243226	56748	243226	0	194821006711	8700.40	8707.28	stored
PERM	a0.72	ACS-LS	206	exact 36 85 20 45 57 6 7 48 63 66 31 62 49 76 90 80 61 3 41 78 24 46 74 8 33 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 40 71 18 88 97 69 28 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 12 29 35 15 53
TRACE	a0.72	ACS-LS	206	exact	NA	3078.626476	3078.626476	3078.626476	3078.626476	3075.735159	3075.060556	3075.060556	3073.190143	3067.521900	3064.844219	3064.844219	3064.844219	3064.844219	3064.844219	3064.844219	3064.844219	3064.844219	3064.844219	3064.844219	3064.844219	3063.570327	3063.570327	3063.570327	3063.570327	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088	3048.343088


==> anc/results/exp2_supply/a0.72_ACS-LS_206_greedy.txt <==
RUN	a0.72	ACS-LS	206	greedy	400	0.72	0.6	300	0.8	299958	3246.2231940347	3246.2231940347	0.000000	10	3203.9676361840	1	3004.6592531238	299958	0	0	0	0	0	0.00	4.85	stored
PERM	a0.72	ACS-LS	206	greedy 85 20 57 6 44 17 16 32 87 70 96 56 55 10 19 45 7 51 82 90 80 61 28 69 3 41 1 22 11 47 65 67 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 15 29 12 4 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 18 71 40 43 79 98 68 73 30 13 76 49 62 31 66 48 63 35 53 36 23 2 14 26 9 21 81 60 37 27
TRACE	a0.72	ACS-LS	206	greedy	NA	3993.608123	3897.826540	3879.973027	3731.953278	3731.953278	3731.953278	3731.953278	3731.953278	3717.932512	3699.207029	3697.717176	3697.717176	3613.701412	3508.254894	3501.201661	3501.201661	3501.201661	3475.684864	3461.348715	3461.348715	3461.348715	3461.348715	3428.392651	3412.460457	3351.602967	3351.602967	3351.602967	3327.268692	3327.268692	3327.268692	3327.268692	3321.616513	3321.616513	3321.616513	3321.616513	3321.616513	3321.616513	3321.616513	3321.616513	3321.616513	3321.616513	3321.616513	3321.616513	3293.329556	3293.329556	3246.223194	3246.223194	3246.223194	3246.223194	3246.223194	3246.223194	3246.223194	3246.223194	3246.223194	3246.223194	3246.223194	3246.223194	3246.223194	3246.223194	3246.223194


==> anc/results/exp2_supply/a0.72_ACS-LS_207_exact.txt <==
RUN	a0.72	ACS-LS	207	exact	400	0.72	0.6	300	0.8	299966	3030.5505479294	5183.0516883529	0.000000	14	3030.5505479294	1	2786.6936736283	299966	251161	48805	251161	0	199908425924	9011.17	9017.98	stored
PERM	a0.72	ACS-LS	207	exact 81 60 91 38 89 86 50 83 93 75 59 90 80 61 69 3 41 74 33 1 8 46 24 78 28 97 34 99 11 22 47 65 67 58 39 42 95 25 54 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 35 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 37 27 15 53
TRACE	a0.72	ACS-LS	207	exact	NA	3184.773046	3080.197940	3073.978853	3072.653981	3072.653981	3063.390718	3056.589844	3055.315421	3055.315421	3035.879494	3035.879494	3035.879494	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3035.059276	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548	3030.550548


==> anc/results/exp2_supply/a0.72_ACS-LS_207_greedy.txt <==
RUN	a0.72	ACS-LS	207	greedy	400	0.72	0.6	300	0.8	299986	3695.8386647780	3695.8386647780	0.000000	7	3501.5168329807	1	3185.6588663181	299986	0	0	0	0	0	0.00	6.72	stored
PERM	a0.72	ACS-LS	207	greedy 53 35 15 27 37 81 60 91 38 89 86 50 83 93 75 59 69 28 61 80 90 3 78 24 46 8 41 1 33 22 11 47 65 99 74 4 30 73 68 71 18 40 43 79 70 96 56 55 17 16 32 87 98 84 72 88 94 5 64 77 52 92 25 54 95 42 39 58 67 34 97 13 82 51 44 12 29 63 66 31 62 49 76 48 7 6 57 45 20 85 36 14 2 10 19 23 26 9 21
TRACE	a0.72	ACS-LS	207	greedy	NA	3825.853189	3788.582131	3755.443286	3755.443286	3755.443286	3755.443286	3750.781265	3744.078545	3743.355378	3743.355378	3743.355378	3743.355378	3697.361383	3697.361383	3697.361383	3697.361383	3697.361383	3697.361383	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665	3695.838665


==> anc/results/exp2_supply/a0.72_ACS-LS_208_exact.txt <==
RUN	a0.72	ACS-LS	208	exact	400	0.72	0.6	300	0.8	299958	3004.1796995668	3950.1636420203	0.000000	11	3004.1796995668	1	2783.3096213483	299958	238594	61364	238594	0	209194163679	9207.81	9214.92	stored
PERM	a0.72	ACS-LS	208	exact 9 21 26 14 2 23 45 20 12 29 35 85 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 36 53 15 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 74 33 1 22 11 99 34 67 65 47 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	a0.72	ACS-LS	208	exact	NA	3132.241203	3132.241203	3132.241203	3132.241203	3110.807738	3110.807738	3110.496899	3110.496899	3097.517516	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3090.099418	3070.867009	3036.256907	3036.256907	3004.179700	3004.179700	3004.179700	3004.179700	3004.179700	3004.179700	3004.179700	3004.179700	3004.179700	3004.179700	3004.179700	3004.179700	3004.179700


==> anc/results/exp2_supply/a0.72_ACS-LS_208_greedy.txt <==
RUN	a0.72	ACS-LS	208	greedy	400	0.72	0.6	300	0.8	299982	3616.3419953075	3616.3419953075	0.000000	8	3392.4032684451	1	3090.2616345769	299982	0	0	0	0	0	0.00	5.52	stored
PERM	a0.72	ACS-LS	208	greedy 85 57 6 44 10 55 56 96 70 87 32 16 17 82 76 49 62 31 66 7 51 73 98 79 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 97 88 18 71 40 68 30 48 4 13 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 47 65 99 74 59 75 93 83 50 86 89 38 91 60 81 53 15 35 63 29 12 20 45 19 23 36 14 2 26 9 21 37 27
TRACE	a0.72	ACS-LS	208	greedy	NA	3923.324599	3838.678354	3778.399306	3644.069829	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.484763	3616.341995	3616.341995	3616.341995	3616.341995	3616.341995	3616.341995	3616.341995	3616.341995	3616.341995	3616.341995	3616.341995


==> anc/results/exp2_supply/a0.72_ACS-LS_209_exact.txt <==
RUN	a0.72	ACS-LS	209	exact	400	0.72	0.6	300	0.8	299986	2985.4776198635	5791.0804056185	0.000000	18	2985.4776198635	1	2802.2813941859	299986	245359	54627	245359	0	225068502620	9284.60	9291.24	stored
PERM	a0.72	ACS-LS	209	exact 91 38 89 86 50 83 93 75 59 90 80 61 28 3 41 74 33 1 47 65 67 34 99 11 22 8 46 24 78 69 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 2 14 26 9 21 27 37 81 60 15 53 35 29 12
TRACE	a0.72	ACS-LS	209	exact	NA	3198.174725	3150.258312	3150.258312	3150.258312	3119.484370	3097.109143	3097.109143	3097.109143	3097.109143	3097.109143	3097.109143	3092.534330	3092.534330	3087.622679	3026.844189	3011.141375	3011.141375	3011.141375	3009.473676	3009.473676	3009.473676	3009.473676	2996.471689	2996.471689	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620	2985.477620


==> anc/results/exp2_supply/a0.72_ACS-LS_209_greedy.txt <==
RUN	a0.72	ACS-LS	209	greedy	400	0.72	0.6	300	0.8	299966	3369.2497517267	3369.2497517267	0.000000	8	3284.5169948438	1	3150.4937839504	299966	0	0	0	0	0	0.00	5.77	stored
PERM	a0.72	ACS-LS	209	greedy 36 14 2 26 21 9 53 15 35 20 45 57 6 7 44 51 17 16 32 87 55 19 23 85 12 48 66 62 75 59 78 41 3 74 1 33 22 11 99 34 67 65 47 8 46 24 93 83 50 86 89 38 91 60 81 37 27 10 56 96 70 79 43 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 69 28 61 80 90 4 68 71 18 84 40 98 73 30 13 82 76 49 31 63 29
TRACE	a0.72	ACS-LS	209	greedy	NA	3909.509960	3807.040921	3807.040921	3585.827461	3585.827461	3539.229499	3539.229499	3452.318057	3452.318057	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3385.517537	3369.249752	3369.249752	3369.249752	3369.249752	3369.249752	3369.249752	3369.249752	3369.249752	3369.249752	3369.249752	3369.249752	3369.249752	3369.249752


==> anc/results/exp2_supply/a0.72_GA-LS2_200_exact.txt <==
RUN	a0.72	GA-LS2	200	exact	400	0.72	0.6	300	0.8	299954	3072.8965568262	6231.2120896069	0.000000	23	3072.8965568262	1	2841.2513464842	299954	250308	49646	250308	0	171294680099	8548.04	8551.58	stored
PERM	a0.72	GA-LS2	200	exact 85 7 48 76 49 90 80 61 28 69 3 41 78 24 46 8 74 33 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 88 97 71 18 84 43 40 68 98 73 4 30 13 82 51 12 53 15 35 29 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 79 70 87 32 16 17 44 6 57 45 20 36
TRACE	a0.72	GA-LS2	200	exact	NA	3111.966667	3111.966667	3096.169270	3093.165552	3093.165552	3093.165552	3093.165552	3093.165552	3093.165552	3093.165552	3085.032436	3085.032436	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3077.515906	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557	3072.896557


==> anc/results/exp2_supply/a0.72_GA-LS2_200_greedy.txt <==
RUN	a0.72	GA-LS2	200	greedy	400	0.72	0.6	300	0.8	299954	3323.6807158750	3323.6807158750	0.000000	9	3281.9974689061	1	3072.1216281090	299954	0	0	0	0	0	0.00	2.49	stored
PERM	a0.72	GA-LS2	200	greedy 48 49 90 80 61 28 69 3 41 1 22 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 63 66 31 62 76 82 13 4 73 98 70 96 56 55 10 19 23 36 14 2 26 9 21 81 60 37 27 20 57 45 85 6 51 32 87 79 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 97 88 18 71 40 68 30 16 17 44 7 12 29 15 35 53
TRACE	a0.72	GA-LS2	200	greedy	NA	3891.176282	3795.269350	3795.269350	3795.269350	3643.617940	3622.268069	3610.157854	3610.157854	3610.157854	3610.157854	3610.157854	3482.013763	3482.013763	3461.134999	3449.667955	3435.655781	3402.115348	3402.115348	3402.115348	3379.384979	3371.172622	3371.172622	3371.172622	3371.172622	3371.172622	3371.172622	3371.172622	3371.172622	3368.571758	3368.571758	3368.571758	3368.571758	3360.769610	3343.407545	3343.407545	3343.407545	3343.407545	3329.371813	3329.371813	3329.371813	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716	3323.680716


==> anc/results/exp2_supply/a0.72_GA-LS2_201_exact.txt <==
RUN	a0.72	GA-LS2	201	exact	400	0.72	0.6	300	0.8	299954	3066.4774730312	4015.7427183623	0.000000	11	3066.4774730312	1	2886.6517706348	299954	266829	33125	266829	0	166825657776	7550.43	7553.36	stored
PERM	a0.72	GA-LS2	201	exact 12 6 7 44 51 17 16 32 87 73 30 4 90 80 61 28 69 3 41 74 33 1 22 11 99 34 97 88 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 53 85 20 45 57 19 10 55 56 96 70 79 98 43 40 84 18 71 68 13 82 76 49 62 31 66 48 63 29 35 36 23 2 14 26 21 9
TRACE	a0.72	GA-LS2	201	exact	NA	3110.115023	3110.115023	3110.115023	3110.115023	3110.115023	3110.115023	3092.578645	3092.578645	3092.578645	3077.768547	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3071.411403	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473	3066.477473


==> anc/results/exp2_supply/a0.72_GA-LS2_201_greedy.txt <==
RUN	a0.72	GA-LS2	201	greedy	400	0.72	0.6	300	0.8	299954	3284.8223025800	3284.8223025800	0.000000	10	3178.7056696869	1	2986.5156164524	299954	0	0	0	0	0	0.00	2.51	stored
PERM	a0.72	GA-LS2	201	greedy 76 49 62 90 80 61 28 69 3 41 1 74 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 39 42 58 67 34 99 47 65 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 26 9 53 15 63 31 66 48 7 12 29 35 36 14 2 23 19 10 57 45 20 6 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 85
TRACE	a0.72	GA-LS2	201	greedy	NA	3904.059775	3621.438086	3621.438086	3621.438086	3621.438086	3602.707672	3602.707672	3602.707672	3530.796699	3524.943719	3524.943719	3522.290849	3522.290849	3522.290849	3407.740269	3407.740269	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3367.781426	3366.989851	3317.760651	3317.760651	3317.760651	3317.760651	3291.893835	3291.893835	3291.893835	3291.893835	3291.893835	3291.893835	3291.893835	3291.893835	3284.822303	3284.822303


==> anc/results/exp2_supply/a0.72_GA-LS2_202_exact.txt <==
RUN	a0.72	GA-LS2	202	exact	400	0.72	0.6	300	0.8	299954	3024.9393623492	4840.6804424590	0.000000	9	3024.9393623492	1	2851.5811218551	299954	233098	66856	233098	0	200708697288	9028.60	9031.80	stored
PERM	a0.72	GA-LS2	202	exact 91 38 89 86 50 83 93 75 59 90 80 61 28 3 69 41 8 46 24 78 74 33 1 22 11 47 65 67 34 99 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 36 14 2 26 9 21 81 60 37 27 85 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 20 12 29 35 15 53
TRACE	a0.72	GA-LS2	202	exact	NA	3107.945982	3069.638165	3069.638165	3069.638165	3069.638165	3063.419212	3061.637794	3061.637794	3061.637794	3061.637794	3057.689277	3057.689277	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3038.485552	3035.668831	3035.668831	3035.668831	3035.668831	3035.668831	3035.668831	3035.668831	3030.242685	3030.242685	3030.242685	3030.242685	3024.939362	3024.939362	3024.939362	3024.939362	3024.939362	3024.939362	3024.939362	3024.939362


==> anc/results/exp2_supply/a0.72_GA-LS2_202_greedy.txt <==
RUN	a0.72	GA-LS2	202	greedy	400	0.72	0.6	300	0.8	299954	3413.4951725543	3413.4951725543	0.000000	10	3302.3950669197	1	3179.8072542754	299954	0	0	0	0	0	0.00	2.58	stored
PERM	a0.72	GA-LS2	202	greedy 91 38 89 86 50 83 93 75 59 41 3 69 28 80 90 76 49 62 31 66 48 63 35 36 23 19 10 55 56 96 70 87 32 17 44 57 45 20 14 2 26 9 21 27 37 81 60 15 53 7 16 79 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 40 98 68 97 74 1 47 65 67 34 99 11 22 33 8 46 24 78 61 4 73 30 13 82 51 6 29 12 85
TRACE	a0.72	GA-LS2	202	greedy	NA	3782.186144	3683.564519	3471.270007	3471.270007	3471.270007	3465.130290	3465.130290	3465.130290	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173	3413.495173


==> anc/results/exp2_supply/a0.72_GA-LS2_203_exact.txt <==
RUN	a0.72	GA-LS2	203	exact	400	0.72	0.6	300	0.8	299954	3032.4484272044	4874.9758882422	0.000000	15	3032.4484272044	1	2745.3715817750	299954	229547	70407	229547	0	214032028714	10238.89	10242.22	stored
PERM	a0.72	GA-LS2	203	exact 91 38 89 86 50 83 93 75 59 90 80 28 61 69 3 41 78 24 46 8 74 11 1 33 22 47 65 67 34 99 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 35 53
TRACE	a0.72	GA-LS2	203	exact	NA	3132.204004	3079.482885	3079.482885	3079.482885	3058.049420	3058.049420	3058.049420	3050.112611	3050.112611	3050.112611	3050.112611	3050.112611	3041.056147	3041.056147	3041.056147	3038.983788	3037.845263	3037.845263	3037.845263	3034.811577	3034.811577	3034.811577	3034.811577	3034.811577	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427	3032.448427


==> anc/results/exp2_supply/a0.72_GA-LS2_203_greedy.txt <==
RUN	a0.72	GA-LS2	203	greedy	400	0.72	0.6	300	0.8	299954	3486.9341566798	3486.9341566798	0.000000	8	3448.1510006431	1	3225.9813888081	299954	0	0	0	0	0	0.00	2.47	stored
PERM	a0.72	GA-LS2	203	greedy 62 59 78 24 46 8 33 1 74 99 34 97 88 18 71 40 43 79 98 73 30 57 51 13 4 68 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 3 41 69 28 61 80 90 75 93 83 50 86 89 38 91 63 29 35 7 48 66 31 49 76 82 16 32 87 70 96 56 55 17 44 6 45 85 2 14 26 9 21 27 37 81 60 15 53 12 20 10 19 23 36
TRACE	a0.72	GA-LS2	203	greedy	NA	4168.164275	3716.770235	3683.283594	3638.954399	3638.954399	3610.060625	3610.060625	3610.060625	3610.060625	3569.478022	3568.393557	3566.542610	3562.336029	3562.336029	3562.336029	3562.336029	3556.902919	3556.902919	3556.902919	3556.902919	3553.690873	3506.932968	3506.932968	3505.427298	3505.427298	3505.427298	3505.427298	3505.427298	3505.427298	3505.239220	3505.239220	3505.239220	3505.239220	3505.239220	3505.239220	3505.239220	3505.239220	3498.700518	3498.700518	3498.700518	3498.700518	3498.700518	3498.700518	3495.996901	3495.996901	3495.996901	3495.996901	3489.323831	3489.323831	3489.323831	3489.323831	3487.697746	3487.697746	3487.697746	3487.697746	3487.697746	3487.697746	3486.934157	3486.934157	3486.934157


==> anc/results/exp2_supply/a0.72_GA-LS2_204_exact.txt <==
RUN	a0.72	GA-LS2	204	exact	400	0.72	0.6	300	0.8	299954	3005.1784472739	4415.9971292762	0.000000	13	3005.1784472739	1	2845.0980159601	299954	250846	49108	250846	0	221991962238	9559.00	9562.08	stored
PERM	a0.72	GA-LS2	204	exact 12 29 7 6 44 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 51 10 19 45 57 20 85 36 23 2 14 26 9 21 37 27 81 60 91 38 89 86 50 83 93 75 59 3 41 74 1 33 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 69 28 61 80 90 76 49 62 31 66 48 63 35 15 53
TRACE	a0.72	GA-LS2	204	exact	NA	3089.608851	3076.157440	3011.161647	3008.472347	3008.472347	3008.472347	3008.472347	3008.472347	3008.472347	3008.472347	3006.577077	3006.577077	3006.577077	3006.577077	3006.577077	3006.577077	3006.577077	3006.577077	3006.577077	3006.577077	3006.577077	3006.577077	3006.577077	3006.577077	3006.577077	3006.577077	3006.577077	3006.577077	3006.511026	3006.511026	3006.511026	3006.511026	3006.511026	3006.511026	3006.511026	3006.511026	3006.511026	3006.511026	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447	3005.178447


==> anc/results/exp2_supply/a0.72_GA-LS2_204_greedy.txt <==
RUN	a0.72	GA-LS2	204	greedy	400	0.72	0.6	300	0.8	299954	3437.6642136823	3437.6642136823	0.000000	8	3388.1761524727	1	3115.7743832435	299954	0	0	0	0	0	0.00	2.57	stored
PERM	a0.72	GA-LS2	204	greedy 57 51 4 68 71 18 88 94 95 54 25 92 52 77 64 5 72 84 40 43 79 98 73 30 76 49 62 31 66 63 91 38 89 86 50 83 93 75 59 90 80 28 69 3 41 46 24 78 8 33 74 1 22 11 47 65 99 34 67 58 42 39 97 61 13 82 48 6 7 44 17 16 32 87 70 96 56 55 10 19 23 27 37 81 60 15 53 35 29 12 85 20 45 36 14 2 26 21 9
TRACE	a0.72	GA-LS2	204	greedy	NA	3692.920038	3683.459784	3670.176131	3540.551945	3496.672073	3489.266100	3489.266100	3486.625395	3486.625395	3486.625395	3486.625395	3486.625395	3486.625395	3486.625395	3482.313516	3482.313516	3482.313516	3482.313516	3482.313516	3476.147138	3476.147138	3455.522083	3441.976092	3441.976092	3441.976092	3441.976092	3441.976092	3441.976092	3441.976092	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214	3437.664214


==> anc/results/exp2_supply/a0.72_GA-LS2_205_exact.txt <==
RUN	a0.72	GA-LS2	205	exact	400	0.72	0.6	300	0.8	299954	3057.4233252796	5075.2820853636	0.000000	13	3057.4233252796	1	2855.7950744995	299954	245864	54090	245864	0	189359651383	8602.64	8605.82	stored
PERM	a0.72	GA-LS2	205	exact 91 38 89 86 50 83 93 75 59 90 80 61 28 3 41 78 24 46 8 74 69 97 34 99 1 33 22 11 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 9 26 21 27 37 81 60 15 53 35 29 12 36 14 2 23 19 10 55 56 96 70 87 32 16 17 51 7 44 6 57 45 20 85
TRACE	a0.72	GA-LS2	205	exact	NA	3190.369405	3129.495205	3117.121347	3099.545884	3099.545884	3099.545884	3099.545884	3099.545884	3099.545884	3087.568679	3082.763820	3082.763820	3082.763820	3066.431524	3066.431524	3066.431524	3066.431524	3066.431524	3066.431524	3066.431524	3066.431524	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3062.637264	3061.515573	3061.515573	3061.515573	3061.515573	3061.515573	3061.515573	3061.515573	3061.515573	3061.515573	3061.089760	3061.089760	3061.089760	3057.423325	3057.423325	3057.423325	3057.423325	3057.423325	3057.423325


==> anc/results/exp2_supply/a0.72_GA-LS2_205_greedy.txt <==
RUN	a0.72	GA-LS2	205	greedy	400	0.72	0.6	300	0.8	299954	3552.6746712835	3552.6746712835	0.000000	8	3548.9757317401	1	3358.4653365756	299954	0	0	0	0	0	0.00	2.34	stored
PERM	a0.72	GA-LS2	205	greedy 48 49 90 80 61 28 69 41 78 46 24 59 75 93 83 50 86 89 38 91 60 81 37 27 15 31 62 74 8 33 1 47 65 67 34 99 11 22 3 97 88 5 64 77 52 92 25 54 95 42 58 39 94 72 84 40 18 71 43 79 87 2 55 56 96 70 98 68 73 30 4 13 82 76 66 63 29 35 53 9 21 26 14 36 23 19 10 45 20 85 12 7 51 16 32 17 44 6 57
TRACE	a0.72	GA-LS2	205	greedy	NA	3667.284200	3630.086817	3630.086817	3630.086817	3630.086817	3625.637068	3624.976572	3624.976572	3624.976572	3624.976572	3624.976572	3593.931906	3593.931906	3593.887244	3593.837627	3593.837627	3593.837627	3593.837627	3593.837627	3593.837627	3593.837627	3593.837627	3581.298872	3563.086939	3563.086939	3563.086939	3563.086939	3563.086939	3563.086939	3563.086939	3563.086939	3563.086939	3563.086939	3563.086939	3563.086939	3563.086939	3563.086939	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671	3552.674671


==> anc/results/exp2_supply/a0.72_GA-LS2_206_exact.txt <==
RUN	a0.72	GA-LS2	206	exact	400	0.72	0.6	300	0.8	299954	3042.8409098709	5190.8925525122	0.000000	15	3042.8409098709	1	2782.2110944645	299954	247322	52632	247322	0	188245023320	9467.87	9471.34	stored
PERM	a0.72	GA-LS2	206	exact 85 57 6 7 51 82 13 4 30 73 98 68 71 18 88 97 61 28 69 3 41 78 24 46 8 74 33 1 22 11 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 40 43 79 70 96 56 55 87 32 16 17 44 12 29 35 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 15 53 9 21 26 14 2 23 19 10 45 20 36
TRACE	a0.72	GA-LS2	206	exact	NA	3229.795329	3164.523729	3152.489647	3149.052973	3127.619508	3127.619508	3127.619508	3127.619508	3127.619508	3127.619508	3127.619508	3127.619508	3127.619508	3127.619508	3127.619508	3127.619508	3082.725052	3081.920868	3081.920868	3081.920868	3081.920868	3081.920868	3081.920868	3081.920868	3081.920868	3081.920868	3081.920868	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3055.569290	3042.840910	3042.840910	3042.840910	3042.840910


==> anc/results/exp2_supply/a0.72_GA-LS2_206_greedy.txt <==
RUN	a0.72	GA-LS2	206	greedy	400	0.72	0.6	300	0.8	299954	3517.2271140565	3517.2271140565	0.000000	8	3476.9401707898	1	3307.9960941522	299954	0	0	0	0	0	0.00	2.64	stored
PERM	a0.72	GA-LS2	206	greedy 73 4 68 98 79 43 40 71 18 84 72 5 94 39 58 42 95 54 25 92 52 77 64 88 34 67 65 47 99 97 61 82 51 17 44 57 85 20 45 23 19 10 6 7 48 3 74 1 22 11 33 8 46 24 78 41 69 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 14 2 26 9 21 27 15 35 53 12 29 63 66 31 62 49 76 13 30 16 32 87 70 96 56 55 36
TRACE	a0.72	GA-LS2	206	greedy	NA	3803.435952	3749.364404	3717.589652	3697.346970	3697.346970	3688.641668	3688.641668	3652.956907	3652.956907	3652.956907	3652.956907	3651.874260	3651.874260	3651.874260	3651.874260	3651.874260	3651.874260	3651.874260	3633.562851	3632.061818	3632.061818	3632.061818	3628.923839	3628.923839	3628.923839	3628.923839	3628.923839	3610.427298	3610.427298	3610.427298	3610.427298	3610.427298	3610.427298	3610.427298	3610.427298	3610.427298	3610.427298	3610.427298	3610.427298	3610.427298	3608.769241	3608.769241	3608.769241	3608.769241	3608.769241	3608.769241	3608.769241	3608.769241	3608.769241	3608.769241	3608.769241	3608.769241	3608.769241	3517.227114	3517.227114	3517.227114	3517.227114	3517.227114	3517.227114	3517.227114


==> anc/results/exp2_supply/a0.72_GA-LS2_207_exact.txt <==
RUN	a0.72	GA-LS2	207	exact	400	0.72	0.6	300	0.8	299954	3047.1112476588	4050.8331301434	0.000000	10	3047.1112476588	1	2827.7571851094	299954	256151	43803	256151	0	207797733614	9494.01	9496.98	stored
PERM	a0.72	GA-LS2	207	exact 36 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 74 33 1 22 11 47 65 67 34 99 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 53 9 21 26 2 14 23 19 10 44 7 6 57 45 20 85 12 29 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	a0.72	GA-LS2	207	exact	NA	3194.451074	3163.480913	3163.480913	3159.123615	3159.123615	3158.937442	3158.937442	3158.937442	3148.564007	3135.386973	3135.386973	3135.386973	3135.386973	3135.386973	3135.386973	3075.807069	3075.807069	3075.807069	3075.807069	3075.807069	3075.807069	3075.807069	3075.807069	3075.807069	3075.807069	3075.807069	3075.807069	3075.807069	3075.807069	3075.807069	3075.807069	3075.807069	3069.054190	3069.054190	3069.054190	3069.054190	3069.054190	3069.054190	3067.324852	3067.324852	3067.324852	3067.324852	3067.324852	3067.324852	3057.971831	3057.971831	3057.971831	3047.111248	3047.111248	3047.111248	3047.111248	3047.111248	3047.111248	3047.111248	3047.111248	3047.111248	3047.111248	3047.111248	3047.111248	3047.111248


==> anc/results/exp2_supply/a0.72_GA-LS2_207_greedy.txt <==
RUN	a0.72	GA-LS2	207	greedy	400	0.72	0.6	300	0.8	299954	3329.4866836965	3329.4866836965	0.000000	7	3228.3320212799	1	3005.9322526805	299954	0	0	0	0	0	0.00	2.24	stored
PERM	a0.72	GA-LS2	207	greedy 57 79 98 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 97 88 18 71 40 68 73 30 4 90 80 61 28 69 3 41 1 22 11 47 65 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 19 10 55 56 96 70 87 32 16 17 44 6 45 20 85 12 29 7 51 82 13 76 49 62 31 66 48 63 15 35 53 36 23 2 14 26 21 9
TRACE	a0.72	GA-LS2	207	greedy	NA	3509.321181	3484.033815	3472.465008	3472.465008	3451.795878	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3439.805080	3350.216846	3329.875076	3329.875076	3329.486684	3329.486684	3329.486684	3329.486684	3329.486684	3329.486684	3329.486684	3329.486684


==> anc/results/exp2_supply/a0.72_GA-LS2_208_exact.txt <==
RUN	a0.72	GA-LS2	208	exact	400	0.72	0.6	300	0.8	299954	3038.8654940804	6026.2098414640	0.000000	25	3038.8654940804	1	2806.9704084929	299954	250602	49352	250602	0	174250275218	8207.10	8210.59	stored
PERM	a0.72	GA-LS2	208	exact 85 7 48 76 49 90 80 61 28 69 3 41 78 24 46 8 74 33 1 22 11 47 65 67 34 99 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 51 12 53 15 35 29 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 36
TRACE	a0.72	GA-LS2	208	exact	NA	3160.186585	3123.186654	3123.186654	3055.710515	3055.710515	3055.710515	3047.659521	3047.659521	3041.869212	3041.869212	3041.869212	3041.869212	3041.869212	3041.869212	3041.869212	3041.869212	3041.869212	3041.869212	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494	3038.865494


==> anc/results/exp2_supply/a0.72_GA-LS2_208_greedy.txt <==
RUN	a0.72	GA-LS2	208	greedy	400	0.72	0.6	300	0.8	299954	3307.9990611798	3307.9990611798	0.000000	7	3293.2837015392	1	3102.5879972222	299954	0	0	0	0	0	0.00	2.49	stored
PERM	a0.72	GA-LS2	208	greedy 36 14 2 26 9 21 81 60 37 27 53 15 91 38 89 86 50 83 93 75 59 61 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 23 19 10 57 45 20 85 12 7 51 82 13 4 30 73 87 32 16 17 44 6 48 76 80 69 3 41 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 22 11 33 8 46 24 78 28 90 49 62 31 66 63 29 35
TRACE	a0.72	GA-LS2	208	greedy	NA	3909.172078	3658.142923	3623.926421	3623.926421	3595.992710	3594.067705	3594.067705	3579.345608	3579.345608	3567.140866	3567.140866	3567.140866	3567.140866	3565.361336	3565.361336	3565.361336	3565.361336	3565.361336	3565.227721	3565.227721	3565.227721	3531.358079	3457.562228	3457.562228	3405.941737	3384.763062	3384.763062	3384.763062	3384.763062	3376.228960	3376.228960	3376.228960	3376.228960	3376.228960	3376.228960	3376.228960	3375.133934	3375.133934	3375.133934	3373.208929	3373.208929	3373.208929	3373.208929	3373.208929	3373.208929	3308.238134	3308.238134	3307.999061	3307.999061	3307.999061	3307.999061	3307.999061	3307.999061	3307.999061	3307.999061	3307.999061	3307.999061	3307.999061	3307.999061	3307.999061


==> anc/results/exp2_supply/a0.72_GA-LS2_209_exact.txt <==
RUN	a0.72	GA-LS2	209	exact	400	0.72	0.6	300	0.8	299954	3019.7750678366	4210.5564780876	0.000000	14	3019.7750678366	1	2887.8249459798	299954	273972	25982	273972	0	176224866013	8553.12	8556.25	stored
PERM	a0.72	GA-LS2	209	exact 63 31 62 49 90 80 61 28 69 3 41 74 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 53 15 35 29 12 7 44 10 19 45 20 85 36 2 14 23 57 6 51 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 76 66 48
TRACE	a0.72	GA-LS2	209	exact	NA	3169.970311	3079.394842	3059.319499	3059.319499	3059.319499	3059.319499	3059.319499	3059.319499	3044.123274	3034.145671	3029.306880	3029.306880	3022.124806	3022.124806	3022.124806	3022.124806	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068	3019.775068


==> anc/results/exp2_supply/a0.72_GA-LS2_209_greedy.txt <==
RUN	a0.72	GA-LS2	209	greedy	400	0.72	0.6	300	0.8	299954	3525.9418876527	3525.9418876527	0.000000	6	3505.0897628390	1	3252.6400397423	299954	0	0	0	0	0	0.00	2.44	stored
PERM	a0.72	GA-LS2	209	greedy 29 48 76 49 90 80 61 97 34 58 39 88 18 71 40 68 98 73 30 13 82 51 4 28 69 3 41 46 24 78 1 47 65 11 22 33 8 74 99 67 42 95 54 25 92 52 77 5 64 94 72 84 43 79 70 55 14 2 23 19 45 20 36 26 21 9 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 35 15 53 12 6 7 44 17 16 32 87 56 96 10 57 85
TRACE	a0.72	GA-LS2	209	greedy	NA	4012.777836	3771.438755	3688.813357	3684.454658	3641.970678	3626.832501	3626.832501	3626.832501	3626.832501	3626.832501	3612.293070	3611.198044	3611.198044	3611.198044	3611.198044	3611.198044	3611.198044	3611.198044	3611.198044	3611.198044	3611.198044	3611.198044	3611.198044	3611.198044	3611.198044	3575.772026	3575.772026	3575.772026	3575.772026	3575.772026	3575.772026	3575.772026	3571.460148	3549.980676	3549.980676	3549.980676	3548.701739	3547.850677	3547.850677	3547.850677	3538.437384	3538.437384	3538.437384	3527.962767	3527.962767	3527.962767	3527.962767	3526.191545	3526.191545	3526.191545	3526.191545	3526.191545	3526.191545	3526.191545	3525.941888	3525.941888	3525.941888	3525.941888	3525.941888	3525.941888


==> anc/results/exp2_supply/a0.85_ACS-LS_200_exact.txt <==
RUN	a0.85	ACS-LS	200	exact	400	0.85	0.6	300	0.8	299954	3007.9921503625	5161.3094429846	0.000000	15	3007.9921503625	1	2829.6169707527	299954	261568	38386	261568	0	188483979755	8523.07	8531.62	stored
PERM	a0.85	ACS-LS	200	exact 53 15 35 29 12 85 20 45 57 6 7 44 17 51 82 76 49 62 90 80 61 28 69 3 41 74 33 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 40 43 79 70 96 56 55 87 32 16 13 4 30 73 98 68 71 18 88 97 34 99 11 8 46 24 78 59 75 93 83 50 86 38 89 31 66 48 63 91 60 81 37 27 36 23 19 10 2 14 26 21 9
TRACE	a0.85	ACS-LS	200	exact	NA	3015.738013	3015.738013	3010.646961	3010.646961	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150	3007.992150


==> anc/results/exp2_supply/a0.85_ACS-LS_200_greedy.txt <==
RUN	a0.85	ACS-LS	200	greedy	400	0.85	0.6	300	0.8	299994	3487.8784809621	3487.8784809621	0.000000	8	3315.0174763576	1	3130.4376319332	299994	0	0	0	0	0	0.00	4.75	stored
PERM	a0.85	ACS-LS	200	greedy 53 15 35 29 63 91 38 89 86 50 83 93 62 49 31 66 48 7 57 45 20 85 6 44 17 16 73 4 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 30 13 32 87 70 56 55 10 19 23 36 27 37 60 81 21 9 26 14 2 96 79 98 68 97 3 41 78 24 46 8 33 1 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 76 82 51 12
TRACE	a0.85	ACS-LS	200	greedy	NA	3691.422397	3659.188057	3659.188057	3659.188057	3659.188057	3624.371782	3528.159390	3528.159390	3528.159390	3528.159390	3528.159390	3528.159390	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481	3487.878481


==> anc/results/exp2_supply/a0.85_ACS-LS_201_exact.txt <==
RUN	a0.85	ACS-LS	201	exact	400	0.85	0.6	300	0.8	299982	2960.4573924837	4106.0650752150	0.000000	13	2960.4573924837	1	2830.9153476198	299982	262519	37463	262519	0	171359315608	6766.37	6772.12	stored
PERM	a0.85	ACS-LS	201	exact 14 2 36 85 20 45 57 6 7 51 82 76 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 26 9 21 27 37 81 60 15 53 12 29 48 66 31 62 49 90 80 61 28 69 3 41 74 1 22 11 99 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 65 47 33 8 46 24 78 59 75 93 83 50 86 89 38 91 63 35
TRACE	a0.85	ACS-LS	201	exact	NA	3014.221575	3008.122094	3008.122094	3008.122094	3004.247249	3004.247249	3004.247249	3004.247249	3004.247249	3001.437553	3001.437553	3001.437553	3001.437553	2987.933497	2987.933497	2987.933497	2973.597910	2973.597910	2973.597910	2973.597910	2973.597910	2973.597910	2973.597910	2973.597910	2973.597910	2973.597910	2973.597910	2972.382674	2972.382674	2972.382674	2972.382674	2972.382674	2972.382674	2972.382674	2972.382674	2972.382674	2972.382674	2961.289628	2961.289628	2961.028013	2961.028013	2961.028013	2960.457392	2960.457392	2960.457392	2960.457392	2960.457392	2960.457392	2960.457392	2960.457392	2960.457392	2960.457392	2960.457392	2960.457392	2960.457392	2960.457392	2960.457392	2960.457392	2960.457392	2960.457392


==> anc/results/exp2_supply/a0.85_ACS-LS_201_greedy.txt <==
RUN	a0.85	ACS-LS	201	greedy	400	0.85	0.6	300	0.8	299966	3318.7603185450	3318.7603185450	0.000000	6	3256.0872048531	1	3086.5441108540	299966	0	0	0	0	0	0.00	5.28	stored
PERM	a0.85	ACS-LS	201	greedy 7 51 82 80 61 28 69 3 41 78 24 46 8 33 1 22 74 97 4 30 13 90 59 75 93 83 50 86 89 38 91 60 81 85 55 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 88 18 71 68 98 73 87 32 16 17 44 6 57 45 20 36 14 2 23 19 10 12 29 48 76 49 62 31 66 63 9 26 21 37 27 15 35 53
TRACE	a0.85	ACS-LS	201	greedy	NA	3732.187402	3675.533589	3652.918458	3621.671766	3475.198408	3455.647817	3455.647817	3453.674206	3421.223470	3396.183028	3369.399566	3369.399566	3369.399566	3369.399566	3369.399566	3369.399566	3364.202535	3364.202535	3364.202535	3364.202535	3364.202535	3364.202535	3364.202535	3331.698083	3331.698083	3331.698083	3331.698083	3331.698083	3328.982854	3328.982854	3328.982854	3328.982854	3327.035689	3327.035689	3327.035689	3327.035689	3327.035689	3327.035689	3327.035689	3327.035689	3327.035689	3327.035689	3318.760319	3318.760319	3318.760319	3318.760319	3318.760319	3318.760319	3318.760319	3318.760319	3318.760319	3318.760319	3318.760319	3318.760319	3318.760319	3318.760319	3318.760319	3318.760319	3318.760319	3318.760319


==> anc/results/exp2_supply/a0.85_ACS-LS_202_exact.txt <==
RUN	a0.85	ACS-LS	202	exact	400	0.85	0.6	300	0.8	299954	2936.6497217152	4165.0846773160	0.000000	12	2936.6497217152	1	2807.3086147292	299954	268889	31065	268889	0	139346727850	5710.65	5716.44	stored
PERM	a0.85	ACS-LS	202	exact 53 15 35 63 29 12 6 7 48 66 31 62 49 90 80 61 28 69 3 41 74 33 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 40 71 18 88 97 34 99 11 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 19 10 51 82 76 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 57 45 20 85 36
TRACE	a0.85	ACS-LS	202	exact	NA	3055.739320	3034.305856	3034.305856	2997.276647	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2969.107030	2960.103251	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722	2936.649722


==> anc/results/exp2_supply/a0.85_ACS-LS_202_greedy.txt <==
RUN	a0.85	ACS-LS	202	greedy	400	0.85	0.6	300	0.8	299962	3150.4682109629	3150.4682109629	0.000000	6	3138.5825676384	1	3024.3875080780	299962	0	0	0	0	0	0.00	4.73	stored
PERM	a0.85	ACS-LS	202	greedy 85 20 45 57 6 44 17 51 82 13 76 49 66 48 29 35 53 15 63 31 62 90 80 61 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 18 71 40 43 84 88 97 74 34 99 11 22 33 8 46 24 78 28 59 75 93 83 50 86 89 38 91 60 81 37 27 12 7 16 32 87 73 30 4 68 98 79 70 96 56 55 10 19 23 9 21 26 2 14 36
TRACE	a0.85	ACS-LS	202	greedy	NA	3624.970901	3571.801499	3571.801499	3447.192172	3447.192172	3447.192172	3447.192172	3424.556004	3424.556004	3424.556004	3401.477594	3337.559605	3337.559605	3337.559605	3317.282774	3306.857839	3306.857839	3290.946809	3287.490188	3284.680492	3284.680492	3284.680492	3284.680492	3284.680492	3284.680492	3284.680492	3284.680492	3284.680492	3284.680492	3284.680492	3284.680492	3284.680492	3284.680492	3284.680492	3284.385154	3284.385154	3284.385154	3284.385154	3277.104914	3277.104914	3277.104914	3277.104914	3277.104914	3277.104914	3277.104914	3277.104914	3264.338280	3218.555750	3213.027999	3197.703280	3197.703280	3195.167102	3187.450630	3187.450630	3187.450630	3160.041999	3160.041999	3150.468211	3150.468211	3150.468211


==> anc/results/exp2_supply/a0.85_ACS-LS_203_exact.txt <==
RUN	a0.85	ACS-LS	203	exact	400	0.85	0.6	300	0.8	299970	2912.3163776925	4560.9557013705	0.000000	17	2912.3163776925	1	2752.9527252129	299970	270398	29572	270398	0	198562777801	7882.75	7889.88	stored
PERM	a0.85	ACS-LS	203	exact 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 63 48 12 29 35 15 53 9 21 26 2 14 36 23 19 10 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 74 22 1 47 65 67 34 99 11 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	a0.85	ACS-LS	203	exact	NA	3043.666718	2988.674908	2960.306341	2960.306341	2960.306341	2960.306341	2960.306341	2960.306341	2960.306341	2960.306341	2932.122812	2919.714513	2919.714513	2919.714513	2919.714513	2919.714513	2919.714513	2919.714513	2919.714513	2919.714513	2919.714513	2919.714513	2916.106211	2916.106211	2913.971560	2913.971560	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378	2912.316378


==> anc/results/exp2_supply/a0.85_ACS-LS_203_greedy.txt <==
RUN	a0.85	ACS-LS	203	greedy	400	0.85	0.6	300	0.8	299986	3342.2509690320	3342.2509690320	0.000000	10	3174.2086374222	1	3019.7290796718	299986	0	0	0	0	0	0.00	4.42	stored
PERM	a0.85	ACS-LS	203	greedy 53 35 15 91 38 89 86 50 83 93 62 49 76 31 66 48 63 29 12 7 51 16 30 4 28 69 3 41 74 1 33 8 46 24 78 59 75 90 80 61 97 88 5 94 39 58 67 65 47 22 11 99 34 42 95 54 25 92 52 77 64 72 84 43 40 18 71 68 98 79 70 96 56 55 87 73 13 82 32 17 44 6 57 45 20 85 36 23 19 10 2 14 26 9 21 81 60 37 27
TRACE	a0.85	ACS-LS	203	greedy	NA	3529.987924	3529.987924	3529.987924	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3441.689931	3440.399464	3440.399464	3440.399464	3423.320975	3406.574179	3406.300735	3367.997511	3367.997511	3367.997511	3367.997511	3367.997511	3367.997511	3367.997511	3367.997511	3367.997511	3347.827980	3347.827980	3347.827980	3347.827980	3347.827980	3347.827980	3347.827980	3342.250969	3342.250969	3342.250969	3342.250969	3342.250969	3342.250969	3342.250969	3342.250969	3342.250969	3342.250969	3342.250969	3342.250969	3342.250969	3342.250969


==> anc/results/exp2_supply/a0.85_ACS-LS_204_exact.txt <==
RUN	a0.85	ACS-LS	204	exact	400	0.85	0.6	300	0.8	299982	2956.0781261654	5166.3069779213	0.000000	18	2956.0781261654	1	2742.7397472098	299982	253311	46671	253311	0	217274737368	8386.40	8392.77	stored
PERM	a0.85	ACS-LS	204	exact 36 14 2 26 9 21 27 37 81 60 15 35 12 29 63 48 66 31 62 49 76 13 82 51 7 6 57 45 20 85 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 47 65 67 34 99 74 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 4 30 73 98 79 70 96 56 55 87 32 16 17 44 10 19 23
TRACE	a0.85	ACS-LS	204	exact	NA	2968.319317	2968.319317	2968.319317	2957.293363	2957.293363	2957.293363	2957.293363	2957.293363	2957.293363	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126	2956.078126


==> anc/results/exp2_supply/a0.85_ACS-LS_204_greedy.txt <==
RUN	a0.85	ACS-LS	204	greedy	400	0.85	0.6	300	0.8	299998	3488.5907997781	3488.5907997781	0.000000	8	3251.8618790654	1	2995.3160608598	299998	0	0	0	0	0	0.00	4.87	stored
PERM	a0.85	ACS-LS	204	greedy 12 7 48 82 13 30 4 61 3 41 78 24 46 8 33 74 99 67 58 34 11 22 1 47 65 42 39 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 69 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 63 66 31 62 49 76 51 17 16 32 87 73 68 98 79 70 96 56 55 44 29 35 53 9 21 26 2 14 36 23 19 10 6 57 45 20 85
TRACE	a0.85	ACS-LS	204	greedy	NA	3516.941619	3516.941619	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3489.536176	3488.590800	3488.590800	3488.590800	3488.590800	3488.590800	3488.590800	3488.590800	3488.590800


==> anc/results/exp2_supply/a0.85_ACS-LS_205_exact.txt <==
RUN	a0.85	ACS-LS	205	exact	400	0.85	0.6	300	0.8	299964	2933.5177010836	4011.5577321294	0.000000	10	2933.5177010836	1	2818.0730085241	299964	257133	42831	257133	0	175107175063	7563.92	7569.88	stored
PERM	a0.85	ACS-LS	205	exact 9 21 26 2 14 23 19 10 6 7 12 35 15 53 36 85 20 45 57 44 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 51 48 29 63 66 31 62 49 76 90 80 61 28 69 3 41 74 22 1 11 99 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 65 47 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	a0.85	ACS-LS	205	exact	NA	3094.173838	2970.816470	2970.816470	2970.816470	2970.816470	2967.213860	2967.213860	2967.213860	2967.213860	2967.213860	2967.213860	2967.213860	2966.866253	2966.866253	2966.866253	2966.866253	2966.866253	2941.898368	2941.898368	2941.898368	2941.898368	2941.898368	2941.898368	2941.898368	2941.898368	2940.623415	2940.623415	2940.623415	2940.623415	2940.623415	2940.623415	2940.309033	2940.309033	2934.765847	2934.765847	2934.765847	2934.765847	2934.765847	2934.765847	2933.865308	2933.865308	2933.865308	2933.865308	2933.865308	2933.865308	2933.865308	2933.865308	2933.517701	2933.517701	2933.517701	2933.517701	2933.517701	2933.517701	2933.517701	2933.517701	2933.517701	2933.517701	2933.517701	2933.517701	2933.517701


==> anc/results/exp2_supply/a0.85_ACS-LS_205_greedy.txt <==
RUN	a0.85	ACS-LS	205	greedy	400	0.85	0.6	300	0.8	299978	3246.7851842390	3246.7851842390	0.000000	6	3224.2439217102	1	3116.0351998859	299978	0	0	0	0	0	0.00	5.02	stored
PERM	a0.85	ACS-LS	205	greedy 12 48 76 49 90 80 61 28 69 3 41 78 59 75 62 31 66 63 15 53 9 21 26 14 36 20 45 57 6 7 29 35 2 23 10 17 16 32 87 73 4 30 13 82 51 44 85 27 37 81 60 91 38 89 86 50 83 93 24 46 8 1 11 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 33 22 74 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 19
TRACE	a0.85	ACS-LS	205	greedy	NA	3539.983569	3502.832396	3502.832396	3502.832396	3502.832396	3324.203084	3324.203084	3321.555064	3321.555064	3321.555064	3321.555064	3321.555064	3321.555064	3321.555064	3321.555064	3269.365115	3269.365115	3249.522228	3249.522228	3249.522228	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184	3246.785184


==> anc/results/exp2_supply/a0.85_ACS-LS_206_exact.txt <==
RUN	a0.85	ACS-LS	206	exact	400	0.85	0.6	300	0.8	299986	2945.9339971886	5364.4428024106	0.000000	12	2945.9339971886	1	2862.5358438848	299986	259645	40341	259645	0	133447321225	5805.59	5812.36	stored
PERM	a0.85	ACS-LS	206	exact 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 35 15 53 36 14 2 26 23 19 10 55 56 96 70 87 32 16 17 44 7 12 29 48 76 49 90 80 61 28 69 3 41 74 33 1 47 65 67 34 99 11 22 8 46 24 78 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 51 6 57 45 20 85
TRACE	a0.85	ACS-LS	206	exact	NA	2992.295761	2987.562980	2987.562980	2987.562980	2970.741916	2970.741916	2953.688079	2953.688079	2953.688079	2953.688079	2953.688079	2953.688079	2953.688079	2953.688079	2953.688079	2953.688079	2953.688079	2948.198076	2948.198076	2948.198076	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997	2945.933997


==> anc/results/exp2_supply/a0.85_ACS-LS_206_greedy.txt <==
RUN	a0.85	ACS-LS	206	greedy	400	0.85	0.6	300	0.8	299998	3417.7669846456	3417.7669846456	0.000000	8	3331.6111271298	1	3160.2408020722	299998	0	0	0	0	0	0.00	4.40	stored
PERM	a0.85	ACS-LS	206	greedy 9 21 26 2 14 36 23 19 45 57 20 85 12 29 35 15 90 80 61 28 69 59 75 93 83 50 86 89 38 91 60 81 37 27 4 97 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 88 5 94 39 58 42 95 54 25 92 52 77 64 72 84 18 71 40 43 98 68 73 30 13 82 76 49 62 31 66 48 63 53 6 7 44 51 17 16 32 87 70 79 96 56 55 10
TRACE	a0.85	ACS-LS	206	greedy	NA	3727.994270	3630.314782	3505.523997	3505.523997	3505.523997	3505.523997	3505.523997	3491.287255	3491.287255	3491.287255	3491.277213	3491.277213	3491.277213	3491.277213	3491.277213	3491.277213	3491.277213	3491.277213	3456.316497	3456.316497	3456.316497	3456.316497	3456.316497	3456.316497	3445.961578	3444.650190	3444.650190	3444.650190	3444.650190	3425.619011	3425.619011	3425.619011	3425.619011	3421.832738	3421.832738	3421.832738	3421.832738	3421.832738	3421.832738	3421.832738	3421.832738	3421.832738	3421.832738	3421.832738	3421.832738	3421.832738	3421.832738	3421.832738	3417.766985	3417.766985	3417.766985	3417.766985	3417.766985	3417.766985	3417.766985	3417.766985	3417.766985	3417.766985	3417.766985	3417.766985


==> anc/results/exp2_supply/a0.85_ACS-LS_207_exact.txt <==
RUN	a0.85	ACS-LS	207	exact	400	0.85	0.6	300	0.8	299984	2911.0584889823	4471.6224852491	0.000000	15	2911.0584889823	1	2770.6210143032	299984	290095	9889	290095	0	138931483281	4734.86	4744.80	stored
PERM	a0.85	ACS-LS	207	exact 53 15 35 29 12 6 7 48 63 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 57 45 20 85 36 9 21 26 2 14 23 19 10 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 74 33 1 22 11 99 34 67 65 47 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	a0.85	ACS-LS	207	exact	NA	2928.660395	2928.660395	2928.660395	2928.660395	2928.660395	2928.660395	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489	2911.058489


==> anc/results/exp2_supply/a0.85_ACS-LS_207_greedy.txt <==
RUN	a0.85	ACS-LS	207	greedy	400	0.85	0.6	300	0.8	299962	3310.8216507022	3310.8216507022	0.000000	6	3237.2425275956	1	3112.2773316814	299962	0	0	0	0	0	0.00	4.67	stored
PERM	a0.85	ACS-LS	207	greedy 12 7 76 90 80 61 28 69 3 41 74 1 47 65 67 34 99 11 22 33 8 46 24 78 59 75 49 66 63 15 53 29 48 51 82 13 4 73 87 32 17 44 57 45 20 85 6 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 30 16 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 62 31 35
TRACE	a0.85	ACS-LS	207	greedy	NA	3705.965608	3695.053606	3574.837101	3450.722019	3412.964334	3398.807818	3398.807818	3398.807818	3398.807818	3398.807818	3398.807818	3398.807818	3398.807818	3398.807818	3398.807818	3398.807818	3398.807818	3398.807818	3390.348553	3320.714442	3320.714442	3320.714442	3320.714442	3317.629741	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651	3310.821651


==> anc/results/exp2_supply/a0.85_ACS-LS_208_exact.txt <==
RUN	a0.85	ACS-LS	208	exact	400	0.85	0.6	300	0.8	299992	2942.1093778117	4183.2168967634	0.000000	10	2942.1093778117	1	2739.2985560106	299992	270011	29981	270011	0	256917444307	9006.86	9015.39	stored
PERM	a0.85	ACS-LS	208	exact 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 63 48 12 29 35 15 53 9 21 26 2 14 36 23 19 10 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 74 33 1 22 11 99 34 67 65 47 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	a0.85	ACS-LS	208	exact	NA	3044.135184	3009.499625	2981.983414	2971.531176	2971.531176	2971.531176	2971.531176	2949.450191	2945.717680	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378	2942.109378


==> anc/results/exp2_supply/a0.85_ACS-LS_208_greedy.txt <==
RUN	a0.85	ACS-LS	208	greedy	400	0.85	0.6	300	0.8	300000	3144.3134918859	3144.3134918859	0.000000	7	3131.6666342858	1	2934.5563355976	300000	0	0	0	0	0	0.00	5.76	stored
PERM	a0.85	ACS-LS	208	greedy 85 57 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 7 6 10 55 56 96 70 79 98 68 40 43 84 72 18 71 3 41 1 74 11 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 27 37 15 53 35 29 12 20 45 19 23 36 14 2 26 21 9
TRACE	a0.85	ACS-LS	208	greedy	NA	3614.974349	3281.030862	3249.297094	3249.297094	3205.752421	3205.752421	3205.752421	3205.752421	3205.752421	3173.723992	3169.617777	3169.617777	3169.617777	3146.421020	3146.421020	3146.421020	3146.421020	3146.421020	3146.421020	3146.421020	3146.421020	3146.421020	3146.421020	3146.421020	3146.421020	3146.421020	3145.472372	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492	3144.313492


==> anc/results/exp2_supply/a0.85_ACS-LS_209_exact.txt <==
RUN	a0.85	ACS-LS	209	exact	400	0.85	0.6	300	0.8	299970	2967.1063728801	4433.2618288368	0.000000	9	2967.1063728801	1	2763.1847285972	299970	276942	23028	276942	0	209174686882	8861.57	8871.41	stored
PERM	a0.85	ACS-LS	209	exact 36 85 20 45 57 6 7 44 17 16 32 87 55 56 96 70 79 98 68 4 73 30 13 90 80 61 28 69 3 41 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 65 47 11 99 74 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 51 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	a0.85	ACS-LS	209	exact	NA	3043.749880	3040.299862	3033.711825	3024.190445	3007.987189	3005.603267	3005.603267	3005.603267	3005.603267	3005.603267	2990.419249	2990.419249	2990.419249	2990.419249	2990.419249	2980.474171	2980.474171	2980.474171	2980.190264	2980.190264	2980.190264	2978.110832	2978.110832	2978.110832	2978.110832	2978.110832	2978.110832	2978.110832	2978.110832	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2973.448898	2967.106373	2967.106373	2967.106373	2967.106373	2967.106373	2967.106373	2967.106373	2967.106373	2967.106373	2967.106373


==> anc/results/exp2_supply/a0.85_ACS-LS_209_greedy.txt <==
RUN	a0.85	ACS-LS	209	greedy	400	0.85	0.6	300	0.8	299982	3207.8635422427	3207.8635422427	0.000000	8	3159.3056731955	1	3004.0941351124	299982	0	0	0	0	0	0.00	5.57	stored
PERM	a0.85	ACS-LS	209	greedy 85 6 44 17 16 32 87 73 30 4 13 82 51 7 35 53 15 63 48 76 90 80 28 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 68 98 79 70 96 56 55 10 19 23 36 20 45 57 12 29 66 31 62 49 61 97 34 99 11 74 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14
TRACE	a0.85	ACS-LS	209	greedy	NA	3462.247422	3462.247422	3428.209564	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3225.264211	3216.421440	3216.421440	3216.421440	3216.421440	3216.421440	3207.863542	3207.863542	3207.863542	3207.863542	3207.863542	3207.863542	3207.863542	3207.863542	3207.863542	3207.863542	3207.863542	3207.863542


==> anc/results/exp2_supply/a0.85_GA-LS2_200_exact.txt <==
RUN	a0.85	GA-LS2	200	exact	400	0.85	0.6	300	0.8	299954	2962.2384550501	4361.9348320313	0.000000	11	2962.2384550501	1	2784.5605780825	299954	272525	27429	272525	0	146264894588	6098.23	6100.87	stored
PERM	a0.85	GA-LS2	200	exact 36 85 20 45 57 6 7 48 66 31 62 49 76 82 13 4 30 73 98 79 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 40 68 97 34 67 65 47 1 33 74 99 11 22 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 12 29 63 35 15 53
TRACE	a0.85	GA-LS2	200	exact	NA	2991.715144	2991.715144	2968.307932	2968.307932	2967.264792	2967.264792	2967.264792	2967.264792	2967.264792	2962.713753	2962.713753	2962.713753	2962.713753	2962.713753	2962.713753	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455	2962.238455


==> anc/results/exp2_supply/a0.85_GA-LS2_200_greedy.txt <==
RUN	a0.85	GA-LS2	200	greedy	400	0.85	0.6	300	0.8	299954	3258.2559035424	3258.2559035424	0.000000	7	3258.2559035424	1	3145.3754649527	299954	0	0	0	0	0	0.00	2.45	stored
PERM	a0.85	GA-LS2	200	greedy 57 6 51 82 30 4 28 69 3 41 1 22 11 47 65 42 39 58 67 34 99 74 33 8 46 24 78 59 75 90 80 61 97 88 40 43 84 72 5 64 77 52 92 25 54 95 94 18 71 68 98 79 73 13 76 49 62 93 83 50 86 89 38 91 60 81 36 23 2 14 26 9 21 37 27 15 35 53 12 85 20 45 19 10 55 56 96 70 87 32 16 17 44 7 48 66 31 63 29
TRACE	a0.85	GA-LS2	200	greedy	NA	3720.373428	3596.716765	3582.593614	3567.654939	3549.407591	3549.407591	3549.407591	3463.451449	3398.319176	3291.753119	3291.753119	3267.855302	3267.855302	3267.855302	3267.855302	3261.092270	3260.539276	3260.539276	3260.539276	3260.539276	3260.539276	3260.539276	3260.539276	3260.539276	3260.539276	3260.539276	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904	3258.255904


==> anc/results/exp2_supply/a0.85_GA-LS2_201_exact.txt <==
RUN	a0.85	GA-LS2	201	exact	400	0.85	0.6	300	0.8	299954	2973.2863346394	3853.9221003005	0.000000	11	2973.2863346394	1	2777.7205070586	299954	268933	31021	268933	0	182339649558	7097.72	7100.39	stored
PERM	a0.85	GA-LS2	201	exact 85 57 6 44 17 16 32 87 55 56 96 70 79 98 68 4 73 30 13 90 80 61 28 69 3 41 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 65 47 11 99 74 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 20 45 19 23 10 7 51 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	a0.85	GA-LS2	201	exact	NA	2998.489469	2998.489469	2998.489469	2988.865759	2976.986380	2976.986380	2976.986380	2976.986380	2976.986380	2976.986380	2976.986380	2976.986380	2976.986380	2976.986380	2976.986380	2976.986380	2976.986380	2976.986380	2976.986380	2976.986380	2976.986380	2976.986380	2976.986380	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335	2973.286335


==> anc/results/exp2_supply/a0.85_GA-LS2_201_greedy.txt <==
RUN	a0.85	GA-LS2	201	greedy	400	0.85	0.6	300	0.8	299954	3205.5678076283	3205.5678076283	0.000000	6	3196.0567582634	1	3129.4453925797	299954	0	0	0	0	0	0.00	2.49	stored
PERM	a0.85	GA-LS2	201	greedy 85 17 16 98 68 71 18 88 97 3 41 1 33 22 11 74 69 28 61 80 90 76 49 62 31 66 48 63 53 9 21 26 2 14 36 23 45 57 20 7 32 87 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 99 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 19 10 55 56 96 70 73 30 4 13 82 51 44 6 12 29 35 15
TRACE	a0.85	GA-LS2	201	greedy	NA	3509.477520	3482.390302	3460.360245	3460.360245	3397.884918	3397.884918	3397.884918	3397.884918	3397.884918	3397.884918	3397.884918	3397.884918	3397.884918	3391.485549	3377.363965	3255.165654	3233.960269	3223.596807	3223.596807	3223.596807	3223.596807	3223.596807	3223.596807	3223.596807	3223.596807	3223.596807	3223.596807	3223.596807	3223.596807	3223.596807	3223.596807	3223.596807	3223.596807	3220.005968	3220.005968	3220.005968	3220.005968	3219.970549	3219.970549	3219.970549	3219.970549	3205.567808	3205.567808	3205.567808	3205.567808	3205.567808	3205.567808	3205.567808	3205.567808	3205.567808	3205.567808	3205.567808	3205.567808	3205.567808	3205.567808	3205.567808	3205.567808	3205.567808	3205.567808	3205.567808


==> anc/results/exp2_supply/a0.85_GA-LS2_202_exact.txt <==
RUN	a0.85	GA-LS2	202	exact	400	0.85	0.6	300	0.8	299954	2984.9303804141	3439.0030305372	0.000000	10	2984.9303804141	1	2864.7935597615	299954	268938	31016	268938	0	135176925460	6218.51	6221.36	stored
PERM	a0.85	GA-LS2	202	exact 85 6 7 51 82 90 80 61 28 69 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 72 88 97 34 99 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 19 10 57 45 20 36 15 63 48 66 31 62 49 76 13 4 30 73 98 68 71 18 84 40 43 79 70 96 56 55 87 32 16 17 44 12 29 35 53
TRACE	a0.85	GA-LS2	202	exact	NA	3111.033834	3077.294574	3077.294574	3077.294574	3077.294574	3077.294574	3077.294574	3077.294574	3077.294574	3051.330660	3051.330660	3051.330660	3051.330660	3051.330660	3051.330660	3036.408599	3036.408599	3036.408599	3023.850550	3020.632185	3020.632185	3009.161362	3009.161362	3007.617765	3002.516663	3002.516663	3002.516663	3002.516663	3002.516663	3002.516663	3002.516663	3002.516663	3002.516663	3002.516663	2992.123828	2992.123828	2992.123828	2989.925158	2989.925158	2989.925158	2989.925158	2989.925158	2989.925158	2989.925158	2989.925158	2989.925158	2989.925158	2989.925158	2989.925158	2989.925158	2989.925158	2986.765954	2986.765954	2986.765954	2986.765954	2986.765954	2986.765954	2986.765954	2986.765954	2984.930380


==> anc/results/exp2_supply/a0.85_GA-LS2_202_greedy.txt <==
RUN	a0.85	GA-LS2	202	greedy	400	0.85	0.6	300	0.8	299954	3183.1190489068	3183.1190489068	0.000000	6	3177.0125435423	1	3012.2487840879	299954	0	0	0	0	0	0.00	2.38	stored
PERM	a0.85	GA-LS2	202	greedy 12 29 48 76 49 28 69 3 41 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 35 7 51 82 13 4 30 73 98 68 71 18 40 43 84 72 88 97 61 80 90 62 31 66 63 53 15 60 81 37 27 21 9 26 14 36 2 23 19 10 55 56 96 79 70 87 32 16 17 44 6 57 45 20 85
TRACE	a0.85	GA-LS2	202	greedy	NA	3670.342208	3670.342208	3534.579027	3516.618222	3516.618222	3514.251912	3391.883523	3391.883523	3391.883523	3391.883523	3391.883523	3381.803962	3338.661199	3333.703119	3333.703119	3333.703119	3329.670128	3329.670128	3323.748575	3323.748575	3323.748575	3323.748575	3301.070271	3301.070271	3301.070271	3301.070271	3301.070271	3301.070271	3301.070271	3301.070271	3301.070271	3301.070271	3301.070271	3301.070271	3301.070271	3301.070271	3288.243851	3282.155754	3282.155754	3282.155754	3282.155754	3282.155754	3282.155754	3215.412191	3215.412191	3189.069989	3189.069989	3189.069989	3189.069989	3189.069989	3189.069989	3189.069989	3183.119049	3183.119049	3183.119049	3183.119049	3183.119049	3183.119049	3183.119049	3183.119049


==> anc/results/exp2_supply/a0.85_GA-LS2_203_exact.txt <==
RUN	a0.85	GA-LS2	203	exact	400	0.85	0.6	300	0.8	299954	2939.1909836082	3707.4789670151	0.000000	11	2939.1909836082	1	2818.3804150898	299954	281014	18940	281014	0	98089411431	4386.39	4389.18	stored
PERM	a0.85	GA-LS2	203	exact 63 66 31 62 49 76 90 80 61 28 69 3 41 74 22 1 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 45 57 6 7 48 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 14 36 20 85 12 29 35 15 53
TRACE	a0.85	GA-LS2	203	exact	NA	3069.465591	3040.734543	3014.579382	3012.229643	3012.229643	2991.469204	2991.469204	2991.469204	2991.469204	2991.469204	2986.891227	2986.891227	2986.891227	2986.891227	2985.520641	2985.520641	2985.520641	2985.520641	2985.520641	2984.263992	2984.263992	2984.263992	2984.263992	2984.263992	2984.263992	2984.263992	2980.496556	2970.748638	2970.748638	2970.748638	2970.748638	2965.058273	2965.058273	2965.058273	2965.058273	2965.058273	2965.058273	2965.058273	2963.861043	2963.861043	2962.283493	2962.283493	2962.283493	2950.897821	2950.897821	2950.897821	2950.897821	2950.897821	2950.897821	2950.897821	2948.186542	2947.727742	2947.727742	2947.727742	2941.906313	2941.906313	2939.190984	2939.190984	2939.190984	2939.190984


==> anc/results/exp2_supply/a0.85_GA-LS2_203_greedy.txt <==
RUN	a0.85	GA-LS2	203	greedy	400	0.85	0.6	300	0.8	299954	3192.4531123908	3192.4531123908	0.000000	7	3115.6432855589	1	3030.7712733656	299954	0	0	0	0	0	0.00	2.14	stored
PERM	a0.85	GA-LS2	203	greedy 6 32 87 98 71 18 84 72 88 97 3 41 74 1 22 11 47 65 67 58 39 94 5 64 77 52 92 25 54 95 42 34 99 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 27 37 15 63 48 66 31 62 49 76 82 51 7 12 29 35 53 19 10 55 56 96 70 79 43 40 68 73 30 4 13 16 17 44 57 45 20 85 9 21 26 2 14 23 36
TRACE	a0.85	GA-LS2	203	greedy	NA	3596.613058	3596.613058	3498.090003	3498.090003	3432.205645	3432.205645	3381.202345	3368.622728	3368.622728	3368.622728	3265.314231	3219.871677	3216.419000	3216.419000	3216.419000	3216.419000	3216.419000	3216.419000	3216.419000	3216.419000	3216.419000	3216.419000	3216.419000	3216.419000	3216.419000	3216.419000	3216.419000	3216.419000	3216.419000	3211.886634	3211.886634	3211.886634	3211.886634	3210.875957	3210.875957	3210.875957	3210.875957	3207.966529	3207.966529	3207.966529	3197.162750	3197.162750	3197.162750	3197.162750	3197.162750	3197.162750	3197.162750	3197.162750	3197.162750	3197.162750	3197.162750	3192.453112	3192.453112	3192.453112	3192.453112	3192.453112	3192.453112	3192.453112	3192.453112	3192.453112


==> anc/results/exp2_supply/a0.85_GA-LS2_204_exact.txt <==
RUN	a0.85	GA-LS2	204	exact	400	0.85	0.6	300	0.8	299954	2981.3166634246	4974.9397826734	0.000000	13	2981.3166634246	1	2802.6831421150	299954	272140	27814	272140	0	141845873080	6330.61	6333.52	stored
PERM	a0.85	GA-LS2	204	exact 36 23 19 10 2 14 26 9 21 81 60 37 27 91 38 89 86 50 83 93 75 59 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 40 71 18 88 97 61 80 90 76 49 62 31 66 48 63 35 15 53 85 20 45 57 6 7 44 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 51 29 12
TRACE	a0.85	GA-LS2	204	exact	NA	3118.264524	3109.605748	3106.016155	3084.305009	3077.236442	3075.421341	3057.899274	3057.899274	3057.899274	3057.899274	3052.533524	3052.533524	3014.332908	2999.453298	2999.453298	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2993.260500	2981.316663	2981.316663	2981.316663	2981.316663	2981.316663	2981.316663	2981.316663	2981.316663	2981.316663	2981.316663	2981.316663	2981.316663	2981.316663	2981.316663	2981.316663	2981.316663	2981.316663	2981.316663


==> anc/results/exp2_supply/a0.85_GA-LS2_204_greedy.txt <==
RUN	a0.85	GA-LS2	204	greedy	400	0.85	0.6	300	0.8	299954	3260.7678564715	3260.7678564715	0.000000	7	3217.4995535388	1	3123.4006820155	299954	0	0	0	0	0	0.00	2.41	stored
PERM	a0.85	GA-LS2	204	greedy 85 6 7 76 49 62 90 80 61 28 69 3 41 1 74 99 34 97 88 18 71 40 43 79 70 96 56 55 87 32 16 17 44 12 53 15 35 51 82 13 4 30 73 98 68 84 72 5 94 42 95 54 25 92 52 77 64 39 58 67 65 47 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 9 21 26 2 14 23 19 10 57 45 20 36 27 37 63 31 66 48 29
TRACE	a0.85	GA-LS2	204	greedy	NA	3518.129231	3513.097785	3297.579270	3297.579270	3297.579270	3297.579270	3281.897260	3281.897260	3281.897260	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856	3260.767856


==> anc/results/exp2_supply/a0.85_GA-LS2_205_exact.txt <==
RUN	a0.85	GA-LS2	205	exact	400	0.85	0.6	300	0.8	299954	2996.0946686500	4896.8113670873	0.000000	14	2996.0946686500	1	2865.5897243143	299954	270320	29634	270320	0	119932257682	6122.79	6126.19	stored
PERM	a0.85	GA-LS2	205	exact 12 7 6 51 16 73 4 30 13 82 76 49 90 80 61 28 69 3 41 74 33 1 8 46 24 78 97 34 99 11 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 40 18 71 68 98 79 70 96 56 55 87 32 17 44 57 45 20 85 36 23 19 10 2 14 26 21 9 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 63 29 35 15 53
TRACE	a0.85	GA-LS2	205	exact	NA	3048.964144	3038.646730	3030.278260	3030.278260	3030.278260	3030.278260	3009.421136	3009.421136	3009.421136	3009.421136	3009.421136	3009.421136	3009.132829	3009.132829	3009.132829	3009.132829	3009.132829	3009.132829	3009.132829	3009.132829	3009.132829	3009.132829	3009.132829	3009.132829	3009.132829	3009.132829	3007.416806	3007.416806	3007.416806	3007.416806	3007.416806	3007.416806	3007.416806	3007.416806	3005.540877	3002.385805	3002.385805	3002.385805	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669	2996.094669


==> anc/results/exp2_supply/a0.85_GA-LS2_205_greedy.txt <==
RUN	a0.85	GA-LS2	205	greedy	400	0.85	0.6	300	0.8	299954	3245.7935984648	3245.7935984648	0.000000	8	3211.7263507954	1	3076.5044200144	299954	0	0	0	0	0	0.00	2.04	stored
PERM	a0.85	GA-LS2	205	greedy 85 7 76 49 90 80 61 28 69 3 41 78 59 75 62 31 66 63 29 35 2 23 19 10 32 16 17 44 6 57 45 20 36 14 26 9 21 81 60 37 27 12 48 51 82 13 4 30 73 87 55 56 96 70 79 98 68 71 18 40 43 84 72 88 97 74 1 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 22 33 8 46 24 93 83 50 86 89 38 91 15 53
TRACE	a0.85	GA-LS2	205	greedy	NA	3604.680794	3604.680794	3574.940658	3573.719762	3571.742215	3571.742215	3525.261970	3488.185767	3488.185767	3478.319870	3433.500836	3365.929060	3360.405386	3359.821078	3352.848803	3352.848803	3352.245681	3345.388907	3345.388907	3345.388907	3345.388907	3345.388907	3345.388907	3345.388907	3345.388907	3345.388907	3345.388907	3335.227557	3335.227557	3335.227557	3335.227557	3335.227557	3335.227557	3305.662968	3305.662968	3305.662968	3305.662968	3305.078659	3305.078659	3305.078659	3305.078659	3305.078659	3305.078659	3305.078659	3305.078659	3305.078659	3296.860365	3296.860365	3273.115332	3273.115332	3273.115332	3252.262804	3252.262804	3252.262804	3245.793598	3245.793598	3245.793598	3245.793598	3245.793598	3245.793598


==> anc/results/exp2_supply/a0.85_GA-LS2_206_exact.txt <==
RUN	a0.85	GA-LS2	206	exact	400	0.85	0.6	300	0.8	299954	2964.7478618782	3996.7366359732	0.000000	12	2964.7478618782	1	2800.3799774011	299954	258481	41473	258481	0	198494515426	9098.49	9101.35	stored
PERM	a0.85	GA-LS2	206	exact 85 6 7 51 82 90 80 61 28 69 3 41 74 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 44 17 16 32 87 55 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 97 88 18 71 68 98 73 4 30 13 76 49 62 31 66 48 63 15 53 35 29 12 57 45 20 36
TRACE	a0.85	GA-LS2	206	exact	NA	3091.328554	3028.950125	3028.950125	3028.950125	2994.194505	2975.226084	2975.226084	2975.226084	2975.226084	2969.043975	2969.043975	2969.043975	2969.043975	2969.043975	2969.043975	2969.043975	2969.043975	2969.043975	2969.043975	2969.043975	2969.043975	2969.043975	2969.043975	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862	2964.747862


==> anc/results/exp2_supply/a0.85_GA-LS2_206_greedy.txt <==
RUN	a0.85	GA-LS2	206	greedy	400	0.85	0.6	300	0.8	299954	3357.6661246160	3357.6661246160	0.000000	9	3280.1998550291	1	3110.9031815859	299954	0	0	0	0	0	0.00	2.04	stored
PERM	a0.85	GA-LS2	206	greedy 7 76 49 90 80 59 24 46 78 41 3 69 28 61 4 73 30 13 82 51 17 16 32 44 6 19 23 45 53 87 79 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 74 8 33 1 22 11 99 34 97 88 18 71 40 68 98 70 96 56 55 10 57 20 85 15 35 12 29 63 48 66 31 62 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36
TRACE	a0.85	GA-LS2	206	greedy	NA	3495.725388	3488.833634	3488.833634	3481.407075	3471.941675	3471.941675	3471.941675	3458.531700	3437.785668	3415.170537	3415.170537	3415.170537	3415.170537	3415.170537	3415.170537	3415.170537	3415.170537	3415.170537	3415.170537	3415.170537	3415.170537	3415.170537	3415.170537	3415.170537	3415.170537	3415.170537	3415.170537	3415.170537	3400.168012	3400.168012	3383.213689	3383.213689	3383.213689	3377.693226	3377.693226	3377.693226	3372.160836	3369.435039	3369.435039	3369.435039	3366.082879	3366.082879	3365.291176	3362.328486	3362.328486	3362.328486	3362.328486	3362.328486	3362.328486	3362.328486	3362.328486	3362.328486	3357.899190	3357.666125	3357.666125	3357.666125	3357.666125	3357.666125	3357.666125	3357.666125


==> anc/results/exp2_supply/a0.85_GA-LS2_207_exact.txt <==
RUN	a0.85	GA-LS2	207	exact	400	0.85	0.6	300	0.8	299954	2992.4669880764	3586.8652460879	0.000000	9	2992.4669880764	1	2878.3605312604	299954	274506	25448	274506	0	132519863189	6006.26	6009.10	stored
PERM	a0.85	GA-LS2	207	exact 63 66 31 62 49 76 90 80 61 28 69 3 41 74 33 1 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 36 19 10 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 11 99 34 97 88 18 71 68 4 30 73 87 32 16 13 82 51 17 44 45 20 85 9 21 26 14 2 23 57 6 7 48 29 12 35 15 53
TRACE	a0.85	GA-LS2	207	exact	NA	3088.069417	3073.935401	3073.935401	3067.805163	3067.805163	3067.805163	3067.805163	3067.805163	3067.805163	3067.805163	3067.805163	3067.805163	3067.805163	3064.151321	3064.151321	3064.151321	3064.151321	3064.151321	3064.151321	3058.162478	3058.162478	3058.162478	3058.162478	3058.162478	3052.598976	3045.808156	3014.459850	3014.459850	3014.459850	3014.459850	3014.459850	3014.459850	3014.459850	3014.459850	3014.459850	3014.459850	3014.459850	3014.459850	3014.459850	3009.817241	3009.817241	3009.817241	3009.817241	3009.817241	3009.817241	3009.817241	3009.817241	3009.817241	3009.817241	3009.817241	3009.817241	3009.817241	3009.817241	2992.466988	2992.466988	2992.466988	2992.466988	2992.466988	2992.466988	2992.466988


==> anc/results/exp2_supply/a0.85_GA-LS2_207_greedy.txt <==
RUN	a0.85	GA-LS2	207	greedy	400	0.85	0.6	300	0.8	299954	3325.8188909296	3325.8188909296	0.000000	7	3322.3409681080	1	3088.5922299952	299954	0	0	0	0	0	0.00	2.33	stored
PERM	a0.85	GA-LS2	207	greedy 76 61 3 41 78 24 46 8 33 74 1 22 11 99 88 18 71 40 43 84 72 5 64 77 52 92 25 54 95 94 39 42 58 67 65 47 34 97 69 28 80 90 59 75 93 83 50 86 89 38 91 53 15 35 29 63 48 66 31 62 49 13 82 51 7 12 20 85 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 6 57 45 36 14 2 26 9 21 81 60 37 27
TRACE	a0.85	GA-LS2	207	greedy	NA	3662.998056	3662.998056	3611.799903	3611.799903	3611.799903	3611.799903	3611.799903	3611.799903	3611.799903	3611.799903	3611.799903	3611.799903	3611.799903	3588.195871	3585.469510	3585.469510	3585.469510	3514.346906	3471.315849	3441.823885	3411.027633	3403.520312	3391.690645	3384.573966	3349.760905	3349.760905	3349.760905	3333.337219	3333.337219	3332.699329	3332.699329	3332.699329	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891	3325.818891


==> anc/results/exp2_supply/a0.85_GA-LS2_208_exact.txt <==
RUN	a0.85	GA-LS2	208	exact	400	0.85	0.6	300	0.8	299954	2979.1218112182	4309.4631992811	0.000000	9	2979.1218112182	1	2840.1513935846	299954	277100	22854	277100	0	110418082574	4867.83	4870.68	stored
PERM	a0.85	GA-LS2	208	exact 91 38 89 86 50 83 93 75 59 90 80 61 28 3 41 74 22 11 65 47 1 33 8 46 24 78 69 97 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 14 2 26 9 21 27 37 81 60 15 35 29 12 85
TRACE	a0.85	GA-LS2	208	exact	NA	3057.748356	3011.621413	3008.923101	2996.320350	2996.320350	2996.320350	2996.320350	2990.421841	2990.421841	2990.421841	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2986.511107	2981.848645	2981.848645	2981.848645	2981.848645	2981.848645	2981.848645	2981.848645	2981.848645	2981.848645	2981.848645	2981.848645	2981.848645	2979.121811	2979.121811	2979.121811	2979.121811	2979.121811	2979.121811	2979.121811	2979.121811	2979.121811	2979.121811	2979.121811	2979.121811	2979.121811


==> anc/results/exp2_supply/a0.85_GA-LS2_208_greedy.txt <==
RUN	a0.85	GA-LS2	208	greedy	400	0.85	0.6	300	0.8	299954	3245.8542696997	3245.8542696997	0.000000	6	3219.8402062676	1	3020.6011079900	299954	0	0	0	0	0	0.00	2.22	stored
PERM	a0.85	GA-LS2	208	greedy 85 6 44 17 16 32 87 55 56 96 70 79 43 40 68 98 73 30 13 82 51 4 71 18 84 72 88 97 61 28 69 3 41 1 22 11 47 65 58 39 94 5 64 77 52 92 25 54 95 42 67 34 99 74 33 8 46 24 78 59 75 90 80 76 49 62 93 83 50 86 89 38 91 60 81 9 26 21 37 27 15 63 31 66 48 7 12 29 35 53 36 14 2 23 19 10 57 45 20
TRACE	a0.85	GA-LS2	208	greedy	NA	3689.944273	3623.360448	3615.691980	3614.481947	3614.481947	3541.472018	3541.472018	3541.472018	3541.472018	3533.192410	3533.192410	3533.192410	3305.617181	3305.617181	3305.617181	3305.617181	3294.624741	3294.624741	3286.310151	3286.310151	3286.310151	3286.310151	3286.310151	3286.310151	3286.310151	3286.310151	3286.310151	3286.310151	3286.310151	3286.310151	3286.310151	3286.310151	3286.310151	3273.046367	3256.481290	3256.481290	3256.481290	3256.481290	3256.481290	3256.481290	3256.481290	3256.481290	3256.481290	3245.854270	3245.854270	3245.854270	3245.854270	3245.854270	3245.854270	3245.854270	3245.854270	3245.854270	3245.854270	3245.854270	3245.854270	3245.854270	3245.854270	3245.854270	3245.854270	3245.854270


==> anc/results/exp2_supply/a0.85_GA-LS2_209_exact.txt <==
RUN	a0.85	GA-LS2	209	exact	400	0.85	0.6	300	0.8	299954	2959.5915787522	4647.3177344187	0.000000	16	2959.5915787522	1	2811.8393563811	299954	273618	26336	273618	0	128936221136	6302.00	6304.79	stored
PERM	a0.85	GA-LS2	209	exact 9 21 26 2 14 23 19 10 6 12 29 63 35 15 53 27 37 81 60 91 38 89 86 50 83 93 75 59 3 41 74 22 1 33 8 46 24 78 69 28 61 80 90 76 49 62 31 66 48 7 17 16 32 87 55 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 99 34 97 88 18 71 68 98 73 30 4 13 82 51 44 57 45 20 85 36
TRACE	a0.85	GA-LS2	209	exact	NA	3013.522838	3013.522838	3013.522838	3013.522838	3013.522838	3013.522838	3013.522838	3013.522838	2995.636119	2995.636119	2985.790796	2985.790796	2985.790796	2985.790796	2985.790796	2985.790796	2985.790796	2985.790796	2985.790796	2985.790796	2985.790796	2973.998856	2973.998856	2973.998856	2973.998856	2972.400826	2972.400826	2972.400826	2972.400826	2972.400826	2972.400826	2972.400826	2972.400826	2972.400826	2972.400826	2972.400826	2972.400826	2972.400826	2972.400826	2972.400826	2972.400826	2972.321179	2972.321179	2972.321179	2972.321179	2972.321179	2972.321179	2972.321179	2972.321179	2972.321179	2972.321179	2972.111391	2972.111391	2972.111391	2972.111391	2972.111391	2972.111391	2972.111391	2970.434032	2959.591579


==> anc/results/exp2_supply/a0.85_GA-LS2_209_greedy.txt <==
RUN	a0.85	GA-LS2	209	greedy	400	0.85	0.6	300	0.8	299954	3376.3305548607	3376.3305548607	0.000000	5	3364.4449115363	1	3236.5111910055	299954	0	0	0	0	0	0.00	2.19	stored
PERM	a0.85	GA-LS2	209	greedy 61 97 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 43 40 18 71 68 98 79 70 96 56 55 85 80 3 41 74 1 47 65 67 34 99 11 22 33 8 46 24 78 69 28 59 75 90 76 49 62 93 83 50 86 89 38 91 60 81 37 27 15 53 35 63 31 66 48 29 12 20 57 45 23 6 7 51 82 13 4 30 73 87 32 16 17 44 10 19 36 14 2 26 21 9
TRACE	a0.85	GA-LS2	209	greedy	NA	3710.908774	3613.983293	3613.983293	3611.014325	3611.014325	3596.892742	3591.895735	3565.298420	3565.298420	3551.239298	3551.239298	3551.239298	3551.239298	3551.239298	3483.905103	3483.905103	3483.905103	3483.905103	3463.323648	3454.024387	3430.460912	3421.286599	3413.351246	3393.339587	3393.339587	3388.158841	3388.158841	3388.158841	3388.158841	3388.158841	3388.158841	3388.158841	3388.158841	3388.158841	3388.158841	3388.158841	3384.422816	3376.793480	3376.793480	3376.793480	3376.793480	3376.793480	3376.793480	3376.793480	3376.793480	3376.793480	3376.793480	3376.793480	3376.793480	3376.793480	3376.793480	3376.330555	3376.330555	3376.330555	3376.330555	3376.330555	3376.330555	3376.330555	3376.330555	3376.330555


==> anc/results/exp2_supply/a1.00v300_ACS-LS_200_exact.txt <==
RUN	a1.00v300	ACS-LS	200	exact	400	1	0.6	300	0.8	299958	2844.4344114053	5201.1653664429	0.000000	13	2844.4344114053	1	2727.8298823106	299958	298765	1193	298765	0	54058850338	2156.30	2163.10	stored
PERM	a1.00v300	ACS-LS	200	exact 36 23 2 14 26 9 21 81 60 37 27 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 98 73 30 4 13 82 76 49 62 31 66 48 63 29 35 12 6 7 44 51 17 16 32 87 70 79 96 56 55 10 19 45 57 20 85
TRACE	a1.00v300	ACS-LS	200	exact	NA	2909.962539	2874.762043	2874.762043	2848.931685	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411


==> anc/results/exp2_supply/a1.00v300_ACS-LS_200_greedy.txt <==
RUN	a1.00v300	ACS-LS	200	greedy	400	1	0.6	300	0.8	299978	3078.0078547235	3078.0078547235	0.000000	8	3006.2366206372	1	2839.5124466954	299978	0	0	0	0	0	0.00	8.22	stored
PERM	a1.00v300	ACS-LS	200	greedy 35 29 12 7 44 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 64 77 52 92 25 54 95 42 58 39 94 18 71 84 43 40 68 98 79 70 96 56 55 51 6 10 19 23 20 45 57 85 36 14 2 26 9 21 27 37 81 60 15 53
TRACE	a1.00v300	ACS-LS	200	greedy	NA	3333.933435	3175.022388	3167.434050	3132.360510	3132.360510	3132.360510	3102.213361	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3079.280387	3079.280387	3079.280387	3079.280387	3079.280387	3079.280387	3079.280387	3078.007855	3078.007855


==> anc/results/exp2_supply/a1.00v300_ACS-LS_201_exact.txt <==
RUN	a1.00v300	ACS-LS	201	exact	400	1	0.6	300	0.8	299958	2876.9122741201	3561.9446777001	0.000000	11	2876.9122741201	1	2755.0974327089	299958	295829	4129	295829	0	58532722726	2368.83	2374.74	stored
PERM	a1.00v300	ACS-LS	201	exact 12 29 7 51 82 13 4 30 73 98 68 71 18 88 97 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 40 43 79 70 96 56 55 87 32 16 17 44 6 10 19 23 45 57 20 85 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 35 15 53
TRACE	a1.00v300	ACS-LS	201	exact	NA	2953.204846	2953.204846	2940.116288	2940.116288	2929.715473	2929.715473	2884.032600	2884.032600	2884.032600	2884.032600	2884.032600	2884.032600	2884.032600	2884.032600	2884.032600	2884.032600	2884.032600	2884.032600	2884.032600	2884.032600	2884.032600	2884.032600	2884.032600	2884.032600	2884.032600	2879.446564	2879.446564	2879.446564	2879.446564	2879.446564	2879.446564	2879.446564	2879.446564	2879.446564	2879.446564	2879.446564	2879.446564	2879.446564	2879.446564	2879.446564	2879.446564	2877.822320	2877.822320	2877.822320	2877.822320	2877.822320	2877.822320	2876.912274	2876.912274	2876.912274	2876.912274	2876.912274	2876.912274	2876.912274	2876.912274	2876.912274	2876.912274	2876.912274	2876.912274	2876.912274


==> anc/results/exp2_supply/a1.00v300_ACS-LS_201_greedy.txt <==
RUN	a1.00v300	ACS-LS	201	greedy	400	1	0.6	300	0.8	299998	2980.0222485148	2980.0222485148	0.000000	5	2968.5235185582	1	2849.2880437089	299998	0	0	0	0	0	0.00	4.77	stored
PERM	a1.00v300	ACS-LS	201	greedy 85 44 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 10 19 6 7 48 66 31 62 49 76 90 80 61 28 69 3 41 1 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 2 14 36 23 45 57 20 12 29 63 35 15 53
TRACE	a1.00v300	ACS-LS	201	greedy	NA	3254.747812	3254.747812	3254.747812	3170.899858	3170.899858	3170.899858	3138.363091	3138.363091	3138.363091	3138.363091	3111.537836	3085.168897	3085.168897	3083.007277	3083.007277	3079.206938	3079.206938	3079.206938	3079.206938	3079.206938	3079.206938	3079.206938	3079.206938	3079.206938	3079.206938	3072.932246	3072.932246	3072.932246	3072.932246	3072.932246	3072.932246	3072.932246	3072.932246	3072.932246	3072.932246	3072.932246	3072.932246	3072.932246	3072.932246	3072.932246	3072.932246	3072.932246	3026.827195	3026.827195	3004.049026	3004.049026	3004.049026	3002.136154	3002.136154	3001.161220	3001.161220	2980.022249	2980.022249	2980.022249	2980.022249	2980.022249	2980.022249	2980.022249	2980.022249	2980.022249


==> anc/results/exp2_supply/a1.00v300_ACS-LS_202_exact.txt <==
RUN	a1.00v300	ACS-LS	202	exact	400	1	0.6	300	0.8	299990	2843.7061880637	3804.3200245688	0.000000	10	2843.7061880637	1	2725.0404522777	299990	295961	4029	295961	0	107843972670	3794.35	3800.01	stored
PERM	a1.00v300	ACS-LS	202	exact 14 2 36 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 26 9 21 27 37 81 60 15 53 35 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12
TRACE	a1.00v300	ACS-LS	202	exact	NA	2920.903704	2872.288390	2869.294115	2860.674296	2860.674296	2860.103675	2851.047211	2851.047211	2851.047211	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188	2843.706188


==> anc/results/exp2_supply/a1.00v300_ACS-LS_202_greedy.txt <==
RUN	a1.00v300	ACS-LS	202	greedy	400	1	0.6	300	0.8	299974	3147.3289106750	3147.3289106750	0.000000	6	3064.2388737216	1	2944.0921304110	299974	0	0	0	0	0	0.00	5.97	stored
PERM	a1.00v300	ACS-LS	202	greedy 53 15 35 29 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 12 7 48 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 88 72 5 94 64 77 52 92 25 54 95 42 58 39 97 4 68 71 18 84 40 43 79 98 73 30 13 82 51 6 57 45 36 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 44 20 85
TRACE	a1.00v300	ACS-LS	202	greedy	NA	3308.743570	3215.349849	3211.195949	3211.195949	3211.195949	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3180.364178	3180.364178	3180.364178	3180.364178	3156.697883	3156.697883	3156.697883	3156.697883	3156.697883	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911


==> anc/results/exp2_supply/a1.00v300_ACS-LS_203_exact.txt <==
RUN	a1.00v300	ACS-LS	203	exact	400	1	0.6	300	0.8	299958	2882.2000513765	3414.7189936312	0.000000	9	2882.2000513765	1	2793.5565588368	299958	298876	1082	298876	0	43416737776	1752.30	1758.08	stored
PERM	a1.00v300	ACS-LS	203	exact 9 21 26 2 14 85 20 45 57 6 7 51 82 76 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 36 12 29 63 48 66 31 62 49 90 80 61 28 69 3 41 74 33 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	a1.00v300	ACS-LS	203	exact	NA	2977.647589	2912.143306	2912.143306	2912.143306	2912.143306	2912.143306	2912.143306	2911.872882	2907.096571	2907.096571	2907.096571	2906.767680	2906.767680	2906.767680	2906.767680	2906.767680	2906.767680	2906.767680	2906.767680	2906.767680	2906.767680	2906.767680	2906.767680	2906.767680	2906.767680	2906.767680	2906.767680	2902.048849	2902.048849	2902.048849	2902.048849	2902.048849	2902.048849	2902.048849	2902.048849	2902.048849	2902.048849	2902.048849	2902.048849	2902.048849	2902.048849	2902.048849	2902.048849	2884.908070	2882.200051	2882.200051	2882.200051	2882.200051	2882.200051	2882.200051	2882.200051	2882.200051	2882.200051	2882.200051	2882.200051	2882.200051	2882.200051	2882.200051	2882.200051	2882.200051


==> anc/results/exp2_supply/a1.00v300_ACS-LS_203_greedy.txt <==
RUN	a1.00v300	ACS-LS	203	greedy	400	1	0.6	300	0.8	299962	3141.0864980387	3141.0864980387	0.000000	7	3007.7062235399	1	2842.2862525183	299962	0	0	0	0	0	0.00	4.77	stored
PERM	a1.00v300	ACS-LS	203	greedy 85 6 7 48 66 31 62 49 76 82 13 30 4 90 80 61 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 69 28 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 2 23 19 10 55 56 96 70 79 98 68 73 87 32 16 17 51 44 45 20 57 12 29 63 35 15 53
TRACE	a1.00v300	ACS-LS	203	greedy	NA	3268.843416	3268.843416	3268.843416	3268.843416	3264.511710	3228.132888	3228.132888	3203.925876	3201.676197	3201.676197	3163.956986	3153.986143	3153.986143	3153.986143	3153.986143	3153.986143	3153.986143	3153.986143	3152.859608	3152.859608	3152.859608	3152.859608	3149.335616	3149.335616	3149.276217	3149.276217	3149.276217	3149.276217	3149.276217	3149.276217	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498	3141.086498


==> anc/results/exp2_supply/a1.00v300_ACS-LS_204_exact.txt <==
RUN	a1.00v300	ACS-LS	204	exact	400	1	0.6	300	0.8	299966	2887.4544215085	4101.9202746943	0.000000	9	2887.4544215085	1	2777.7759641141	299966	295463	4503	295463	0	64511987447	2514.04	2519.49	stored
PERM	a1.00v300	ACS-LS	204	exact 36 14 2 23 19 10 6 7 51 82 13 4 30 73 98 68 71 18 88 97 61 28 69 3 41 78 24 46 8 1 33 22 74 11 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 40 43 79 70 96 56 55 87 32 16 17 44 57 20 45 85 12 29 35 9 26 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 15 53
TRACE	a1.00v300	ACS-LS	204	exact	NA	2979.450775	2956.012944	2915.373363	2915.373363	2915.373363	2915.373363	2915.373363	2915.373363	2915.373363	2888.911568	2888.911568	2888.911568	2888.911568	2888.911568	2888.911568	2888.911568	2888.683426	2888.683426	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422	2887.454422


==> anc/results/exp2_supply/a1.00v300_ACS-LS_204_greedy.txt <==
RUN	a1.00v300	ACS-LS	204	greedy	400	1	0.6	300	0.8	299958	3063.2979951583	3063.2979951583	0.000000	4	3063.2979951583	1	2947.3991547259	299958	0	0	0	0	0	0.00	6.83	stored
PERM	a1.00v300	ACS-LS	204	greedy 36 19 10 55 56 96 70 79 43 40 84 72 18 71 68 98 73 87 32 16 17 51 44 6 7 48 66 31 62 49 76 82 13 4 30 1 22 11 47 65 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 99 74 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 27 37 9 21 26 2 14 23 45 57 20 85 12 29 63 35 15 53
TRACE	a1.00v300	ACS-LS	204	greedy	NA	3247.956514	3213.955887	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3165.756966	3165.756966	3113.913068	3113.913068	3105.757864	3105.757864	3105.757864	3090.603285	3081.879686	3081.879686	3081.879686	3081.879686	3081.879686	3081.879686	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995


==> anc/results/exp2_supply/a1.00v300_ACS-LS_205_exact.txt <==
RUN	a1.00v300	ACS-LS	205	exact	400	1	0.6	300	0.8	299958	2838.6655168837	4844.7982805783	0.000000	13	2838.6655168837	1	2729.7978922808	299958	290829	9129	290829	0	141023222880	4912.25	4918.75	stored
PERM	a1.00v300	ACS-LS	205	exact 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 35 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 67 34 99 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12
TRACE	a1.00v300	ACS-LS	205	exact	NA	2909.391862	2897.305953	2897.305953	2892.965706	2892.965706	2892.965706	2892.965706	2892.965706	2892.965706	2892.965706	2892.965706	2892.965706	2892.965706	2892.965706	2892.965706	2892.965706	2891.882984	2891.882984	2891.882984	2889.131559	2889.131559	2889.131559	2889.131559	2889.131559	2889.131559	2889.131559	2889.131559	2889.131559	2889.131559	2889.131559	2889.131559	2889.131559	2889.131559	2889.131559	2889.131559	2889.131559	2889.131559	2889.131559	2880.018790	2874.766737	2860.098981	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517


==> anc/results/exp2_supply/a1.00v300_ACS-LS_205_greedy.txt <==
RUN	a1.00v300	ACS-LS	205	greedy	400	1	0.6	300	0.8	299986	3043.2210264924	3043.2210264924	0.000000	4	2997.2196425504	1	2919.5703824471	299986	0	0	0	0	0	0.00	5.18	stored
PERM	a1.00v300	ACS-LS	205	greedy 12 7 51 82 13 4 30 73 87 32 16 17 44 6 57 45 20 85 2 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 35 53 15 29 48 76 49 90 80 61 28 69 3 41 78 24 46 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 8 33 74 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36
TRACE	a1.00v300	ACS-LS	205	greedy	NA	3472.556328	3365.843375	3323.745283	3258.031311	3185.685267	3185.685267	3185.685267	3185.685267	3185.685267	3185.685267	3185.685267	3185.685267	3185.685267	3117.572543	3075.336671	3075.336671	3075.336671	3075.336671	3054.987984	3054.987984	3054.987984	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026	3043.221026


==> anc/results/exp2_supply/a1.00v300_ACS-LS_206_exact.txt <==
RUN	a1.00v300	ACS-LS	206	exact	400	1	0.6	300	0.8	299986	2837.8603630834	3488.3051734560	0.000000	7	2837.8603630834	1	2724.4301059755	299986	297586	2400	297586	0	66631329931	2513.00	2518.92	stored
PERM	a1.00v300	ACS-LS	206	exact 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 67 34 99 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 53 15 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	a1.00v300	ACS-LS	206	exact	NA	2858.609704	2858.290583	2858.290583	2856.659029	2856.659029	2856.659029	2856.659029	2856.659029	2855.318901	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2838.281335	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363


==> anc/results/exp2_supply/a1.00v300_ACS-LS_206_greedy.txt <==
RUN	a1.00v300	ACS-LS	206	greedy	400	1	0.6	300	0.8	299990	3133.9099639398	3133.9099639398	0.000000	7	3096.7549189804	1	2991.2311945980	299990	0	0	0	0	0	0.00	4.85	stored
PERM	a1.00v300	ACS-LS	206	greedy 85 20 45 57 6 7 48 51 82 13 4 30 73 16 17 10 19 23 36 14 2 55 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 98 87 32 44 12 29 35 53 15 63 66 31 62 49 76 90 80 28 69 3 74 33 8 46 24 78 41 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26
TRACE	a1.00v300	ACS-LS	206	greedy	NA	3300.143197	3296.413476	3296.413476	3296.413476	3296.413476	3296.413476	3296.413476	3296.413476	3292.317303	3292.317303	3292.317303	3292.317303	3292.317303	3292.317303	3292.317303	3292.317303	3292.317303	3292.317303	3292.317303	3257.573806	3215.753281	3215.753281	3214.393804	3214.393804	3211.184116	3211.184116	3207.901863	3197.221242	3197.221242	3166.728435	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3146.585464	3137.001738	3133.909964	3133.909964	3133.909964	3133.909964	3133.909964	3133.909964


==> anc/results/exp2_supply/a1.00v300_ACS-LS_207_exact.txt <==
RUN	a1.00v300	ACS-LS	207	exact	400	1	0.6	300	0.8	299958	2862.6228829606	4661.3602088311	0.000000	9	2862.6228829606	1	2754.6876196711	299958	297104	2854	297104	0	62995243155	2428.56	2434.60	stored
PERM	a1.00v300	ACS-LS	207	exact 14 2 26 9 21 27 37 81 60 15 35 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 88 97 18 71 40 84 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36
TRACE	a1.00v300	ACS-LS	207	exact	NA	2951.386504	2951.386504	2943.336239	2943.336239	2929.594443	2922.241963	2911.746691	2905.411511	2905.411511	2905.411511	2905.411511	2905.411511	2905.111331	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883	2862.622883


==> anc/results/exp2_supply/a1.00v300_ACS-LS_207_greedy.txt <==
RUN	a1.00v300	ACS-LS	207	greedy	400	1	0.6	300	0.8	299958	3031.3583209477	3031.3583209477	0.000000	4	3030.5805059499	1	2952.2311472378	299958	0	0	0	0	0	0.00	4.29	stored
PERM	a1.00v300	ACS-LS	207	greedy 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 31 66 63 15 53 23 19 10 55 56 96 79 70 87 32 16 17 44 6 57 45 20 85 12 7 76 49 62 75 59 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 18 71 40 43 98 68 73 30 4 13 82 51 48 29 35
TRACE	a1.00v300	ACS-LS	207	greedy	NA	3253.627727	3237.396361	3225.569794	3204.049487	3199.016177	3146.736836	3146.736836	3146.736836	3146.736836	3146.736836	3135.098936	3135.098936	3135.098936	3135.098936	3135.098936	3135.098936	3135.098936	3090.728885	3090.728885	3090.728885	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3042.457095	3040.450273	3040.450273	3040.450273	3040.450273	3040.450273	3040.450273	3040.450273	3040.450273	3040.450273	3040.450273	3040.450273	3040.450273	3040.450273	3040.450273	3031.358321	3031.358321	3031.358321	3031.358321


==> anc/results/exp2_supply/a1.00v300_ACS-LS_208_exact.txt <==
RUN	a1.00v300	ACS-LS	208	exact	400	1	0.6	300	0.8	299982	2835.3399388162	4703.3966043255	0.000000	11	2835.3399388162	1	2728.5535525729	299982	298882	1100	298882	0	48454066331	2139.63	2146.58	stored
PERM	a1.00v300	ACS-LS	208	exact 12 29 7 6 44 51 17 16 32 87 70 96 56 55 10 19 45 57 20 85 36 23 2 14 26 9 21 81 60 37 27 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	a1.00v300	ACS-LS	208	exact	NA	2888.144895	2865.705579	2861.661981	2861.661981	2861.661981	2853.601367	2847.050957	2838.417680	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939	2835.339939


==> anc/results/exp2_supply/a1.00v300_ACS-LS_208_greedy.txt <==
RUN	a1.00v300	ACS-LS	208	greedy	400	1	0.6	300	0.8	300000	3107.5104746501	3107.5104746501	0.000000	5	3092.3197833065	1	2958.5438426004	300000	0	0	0	0	0	0.00	4.50	stored
PERM	a1.00v300	ACS-LS	208	greedy 36 85 20 45 57 6 48 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 15 63 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 4 30 73 87 32 16 17 44 10 19 23 14 26 9 21 2 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 13 82 51 7 12 29 35 53
TRACE	a1.00v300	ACS-LS	208	greedy	NA	3404.308243	3342.475308	3251.440017	3209.329089	3209.329089	3209.329089	3209.329089	3209.329089	3206.298719	3184.736162	3184.736162	3167.815197	3167.815197	3167.815197	3158.300287	3147.455105	3120.955439	3120.955439	3120.955439	3120.955439	3120.955439	3120.955439	3120.955439	3120.955439	3120.955439	3120.955439	3120.955439	3120.955439	3120.955439	3120.955439	3109.245043	3109.245043	3109.245043	3109.245043	3109.245043	3109.245043	3109.245043	3109.245043	3109.245043	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475	3107.510475


==> anc/results/exp2_supply/a1.00v300_ACS-LS_209_exact.txt <==
RUN	a1.00v300	ACS-LS	209	exact	400	1	0.6	300	0.8	299958	2874.1918370562	3586.9212108557	0.000000	9	2874.1918370562	1	2770.1260456345	299958	294355	5603	294355	0	56069496554	2485.88	2492.27	stored
PERM	a1.00v300	ACS-LS	209	exact 12 29 7 51 82 13 4 30 73 98 68 40 71 18 88 97 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 79 70 96 56 55 87 32 16 17 44 6 10 19 23 45 57 20 85 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 35 15 53
TRACE	a1.00v300	ACS-LS	209	exact	NA	2987.908362	2975.715552	2963.918889	2935.022935	2884.129821	2884.129821	2884.129821	2884.129821	2884.129821	2884.129821	2884.129821	2884.129821	2884.129821	2884.129821	2884.129821	2884.129821	2884.129821	2884.129821	2884.129821	2884.129821	2884.129821	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837


==> anc/results/exp2_supply/a1.00v300_ACS-LS_209_greedy.txt <==
RUN	a1.00v300	ACS-LS	209	greedy	400	1	0.6	300	0.8	299972	3180.9919060839	3180.9919060839	0.000000	6	2964.7259444993	1	2826.3356330605	299972	0	0	0	0	0	0.00	5.17	stored
PERM	a1.00v300	ACS-LS	209	greedy 85 20 45 57 6 7 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 29 12 53 15 60 81 37 27 21 9 26 14 23 19 36 2 10 44 55 56 96 70 79 98 68 71 18 40 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 63 35
TRACE	a1.00v300	ACS-LS	209	greedy	NA	3348.321625	3335.732665	3291.834774	3291.274478	3291.274478	3291.274478	3289.687446	3287.875094	3262.618122	3262.618122	3262.618122	3262.618122	3225.871769	3225.871769	3225.871769	3225.871769	3204.381163	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3188.089395	3180.991906	3180.991906


==> anc/results/exp2_supply/a1.00v300_GA-LS2_200_exact.txt <==
RUN	a1.00v300	GA-LS2	200	exact	400	1	0.6	300	0.8	299954	2872.4115166581	4191.2999636753	0.000000	9	2872.4115166581	1	2689.1055204778	299954	280795	19159	280795	0	136933528630	5110.43	5112.87	stored
PERM	a1.00v300	GA-LS2	200	exact 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	a1.00v300	GA-LS2	200	exact	NA	2948.579658	2938.100458	2908.851786	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2885.416497	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517


==> anc/results/exp2_supply/a1.00v300_GA-LS2_200_greedy.txt <==
RUN	a1.00v300	GA-LS2	200	greedy	400	1	0.6	300	0.8	299954	3068.8294722741	3068.8294722741	0.000000	5	3065.2055507290	1	2954.1948578333	299954	0	0	0	0	0	0.00	2.16	stored
PERM	a1.00v300	GA-LS2	200	greedy 85 6 7 51 73 4 97 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 30 13 82 76 48 29 35 27 37 81 60 91 38 89 86 50 83 93 75 59 28 61 80 90 49 62 31 66 63 15 53 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 44 12 57 45 20 36
TRACE	a1.00v300	GA-LS2	200	greedy	NA	3240.600694	3233.506795	3230.003956	3230.003956	3230.003956	3230.003956	3230.003956	3230.003956	3230.003956	3230.003956	3230.003956	3217.859981	3217.859981	3179.819460	3179.819460	3179.819460	3172.926111	3172.926111	3172.926111	3172.926111	3172.926111	3172.926111	3167.368929	3082.933949	3073.245093	3073.245093	3073.245093	3073.245093	3073.245093	3073.245093	3073.245093	3073.245093	3073.245093	3073.245093	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472	3068.829472


==> anc/results/exp2_supply/a1.00v300_GA-LS2_201_exact.txt <==
RUN	a1.00v300	GA-LS2	201	exact	400	1	0.6	300	0.8	299954	2891.2713274847	3387.8198930544	0.000000	6	2891.2713274847	1	2834.5757211394	299954	293066	6888	293055	0	68719858962	3165.67	3168.09	stored
PERM	a1.00v300	GA-LS2	201	exact 85 20 45 57 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 12 29 63 35 15 53 9 21 26 2 14 36 23 19 10 48 66 31 62 49 76 90 80 61 28 69 3 41 74 33 1 22 11 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	a1.00v300	GA-LS2	201	exact	NA	2925.920770	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.174533	2894.138384	2894.138384	2894.138384	2894.138384	2894.138384	2891.271327


==> anc/results/exp2_supply/a1.00v300_GA-LS2_201_greedy.txt <==
RUN	a1.00v300	GA-LS2	201	greedy	400	1	0.6	300	0.8	299954	3010.0401008240	3010.0401008240	0.000000	5	3010.0401008240	1	2948.2245964704	299954	0	0	0	0	0	0.00	1.90	stored
PERM	a1.00v300	GA-LS2	201	greedy 85 6 7 51 82 13 90 80 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 9 21 26 2 14 23 20 12 29 48 76 49 62 31 66 63 35 53 19 10 55 56 96 70 79 98 43 40 84 72 18 71 68 4 30 73 87 32 16 17 44 57 45 36
TRACE	a1.00v300	GA-LS2	201	greedy	NA	3228.444858	3060.549324	3056.849485	3029.020624	3029.020624	3029.020624	3029.020624	3029.020624	3028.298778	3028.298778	3028.298778	3022.512903	3022.512903	3019.840467	3019.840467	3019.840467	3019.840467	3019.840467	3019.840467	3012.621590	3012.621590	3012.621590	3012.621590	3012.621590	3012.621590	3012.621590	3012.621590	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3011.482625	3010.040101	3010.040101


==> anc/results/exp2_supply/a1.00v300_GA-LS2_202_exact.txt <==
RUN	a1.00v300	GA-LS2	202	exact	400	1	0.6	300	0.8	299954	2882.9485688888	3988.7740658337	0.000000	7	2882.9485688888	1	2722.2097871745	299954	282560	17394	282560	0	117023499787	4640.04	4642.42	stored
PERM	a1.00v300	GA-LS2	202	exact 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 13 4 30 73 68 98 79 43 40 71 18 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 12 29 63 48 66 31 62 49 76 82 51 17 44 7 6 57 45 20 85 36
TRACE	a1.00v300	GA-LS2	202	exact	NA	2898.728289	2890.368481	2890.368481	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569	2882.948569


==> anc/results/exp2_supply/a1.00v300_GA-LS2_202_greedy.txt <==
RUN	a1.00v300	GA-LS2	202	greedy	400	1	0.6	300	0.8	299954	3127.0413905776	3127.0413905776	0.000000	5	3077.3684593622	1	2933.0887310419	299954	0	0	0	0	0	0.00	2.03	stored
PERM	a1.00v300	GA-LS2	202	greedy 66 31 62 49 76 90 80 61 28 69 3 41 78 46 24 59 75 93 83 50 86 89 38 91 15 35 53 85 57 6 7 44 17 51 82 13 4 97 34 99 11 74 33 8 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 30 73 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 63 48 29 12 45 20
TRACE	a1.00v300	GA-LS2	202	greedy	NA	3448.748682	3313.463928	3194.850470	3194.850470	3194.850470	3194.850470	3194.850470	3194.850470	3194.850470	3181.819447	3173.814972	3173.814972	3173.814972	3173.814972	3173.814972	3151.880619	3151.880619	3151.880619	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3144.571108	3127.041391	3127.041391	3127.041391	3127.041391	3127.041391	3127.041391	3127.041391	3127.041391	3127.041391	3127.041391	3127.041391	3127.041391


==> anc/results/exp2_supply/a1.00v300_GA-LS2_203_exact.txt <==
RUN	a1.00v300	GA-LS2	203	exact	400	1	0.6	300	0.8	299954	2889.0680388230	5138.5358550069	0.000000	15	2889.0680388230	1	2779.4889419775	299954	291864	8090	291864	0	71058569318	3108.97	3111.61	stored
PERM	a1.00v300	GA-LS2	203	exact 12 29 63 48 66 31 62 49 76 13 82 51 44 7 6 57 45 20 85 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 40 71 18 88 97 4 30 73 68 98 79 70 96 56 55 87 32 16 17 10 19 23 36 14 2 26 9 21 27 37 81 60 15 35 53
TRACE	a1.00v300	GA-LS2	203	exact	NA	2970.925683	2952.704534	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2916.966429	2889.068039	2889.068039	2889.068039	2889.068039	2889.068039	2889.068039	2889.068039	2889.068039	2889.068039	2889.068039	2889.068039	2889.068039


==> anc/results/exp2_supply/a1.00v300_GA-LS2_203_greedy.txt <==
RUN	a1.00v300	GA-LS2	203	greedy	400	1	0.6	300	0.8	299954	3054.8594807863	3054.8594807863	0.000000	4	3054.8594807863	1	2981.3400788500	299954	0	0	0	0	0	0.00	1.80	stored
PERM	a1.00v300	GA-LS2	203	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 46 24 78 1 22 11 99 34 67 58 39 88 94 5 64 77 52 92 25 54 95 42 65 47 8 33 74 97 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 85 12 7 51 82 13 76 49 62 31 66 48 63 29 35 53 15 60 81 37 27 9 21 26 2 14 23 19 10 6 57 45 20 36
TRACE	a1.00v300	GA-LS2	203	greedy	NA	3132.274064	3127.962185	3127.962185	3127.962185	3081.453359	3081.453359	3080.558209	3080.558209	3080.558209	3080.558209	3062.969774	3061.074291	3061.074291	3061.074291	3061.074291	3055.553829	3055.553829	3055.553829	3055.553829	3055.553829	3055.553829	3055.553829	3055.553829	3055.553829	3055.553829	3055.553829	3055.553829	3055.553829	3055.553829	3055.553829	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481	3054.859481


==> anc/results/exp2_supply/a1.00v300_GA-LS2_204_exact.txt <==
RUN	a1.00v300	GA-LS2	204	exact	400	1	0.6	300	0.8	299954	2834.3362802817	4907.2657742607	0.000000	11	2834.3362802817	1	2737.5161594670	299954	294931	5023	294931	0	73711577998	3101.36	3103.95	stored
PERM	a1.00v300	GA-LS2	204	exact 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 35 12 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 29
TRACE	a1.00v300	GA-LS2	204	exact	NA	2975.718375	2975.718375	2955.570653	2955.570653	2955.570653	2955.570653	2955.570653	2955.570653	2955.570653	2955.570653	2952.581850	2944.921068	2944.921068	2944.921068	2944.921068	2943.225975	2943.225975	2943.225975	2943.225975	2943.225975	2943.225975	2943.225975	2928.022895	2902.979441	2902.979441	2902.979441	2902.979441	2902.979441	2902.979441	2902.979441	2901.593833	2901.593833	2901.182513	2891.992132	2891.992132	2891.992132	2891.992132	2891.992132	2891.992132	2890.769551	2890.769551	2875.899682	2875.899682	2875.899682	2875.899682	2875.899682	2848.490998	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280	2834.336280


==> anc/results/exp2_supply/a1.00v300_GA-LS2_204_greedy.txt <==
RUN	a1.00v300	GA-LS2	204	greedy	400	1	0.6	300	0.8	299954	3065.6099219453	3065.6099219453	0.000000	6	3065.6099219453	1	2981.9309996622	299954	0	0	0	0	0	0.00	1.92	stored
PERM	a1.00v300	GA-LS2	204	greedy 85 6 7 51 82 13 76 49 90 80 61 28 69 3 41 46 24 78 1 33 8 74 97 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 11 99 34 88 68 4 30 73 98 79 70 96 56 55 87 32 16 17 44 10 19 23 36 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 63 29 35 15 53 12 20 57 45 2 14 26 21 9
TRACE	a1.00v300	GA-LS2	204	greedy	NA	3159.094559	3156.376176	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3084.269851	3076.663468	3076.663468	3076.663468	3076.663468	3075.927336	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3073.225347	3065.609922


==> anc/results/exp2_supply/a1.00v300_GA-LS2_205_exact.txt <==
RUN	a1.00v300	GA-LS2	205	exact	400	1	0.6	300	0.8	299954	2850.8799579252	3587.4728177746	0.000000	8	2850.8799579252	1	2738.8085863825	299954	296085	3869	296085	0	65262957474	2908.65	2911.32	stored
PERM	a1.00v300	GA-LS2	205	exact 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 35 29 12 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53
TRACE	a1.00v300	GA-LS2	205	exact	NA	2951.861323	2951.861323	2912.186340	2912.186340	2912.186340	2912.186340	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2908.026815	2903.434795	2898.130353	2898.130353	2898.130353	2898.130353	2898.130353	2898.130353	2898.130353	2898.130353	2898.130353	2895.276209	2886.323563	2886.323563	2886.323563	2886.323563	2886.323563	2886.323563	2886.323563	2886.323563	2877.160752	2871.953073	2868.452077	2868.452077	2868.452077	2868.452077	2860.198489	2850.879958	2850.879958	2850.879958	2850.879958	2850.879958


==> anc/results/exp2_supply/a1.00v300_GA-LS2_205_greedy.txt <==
RUN	a1.00v300	GA-LS2	205	greedy	400	1	0.6	300	0.8	299954	3022.5157815231	3022.5157815231	0.000000	4	3019.2685403694	1	2947.6889487427	299954	0	0	0	0	0	0.00	2.05	stored
PERM	a1.00v300	GA-LS2	205	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 46 24 78 1 33 8 74 99 34 88 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 11 97 18 71 40 84 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 53 9 21 26 2 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 14 36 20 85 12 29 35 15 60 81 37 27
TRACE	a1.00v300	GA-LS2	205	greedy	NA	3067.660775	3049.620462	3044.061554	3044.061554	3044.061554	3044.061554	3044.061554	3044.061554	3044.061554	3044.061554	3044.061554	3044.061554	3044.061554	3044.061554	3044.061554	3038.646298	3038.646298	3038.646298	3038.646298	3038.646298	3031.371793	3031.371793	3031.371793	3031.371793	3031.371793	3031.371793	3031.371793	3031.371793	3031.371793	3031.371793	3031.371793	3031.371793	3031.371793	3031.371793	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782	3022.515782


==> anc/results/exp2_supply/a1.00v300_GA-LS2_206_exact.txt <==
RUN	a1.00v300	GA-LS2	206	exact	400	1	0.6	300	0.8	299954	2833.4776227445	5183.5498555270	0.000000	12	2833.4776227445	1	2756.1945411480	299954	298860	1094	298860	0	58508679549	2399.82	2402.45	stored
PERM	a1.00v300	GA-LS2	206	exact 36 2 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 14 26 9 21 27 37 81 60 15 29 12 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	a1.00v300	GA-LS2	206	exact	NA	2897.019390	2897.019390	2897.019390	2897.019390	2897.019390	2897.019390	2887.673553	2863.634174	2863.634174	2863.634174	2863.634174	2842.200710	2842.200710	2842.200710	2842.200710	2842.200710	2842.200710	2842.200710	2842.200710	2842.200710	2842.200710	2842.200710	2842.200710	2842.200710	2840.957077	2833.939095	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623	2833.477623


==> anc/results/exp2_supply/a1.00v300_GA-LS2_206_greedy.txt <==
RUN	a1.00v300	GA-LS2	206	greedy	400	1	0.6	300	0.8	299954	3108.9285000750	3108.9285000750	0.000000	5	3107.6220862332	1	2986.1009686593	299954	0	0	0	0	0	0.00	2.16	stored
PERM	a1.00v300	GA-LS2	206	greedy 7 76 80 61 28 69 3 41 78 24 46 8 33 1 22 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 11 74 97 88 72 84 43 40 18 71 68 4 30 73 98 79 70 87 96 56 55 10 19 36 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 49 62 31 66 48 63 15 53 26 14 2 23 85 20 45 57 6 44 17 32 16 13 82 51 12 29 35
TRACE	a1.00v300	GA-LS2	206	greedy	NA	3431.006836	3272.437435	3272.437435	3272.437435	3272.437435	3188.189291	3188.189291	3170.111978	3170.111978	3170.111978	3170.111978	3170.111978	3170.111978	3170.111978	3116.561102	3116.561102	3116.561102	3116.561102	3116.561102	3116.561102	3116.561102	3116.561102	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500	3108.928500


==> anc/results/exp2_supply/a1.00v300_GA-LS2_207_exact.txt <==
RUN	a1.00v300	GA-LS2	207	exact	400	1	0.6	300	0.8	299954	2840.0529559656	3537.6481033237	0.000000	9	2840.0529559656	1	2719.3201193657	299954	279218	20736	279218	0	93698281425	4511.94	4514.73	stored
PERM	a1.00v300	GA-LS2	207	exact 2 23 19 10 55 56 96 70 87 32 16 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 85 20 45 57 6 7 44 17 51 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	a1.00v300	GA-LS2	207	exact	NA	2983.216173	2983.216173	2983.216173	2981.159517	2970.385529	2970.385529	2970.385529	2970.385529	2920.895835	2920.895835	2912.527366	2912.527366	2912.527366	2901.277968	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2876.421549	2857.660309	2855.017704	2855.017704	2855.017704	2855.017704	2855.017704	2855.017704	2855.017704	2855.017704	2840.052956	2840.052956	2840.052956	2840.052956


==> anc/results/exp2_supply/a1.00v300_GA-LS2_207_greedy.txt <==
RUN	a1.00v300	GA-LS2	207	greedy	400	1	0.6	300	0.8	299954	3182.8432807477	3182.8432807477	0.000000	6	3177.3606184270	1	3040.5680149617	299954	0	0	0	0	0	0.00	1.85	stored
PERM	a1.00v300	GA-LS2	207	greedy 15 91 38 89 86 50 83 93 75 59 90 80 28 97 88 18 71 68 4 30 13 16 32 17 44 57 45 27 37 60 81 21 9 26 14 20 85 2 6 7 51 82 61 69 3 41 78 24 46 8 33 22 11 74 1 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 98 73 87 70 96 56 55 10 19 23 36 53 35 63 66 31 62 49 76 48 29 12
TRACE	a1.00v300	GA-LS2	207	greedy	NA	3231.722307	3231.722307	3231.722307	3231.722307	3231.722307	3231.722307	3231.722307	3231.722307	3227.983167	3227.983167	3200.835974	3200.835974	3200.835974	3200.835974	3183.076346	3183.076346	3183.076346	3183.076346	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281	3182.843281


==> anc/results/exp2_supply/a1.00v300_GA-LS2_208_exact.txt <==
RUN	a1.00v300	GA-LS2	208	exact	400	1	0.6	300	0.8	299954	2851.6812930668	4453.7274904139	0.000000	11	2851.6812930668	1	2747.2413849121	299954	295520	4434	295520	0	61401591183	3000.24	3003.28	stored
PERM	a1.00v300	GA-LS2	208	exact 85 20 45 57 6 7 51 82 13 76 49 62 31 66 48 63 29 12 35 15 53 14 2 26 9 21 81 60 37 27 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 4 30 73 98 79 70 96 56 55 87 32 16 17 44 10 19 23 36
TRACE	a1.00v300	GA-LS2	208	exact	NA	2901.646234	2901.646234	2901.646234	2901.646234	2901.646234	2872.520646	2872.520646	2872.520646	2872.033375	2872.033375	2872.033375	2872.033375	2872.033375	2872.033375	2872.033375	2872.033375	2872.033375	2872.033375	2872.033375	2863.773971	2861.020295	2861.020295	2861.020295	2861.020295	2861.020295	2861.020295	2861.020295	2856.949766	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293	2851.681293


==> anc/results/exp2_supply/a1.00v300_GA-LS2_208_greedy.txt <==
RUN	a1.00v300	GA-LS2	208	greedy	400	1	0.6	300	0.8	299954	3162.0699797189	3162.0699797189	0.000000	5	3127.7194492879	1	3037.0802286234	299954	0	0	0	0	0	0.00	1.98	stored
PERM	a1.00v300	GA-LS2	208	greedy 12 48 76 49 28 69 3 41 8 33 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 79 70 96 56 55 45 85 36 2 20 57 6 7 51 82 13 30 4 68 71 18 40 98 73 87 32 16 17 44 10 19 23 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 78 24 46 74 22 11 99 34 97 61 80 90 62 31 66 63 29 35 15 53
TRACE	a1.00v300	GA-LS2	208	greedy	NA	3294.884608	3275.756241	3275.756241	3275.756241	3275.756241	3275.756241	3275.756241	3275.756241	3275.756241	3275.756241	3275.756241	3275.756241	3266.058432	3266.058432	3266.058432	3266.058432	3266.058432	3251.183857	3223.941006	3223.941006	3223.941006	3223.941006	3223.941006	3223.941006	3223.941006	3223.941006	3223.941006	3223.941006	3223.941006	3219.368888	3219.368888	3219.368888	3219.368888	3217.099070	3217.099070	3194.093643	3194.093643	3194.093643	3194.093643	3194.093643	3194.093643	3194.093643	3194.093643	3194.093643	3194.093643	3194.093643	3174.627480	3174.627480	3174.627480	3174.627480	3174.627480	3174.627480	3174.627480	3162.069980	3162.069980	3162.069980	3162.069980	3162.069980	3162.069980	3162.069980


==> anc/results/exp2_supply/a1.00v300_GA-LS2_209_exact.txt <==
RUN	a1.00v300	GA-LS2	209	exact	400	1	0.6	300	0.8	299954	2955.5946820034	3893.2491491115	0.000000	10	2955.5946820034	1	2850.8561204896	299954	297495	2459	297495	0	61805309842	2937.42	2940.36	stored
PERM	a1.00v300	GA-LS2	209	exact 14 2 26 9 21 81 60 91 38 89 86 50 83 93 75 59 78 24 8 46 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 33 74 41 3 69 28 61 80 90 62 49 76 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 51 44 10 19 23 36 85 20 45 57 6 7 48 66 31 63 29 12 35 53 15 37 27
TRACE	a1.00v300	GA-LS2	209	exact	NA	2967.947462	2967.947462	2964.642837	2964.642837	2964.642837	2962.649408	2962.649408	2962.649408	2958.944636	2958.944636	2958.944636	2958.944636	2958.944636	2958.944636	2958.944636	2958.944636	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682	2955.594682


==> anc/results/exp2_supply/a1.00v300_GA-LS2_209_greedy.txt <==
RUN	a1.00v300	GA-LS2	209	greedy	400	1	0.6	300	0.8	299954	2990.6157996857	2990.6157996857	0.000000	6	2990.6157996857	1	2932.2405613989	299954	0	0	0	0	0	0.00	1.98	stored
PERM	a1.00v300	GA-LS2	209	greedy 29 48 76 49 62 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 38 89 31 66 63 91 60 81 37 27 9 21 26 14 36 85 12 35 15 53 2 23 19 10 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 45 57 20
TRACE	a1.00v300	GA-LS2	209	greedy	NA	3561.659742	3425.841211	3408.859214	3408.859214	3408.859214	3159.000576	3159.000576	3159.000576	3159.000576	3159.000576	3159.000576	3159.000576	3159.000576	3159.000576	3159.000576	3147.725426	3147.725426	3144.915730	3144.915730	3144.915730	3144.915730	3144.915730	3144.915730	3144.915730	3144.915730	3144.915730	3143.183353	3143.183353	3143.183353	3143.183353	3143.183353	3143.183353	3143.183353	3143.183353	3143.183353	3143.183353	3143.183353	3143.183353	3032.369100	3027.953839	3027.953839	3025.570058	3017.913592	3017.913592	3017.913592	3017.913592	3017.913592	3017.913592	3015.988587	3015.988587	3015.988587	3015.988587	3012.773873	3012.773873	3006.501630	2994.691143	2990.615800	2990.615800	2990.615800	2990.615800


==> anc/results/exp3/g3e6_ACS-LS_200_greedy.txt <==
RUN	g3e6	ACS-LS	200	greedy	400	1	0.6	5	0.8	2999964	3074.8840715738	3074.8840715738	0.000000	7	3009.2779431789	1	2843.3516301003	2999964	0	0	0	0	0	0.00	85.46	stored
PERM	g3e6	ACS-LS	200	greedy 35 29 12 7 44 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 64 77 52 92 25 54 95 42 58 39 94 18 71 84 43 40 68 98 79 70 96 56 55 51 6 10 19 20 45 57 85 36 23 2 14 26 9 21 27 37 81 60 15 53
TRACE	g3e6	ACS-LS	200	greedy	NA	3333.933435	3175.022388	3167.434050	3132.360510	3132.360510	3132.360510	3102.213361	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3079.280387	3079.280387	3079.280387	3079.280387	3079.280387	3079.280387	3079.280387	3078.007855	3078.007855


==> anc/results/exp3/g3e6_ACS-LS_201_greedy.txt <==
RUN	g3e6	ACS-LS	201	greedy	400	1	0.6	5	0.8	2999958	2983.4451980013	2983.4451980013	0.000000	7	2979.1775573543	1	2878.7364777137	2999958	0	0	0	0	0	0.00	53.89	stored
PERM	g3e6	ACS-LS	201	greedy 53 15 91 38 89 86 50 83 93 75 59 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 69 28 61 80 90 76 49 62 31 66 48 63 29 35 12 85 20 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 45 36 14 2 26 9 21 81 60 37 27
TRACE	g3e6	ACS-LS	201	greedy	NA	3254.747812	3254.747812	3254.747812	3170.899858	3170.899858	3170.899858	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558


==> anc/results/exp3/g3e6_ACS-LS_202_greedy.txt <==
RUN	g3e6	ACS-LS	202	greedy	400	1	0.6	5	0.8	2999974	3147.3289106750	3147.3289106750	0.000000	6	3066.5588843290	1	2944.0921304110	2999974	0	0	0	0	0	0.00	65.19	stored
PERM	g3e6	ACS-LS	202	greedy 53 15 35 29 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 12 7 48 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 88 72 5 94 64 77 52 92 25 54 95 42 58 39 97 4 68 71 18 84 40 43 79 98 73 30 13 82 51 6 57 45 36 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 44 20 85
TRACE	g3e6	ACS-LS	202	greedy	NA	3308.743570	3215.349849	3211.195949	3211.195949	3211.195949	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3180.364178	3180.364178	3180.364178	3180.364178	3156.697883	3156.697883	3156.697883	3156.697883	3156.697883	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911


==> anc/results/exp3/g3e6_ACS-LS_203_greedy.txt <==
RUN	g3e6	ACS-LS	203	greedy	400	1	0.6	5	0.8	2999954	2965.4635299898	2965.4635299898	0.000000	5	2964.4029347027	1	2875.3270672883	2999954	0	0	0	0	0	0.00	56.40	stored
PERM	g3e6	ACS-LS	203	greedy 85 57 6 44 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 76 49 62 31 66 48 63 12 29 7 51 82 90 80 61 28 69 3 41 1 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 2 14 23 19 10 45 20 36
TRACE	g3e6	ACS-LS	203	greedy	NA	3268.843416	3268.843416	3268.843416	3268.843416	3264.511710	3228.132888	3228.132888	3203.925876	3201.676197	3201.676197	3137.662404	3137.662404	3137.662404	3098.338704	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3081.217084	3081.217084	3081.217084	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032


==> anc/results/exp3/g3e6_ACS-LS_204_greedy.txt <==
RUN	g3e6	ACS-LS	204	greedy	400	1	0.6	5	0.8	2999962	3044.1500019727	3044.1500019727	0.000000	5	3044.1500019727	1	3006.7594891217	2999962	0	0	0	0	0	0.00	91.41	stored
PERM	g3e6	ACS-LS	204	greedy 36 19 10 55 56 96 70 79 43 40 84 72 18 71 68 98 73 87 32 16 17 51 44 9 21 26 2 14 23 45 57 20 85 12 29 35 15 53 6 7 48 63 66 31 62 49 76 82 13 4 30 1 33 74 11 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 22 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	g3e6	ACS-LS	204	greedy	NA	3247.956514	3213.955887	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3165.756966	3165.756966	3113.913068	3113.913068	3105.757864	3105.757864	3105.757864	3090.603285	3081.879686	3081.879686	3081.879686	3081.879686	3081.879686	3081.879686	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995


==> anc/results/exp3/g3e6_ACS-LS_205_greedy.txt <==
RUN	g3e6	ACS-LS	205	greedy	400	1	0.6	5	0.8	2999958	3014.9569113667	3014.9569113667	0.000000	5	3002.2551338739	1	2915.2171162754	2999958	0	0	0	0	0	0.00	50.59	stored
PERM	g3e6	ACS-LS	205	greedy 35 29 48 76 49 90 80 61 28 69 3 41 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 46 24 78 74 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 15 53 12 7 51 82 13 4 30 73 87 32 16 17 44 6 57 45 20 85
TRACE	g3e6	ACS-LS	205	greedy	NA	3472.556328	3365.843375	3323.745283	3258.031311	3185.685267	3185.685267	3185.685267	3185.685267	3177.583883	3177.583883	3177.583883	3177.583883	3149.854087	3149.854087	3149.854087	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297


==> anc/results/exp3/g3e6_ACS-LS_206_greedy.txt <==
RUN	g3e6	ACS-LS	206	greedy	400	1	0.6	5	0.8	2999986	3071.5859390585	3071.5859390585	0.000000	6	3047.4682391723	1	2936.6057900164	2999986	0	0	0	0	0	0.00	50.92	stored
PERM	g3e6	ACS-LS	206	greedy 53 15 35 29 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 12 7 48 76 49 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 4 30 73 87 32 16 17 6 57 45 20 85 36 2 10 55 56 96 70 79 98 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 13 82 51 44 19 23 14 26 21 9
TRACE	g3e6	ACS-LS	206	greedy	NA	3300.143197	3296.413476	3296.413476	3296.413476	3296.413476	3296.413476	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789


==> anc/results/exp3/g3e6_ACS-LS_207_greedy.txt <==
RUN	g3e6	ACS-LS	207	greedy	400	1	0.6	5	0.8	2999990	3010.4275553725	3010.4275553725	0.000000	4	3010.4275553725	1	2935.0625864335	2999990	0	0	0	0	0	0.00	48.98	stored
PERM	g3e6	ACS-LS	207	greedy 29 48 76 49 75 59 90 80 61 28 69 3 41 1 33 74 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 11 22 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 62 31 66 63 15 35 53 12 7 51 82 13 4 30 73 87 32 16 17 44 6 57 45 20 85
TRACE	g3e6	ACS-LS	207	greedy	NA	3253.627727	3237.396361	3225.569794	3204.049487	3199.016177	3146.736836	3146.736836	3146.736836	3146.736836	3146.736836	3135.098936	3135.098936	3135.098936	3135.098936	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3054.973387	3049.318829	3041.602356	3041.602356	3041.602356	3041.602356	3041.602356	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591


==> anc/results/exp3/g3e6_ACS-LS_208_greedy.txt <==
RUN	g3e6	ACS-LS	208	greedy	400	1	0.6	5	0.8	2999982	3021.8591011465	3021.8591011465	0.000000	4	3015.7555488312	1	2917.3333170228	2999982	0	0	0	0	0	0.00	53.60	stored
PERM	g3e6	ACS-LS	208	greedy 53 15 63 76 49 90 80 61 28 69 3 41 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 46 24 78 74 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 29 35 12 7 51 82 13 4 30 73 87 32 16 17 44 6 57 45 20 85
TRACE	g3e6	ACS-LS	208	greedy	NA	3404.308243	3342.475308	3251.440017	3209.329089	3209.329089	3209.329089	3209.329089	3209.329089	3206.298719	3184.736162	3184.736162	3184.736162	3184.736162	3184.736162	3169.093089	3169.093089	3169.093089	3152.133347	3152.133347	3152.133347	3152.133347	3152.133347	3152.133347	3147.270867	3147.270867	3147.270867	3147.270867	3138.176713	3138.176713	3138.176713	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817


==> anc/results/exp3/g3e6_ACS-LS_209_greedy.txt <==
RUN	g3e6	ACS-LS	209	greedy	400	1	0.6	5	0.8	2999982	3185.5722341739	3185.5722341739	0.000000	5	3071.8172551350	1	2949.6223458203	2999982	0	0	0	0	0	0.00	55.56	stored
PERM	g3e6	ACS-LS	209	greedy 6 16 32 87 70 79 98 73 30 4 68 71 18 40 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 3 41 8 46 24 78 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 9 21 26 2 14 36 23 19 96 56 55 10 57 45 20 85 12 7 44 17 51 82 13 76 49 62 31 66 48 63 29 35 15 53 27
TRACE	g3e6	ACS-LS	209	greedy	NA	3348.321625	3340.985273	3226.969207	3226.969207	3226.969207	3226.969207	3209.475367	3209.475367	3209.475367	3209.475367	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3201.478031	3199.137281	3198.350739	3198.350739	3198.350739	3198.350739	3198.350739	3198.350739	3198.350739	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232


==> anc/results/exp3/g3e6_ACS-LS_210_greedy.txt <==
RUN	g3e6	ACS-LS	210	greedy	400	1	0.6	5	0.8	2999970	3091.4032909062	3091.4032909062	0.000000	5	3066.6826802311	1	2935.2809714840	2999970	0	0	0	0	0	0.00	56.01	stored
PERM	g3e6	ACS-LS	210	greedy 57 6 10 55 56 96 87 70 79 43 40 84 72 18 71 68 98 73 4 13 30 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 63 48 66 31 62 49 76 82 51 16 32 17 44 7 12 29 35 53 9 21 26 2 14 36 23 19 45 20 85
TRACE	g3e6	ACS-LS	210	greedy	NA	3254.101376	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3171.929394	3126.646339	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3107.576795	3107.576795	3107.576795	3107.576795	3107.576795	3107.576795	3097.380198	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291


==> anc/results/exp3/g3e6_ACS-LS_211_greedy.txt <==
RUN	g3e6	ACS-LS	211	greedy	400	1	0.6	5	0.8	2999970	2974.3960906218	2974.3960906218	0.000000	5	2964.0143845804	1	2864.7542292287	2999970	0	0	0	0	0	0.00	52.29	stored
PERM	g3e6	ACS-LS	211	greedy 63 48 66 31 62 49 90 80 61 28 69 3 41 74 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 71 18 88 97 34 99 11 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 12 7 51 82 76 13 4 30 73 98 68 40 43 79 70 96 56 55 87 32 16 17 44 29 35 15 53 9 21 26 2 14 36 23 19 10 6 57 45 20 85
TRACE	g3e6	ACS-LS	211	greedy	NA	3283.108155	3265.184193	3229.381126	3229.381126	3221.081632	3221.081632	3213.596963	3213.596963	3213.596963	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3181.786614	3073.208161	3028.777144	3028.777144	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611


==> anc/results/exp3/g3e6_ACS-LS_212_greedy.txt <==
RUN	g3e6	ACS-LS	212	greedy	400	1	0.6	5	0.8	2999994	3017.3992674448	3017.3992674448	0.000000	6	3016.3386721576	1	2915.1066805480	2999994	0	0	0	0	0	0.00	67.79	stored
PERM	g3e6	ACS-LS	212	greedy 57 6 7 44 51 17 16 32 87 73 30 4 68 98 79 70 96 56 55 10 19 45 20 85 12 29 35 53 15 63 48 66 31 62 49 76 82 13 3 41 1 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 36 23 2 14 26 21 9
TRACE	g3e6	ACS-LS	212	greedy	NA	3279.574856	3277.904409	3262.292321	3227.085623	3227.085623	3175.954670	3175.954670	3175.954670	3175.954670	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3145.807329	3145.807329	3145.807329


==> anc/results/exp3/g3e6_ACS-LS_213_greedy.txt <==
RUN	g3e6	ACS-LS	213	greedy	400	1	0.6	5	0.8	2999964	2973.1165245959	2973.1165245959	0.000000	6	2973.1165245959	1	2888.5471934642	2999964	0	0	0	0	0	0.00	52.95	stored
PERM	g3e6	ACS-LS	213	greedy 85 57 6 7 51 82 13 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 45 20 36 12 29 48 76 49 62 31 66 63 35 15 53
TRACE	g3e6	ACS-LS	213	greedy	NA	3239.841024	3239.841024	3239.841024	3185.789332	3044.669910	3024.733985	3024.733985	3024.733985	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673


==> anc/results/exp3/g3e6_ACS-LS_214_greedy.txt <==
RUN	g3e6	ACS-LS	214	greedy	400	1	0.6	5	0.8	2999962	3044.0429326775	3044.0429326775	0.000000	5	3015.1783449636	1	2911.2435128932	2999962	0	0	0	0	0	0.00	56.50	stored
PERM	g3e6	ACS-LS	214	greedy 53 15 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 69 28 61 80 90 76 49 62 31 66 48 63 29 35 14 2 23 19 10 57 45 20 85 36 26 9 21 81 60 37 27 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 12
TRACE	g3e6	ACS-LS	214	greedy	NA	3203.534119	3130.713726	3082.488821	3082.488821	3082.488821	3082.488821	3082.488821	3081.884235	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3051.737500	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767


==> anc/results/exp3/g3e6_ACS-LS_215_greedy.txt <==
RUN	g3e6	ACS-LS	215	greedy	400	1	0.6	5	0.8	2999954	3082.5893271823	3082.5893271823	0.000000	5	3078.6939730512	1	2976.2902704755	2999954	0	0	0	0	0	0.00	58.61	stored
PERM	g3e6	ACS-LS	215	greedy 57 6 7 51 82 13 30 73 4 61 28 69 3 41 46 24 78 1 33 8 74 97 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 11 99 34 88 71 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 45 20 85 12 29 63 48 66 31 62 49 76 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 35 15 53
TRACE	g3e6	ACS-LS	215	greedy	NA	3268.291223	3203.470889	3185.901281	3181.999076	3181.999076	3181.999076	3181.999076	3181.999076	3181.999076	3164.991557	3164.991557	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319


==> anc/results/exp3/g3e6_ACS-LS_216_greedy.txt <==
RUN	g3e6	ACS-LS	216	greedy	400	1	0.6	5	0.8	2999990	3064.2755219347	3064.2755219347	0.000000	5	3050.8677927771	1	2896.1831301029	2999990	0	0	0	0	0	0.00	62.39	stored
PERM	g3e6	ACS-LS	216	greedy 7 51 82 4 68 71 18 88 39 58 42 95 54 25 92 52 77 64 94 5 72 84 40 43 79 98 73 30 13 76 48 29 12 35 53 15 63 66 31 62 49 90 80 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 61 59 75 93 83 50 86 89 38 91 60 81 27 37 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85
TRACE	g3e6	ACS-LS	216	greedy	NA	3312.799700	3252.755183	3146.391584	3141.865512	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3090.872789	3090.872789	3090.872789	3077.334543	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522


==> anc/results/exp3/g3e6_ACS-LS_217_greedy.txt <==
RUN	g3e6	ACS-LS	217	greedy	400	1	0.6	5	0.8	2999990	3021.0896971797	3021.0896971797	0.000000	5	3020.2283210603	1	2918.9811772190	2999990	0	0	0	0	0	0.00	44.98	stored
PERM	g3e6	ACS-LS	217	greedy 6 7 44 17 51 82 76 49 90 80 61 28 69 3 41 46 24 78 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 8 33 74 97 88 72 84 18 71 40 43 79 98 68 73 30 4 13 16 32 87 70 96 56 55 10 19 45 57 20 85 12 29 63 48 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 15 35 53 36 23 2 14 26 21 9
TRACE	g3e6	ACS-LS	217	greedy	NA	3292.740409	3290.597534	3290.597534	3281.105034	3272.967565	3272.967565	3272.967565	3228.624464	3228.624464	3228.624464	3228.624464	3228.624464	3210.342165	3210.342165	3210.342165	3071.896475	3071.896475	3046.759072	3041.592240	3028.432475	3028.432475	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596


==> anc/results/exp3/g3e6_ACS-LS_218_greedy.txt <==
RUN	g3e6	ACS-LS	218	greedy	400	1	0.6	5	0.8	2999998	3012.4604760342	3012.4604760342	0.000000	5	3008.8659683912	1	2912.7206809430	2999998	0	0	0	0	0	0.00	51.54	stored
PERM	g3e6	ACS-LS	218	greedy 35 29 48 76 49 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 15 53 12 7 51 82 13 4 30 73 87 32 16 17 44 6 57 45 20 85
TRACE	g3e6	ACS-LS	218	greedy	NA	3337.006595	3331.574891	3203.551223	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3130.161132	3130.161132	3130.161132	3130.161132	3130.161132	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158


==> anc/results/exp3/g3e6_ACS-LS_219_greedy.txt <==
RUN	g3e6	ACS-LS	219	greedy	400	1	0.6	5	0.8	2999954	3037.0620031319	3037.0620031319	0.000000	5	3024.5405215333	1	2887.6868842595	2999954	0	0	0	0	0	0.00	63.22	stored
PERM	g3e6	ACS-LS	219	greedy 63 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 94 39 58 42 95 54 25 92 52 77 64 18 71 84 43 40 68 98 79 70 96 56 55 85 20 45 57 6 7 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 10 19 23 36 14 2 26 9 21 27 37 81 60 38 91 15 53 35 29 12
TRACE	g3e6	ACS-LS	219	greedy	NA	3261.260036	3216.670388	3202.385137	3187.966862	3187.966862	3187.966862	3141.336694	3113.008167	3102.872385	3081.954526	3081.954526	3081.954526	3081.954526	3081.954526	3081.435990	3081.435990	3081.435990	3081.435990	3081.435990	3080.861860	3075.981668	3075.037130	3072.048998	3069.672261	3058.842670	3058.842670	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003


==> anc/results/exp3/g3e6_ACS-LS_220_greedy.txt <==
RUN	g3e6	ACS-LS	220	greedy	400	1	0.6	5	0.8	2999976	2986.6744389373	2986.6744389373	0.000000	5	2986.6744389373	1	2868.5678988911	2999976	0	0	0	0	0	0.00	50.70	stored
PERM	g3e6	ACS-LS	220	greedy 48 66 31 62 49 76 90 80 61 28 69 3 41 1 22 11 47 65 67 58 42 95 54 25 92 52 77 64 5 94 39 88 97 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 63 29 12 57 45 20 85 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36 14 2 26 9 21 27 37 81 60 15 35 53
TRACE	g3e6	ACS-LS	220	greedy	NA	3364.408299	3268.925903	3268.925903	3241.210003	3213.406792	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976


==> anc/results/exp3/g3e6_ACS-LS_221_greedy.txt <==
RUN	g3e6	ACS-LS	221	greedy	400	1	0.6	5	0.8	2999962	3047.9971174800	3047.9971174800	0.000000	6	3047.9971174800	1	2978.5850089731	2999962	0	0	0	0	0	0.00	50.07	stored
PERM	g3e6	ACS-LS	221	greedy 85 57 6 7 51 82 13 4 90 80 61 28 69 3 41 1 22 11 47 65 67 34 99 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 9 26 21 27 15 35 29 12 20 45 10 19 23 36 14 2 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 30 73 87 32 16 17 44 48 76 49 62 31 66 63 53
TRACE	g3e6	ACS-LS	221	greedy	NA	3276.570506	3269.814839	3263.866521	3263.866521	3263.866521	3263.866521	3214.315670	3214.315670	3197.688138	3160.781477	3160.781477	3160.781477	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3106.627199	3106.627199	3106.627199	3106.627199	3106.627199	3095.563012	3091.450084	3091.450084	3083.834658	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3080.863776	3076.062767	3076.062767	3076.062767	3076.062767	3076.062767	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117


==> anc/results/exp3/g3e6_ACS-LS_222_greedy.txt <==
RUN	g3e6	ACS-LS	222	greedy	400	1	0.6	5	0.8	2999974	2999.3488862374	2999.3488862374	0.000000	7	2999.3488862374	1	2923.4114362128	2999974	0	0	0	0	0	0.00	67.03	stored
PERM	g3e6	ACS-LS	222	greedy 85 20 45 57 6 7 48 63 66 31 62 49 76 82 13 4 30 73 79 98 68 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 51 44 12 29 35 15 53
TRACE	g3e6	ACS-LS	222	greedy	NA	3328.281720	3272.243918	3272.243918	3215.831151	3215.831151	3215.831151	3211.190264	3205.669802	3205.669802	3205.669802	3205.669802	3205.669802	3205.669802	3205.669802	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3168.800405	3168.800405	3168.800405	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3143.611858	3094.092322	3056.705379	3056.705379	3056.705379	3033.562310	3033.562310	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3009.366603


==> anc/results/exp3/g3e6_ACS-LS_223_greedy.txt <==
RUN	g3e6	ACS-LS	223	greedy	400	1	0.6	5	0.8	2999970	3194.9952988878	3194.9952988878	0.000000	5	3102.3708315864	1	3010.4585803581	2999970	0	0	0	0	0	0.00	51.12	stored
PERM	g3e6	ACS-LS	223	greedy 53 63 48 66 31 49 80 61 28 69 3 41 1 22 11 47 65 67 34 99 74 33 8 46 24 78 59 75 90 4 30 73 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 13 82 76 62 93 83 50 86 89 38 91 60 81 2 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 14 26 9 21 37 27 15 35 29 12
TRACE	g3e6	ACS-LS	223	greedy	NA	3304.682121	3234.906708	3234.906708	3234.906708	3209.241361	3209.241361	3209.241361	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299


==> anc/results/exp3/g3e6_ACS-LS_224_greedy.txt <==
RUN	g3e6	ACS-LS	224	greedy	400	1	0.6	5	0.8	2999970	3032.1985376651	3032.1985376651	0.000000	5	2998.1483036401	1	2944.3269301782	2999970	0	0	0	0	0	0.00	49.42	stored
PERM	g3e6	ACS-LS	224	greedy 35 29 48 76 49 90 80 61 28 69 3 41 78 24 46 1 22 11 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 8 33 74 97 88 72 84 18 71 40 43 79 98 68 73 30 4 13 82 51 7 12 2 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 15 53 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85
TRACE	g3e6	ACS-LS	224	greedy	NA	3315.769785	3222.900799	3222.900799	3222.900799	3199.842568	3170.868235	3170.868235	3170.868235	3170.656690	3169.940825	3169.940825	3169.940825	3162.619333	3162.619333	3162.619333	3162.619333	3156.950967	3156.950967	3156.950967	3156.950967	3156.950967	3150.069113	3147.473509	3147.473509	3090.740223	3090.740223	3090.740223	3090.740223	3090.740223	3090.740223	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3073.522415	3073.522415	3073.522415	3073.522415	3073.522415	3073.522415	3073.522415	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040


==> anc/results/exp3/g3e6_ACS-LS_225_greedy.txt <==
RUN	g3e6	ACS-LS	225	greedy	400	1	0.6	5	0.8	2999962	3019.1403110887	3019.1403110887	0.000000	5	3009.1796728445	1	2958.1625946660	2999962	0	0	0	0	0	0.00	43.78	stored
PERM	g3e6	ACS-LS	225	greedy 85 6 7 44 51 82 4 97 74 1 22 11 47 65 67 88 94 5 64 77 52 92 25 54 95 42 39 58 34 99 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 23 19 10 17 16 32 87 55 56 96 70 79 43 40 84 72 18 71 68 98 73 30 13 76 49 62 31 66 48 63 9 21 26 2 14 36 20 45 57 12 29 35 15 53
TRACE	g3e6	ACS-LS	225	greedy	NA	3550.267455	3348.669580	3348.669580	3210.429455	3210.429455	3210.429455	3201.283664	3201.283664	3201.283664	3201.283664	3201.283664	3201.283664	3179.392153	3137.571627	3137.571627	3137.571627	3137.571627	3129.956202	3129.956202	3129.956202	3129.956202	3129.956202	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393


==> anc/results/exp3/g3e6_ACS-LS_226_greedy.txt <==
RUN	g3e6	ACS-LS	226	greedy	400	1	0.6	5	0.8	2999970	2946.5166126923	2946.5166126923	0.000000	5	2946.5166126923	1	2886.1350999578	2999970	0	0	0	0	0	0.00	61.98	stored
PERM	g3e6	ACS-LS	226	greedy 9 21 26 2 14 36 23 19 10 57 45 20 85 12 15 63 31 62 49 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 6 7 44 51 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 76 66 48 29 35 53
TRACE	g3e6	ACS-LS	226	greedy	NA	3363.087366	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3168.606403	3138.712884	3129.713974	3129.713974	3129.713974	3114.709794	3114.709794	3114.709794	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380


==> anc/results/exp3/g3e6_ACS-LS_227_greedy.txt <==
RUN	g3e6	ACS-LS	227	greedy	400	1	0.6	5	0.8	2999982	2947.6438143731	2947.6438143731	0.000000	6	2947.6438143731	1	2874.6266937133	2999982	0	0	0	0	0	0.00	51.80	stored
PERM	g3e6	ACS-LS	227	greedy 48 66 31 62 49 76 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 14 36 45 20 85 12 29 63 35 15 53
TRACE	g3e6	ACS-LS	227	greedy	NA	3336.723401	3243.764965	3178.538731	3168.637190	3168.637190	3153.825942	3153.825942	3153.825942	3152.115969	3127.305252	3123.556963	3123.556963	3106.434346	3087.354927	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3050.903045	3026.276196	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2970.670556	2970.670556	2970.670556	2970.670556	2970.670556	2970.670556


==> anc/results/exp3/g3e6_ACS-LS_228_greedy.txt <==
RUN	g3e6	ACS-LS	228	greedy	400	1	0.6	5	0.8	2999970	3031.0227281042	3031.0227281042	0.000000	5	3031.0227281042	1	2946.3384085569	2999970	0	0	0	0	0	0.00	50.27	stored
PERM	g3e6	ACS-LS	228	greedy 85 45 57 6 7 51 82 13 30 4 61 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 55 56 96 70 79 43 40 84 72 18 71 68 98 73 87 32 16 17 44 10 19 23 14 36 20 12 29 48 76 49 62 31 66 63 35 15 53
TRACE	g3e6	ACS-LS	228	greedy	NA	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3349.533891	3328.050029	3324.959467	3324.959467	3308.385396	3308.385396	3190.968896	3107.341511	3094.027625	3092.855838	3092.855838	3092.855838	3091.918496	3091.918496	3091.918496	3091.918496	3091.918496	3091.918496	3091.918496	3085.541510	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225


==> anc/results/exp3/g3e6_ACS-LS_229_greedy.txt <==
RUN	g3e6	ACS-LS	229	greedy	400	1	0.6	5	0.8	2999962	2976.0477833976	2976.0477833976	0.000000	5	2976.0477833976	1	2912.9598697580	2999962	0	0	0	0	0	0.00	75.44	stored
PERM	g3e6	ACS-LS	229	greedy 85 57 6 7 44 51 82 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 45 20 12 29 35 15 53 10 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 76 49 62 31 66 48 63
TRACE	g3e6	ACS-LS	229	greedy	NA	3199.930262	3199.346813	3199.346813	3179.034860	3165.497234	3098.776208	3054.533781	3054.533781	3054.533781	3054.533781	3032.838577	3032.838577	3032.838577	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846


==> anc/results/exp3/g3e7_ACS-LS_200_greedy.txt <==
RUN	g3e7	ACS-LS	200	greedy	400	1	0.6	5	0.8	30000000	2963.1778929320	2963.1778929320	0.000000	4	2963.1778929320	1	2879.3030850404	30000000	0	0	0	0	0	0.00	734.66	stored
PERM	g3e7	ACS-LS	200	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 85 20 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12
TRACE	g3e7	ACS-LS	200	greedy	NA	3333.933435	3175.022388	3167.434050	3132.360510	3132.360510	3132.360510	3102.213361	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3079.280387	3079.280387	3079.280387	3079.280387	3079.280387	3079.280387	3079.280387	3078.007855	3078.007855


==> anc/results/exp3/g3e7_ACS-LS_201_greedy.txt <==
RUN	g3e7	ACS-LS	201	greedy	400	1	0.6	5	0.8	29999998	2978.0497509185	2978.0497509185	0.000000	7	2978.0497509185	1	2917.2202732901	29999998	0	0	0	0	0	0.00	686.46	stored
PERM	g3e7	ACS-LS	201	greedy 53 15 91 38 89 86 50 83 93 75 59 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 69 28 61 80 90 76 49 62 31 66 48 63 29 35 2 23 19 10 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 12 85 20 57 45 36 14 26 9 21 81 60 37 27
TRACE	g3e7	ACS-LS	201	greedy	NA	3254.747812	3254.747812	3254.747812	3170.899858	3170.899858	3170.899858	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558


==> anc/results/exp3/g3e7_ACS-LS_202_greedy.txt <==
RUN	g3e7	ACS-LS	202	greedy	400	1	0.6	5	0.8	29999958	2963.1778929320	2963.1778929320	0.000000	4	2963.1778929320	1	2879.3030850404	29999958	0	0	0	0	0	0.00	531.86	stored
PERM	g3e7	ACS-LS	202	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 85 20 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12
TRACE	g3e7	ACS-LS	202	greedy	NA	3308.743570	3215.349849	3211.195949	3211.195949	3211.195949	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3180.364178	3180.364178	3180.364178	3180.364178	3156.697883	3156.697883	3156.697883	3156.697883	3156.697883	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911


==> anc/results/exp3/g3e7_ACS-LS_203_greedy.txt <==
RUN	g3e7	ACS-LS	203	greedy	400	1	0.6	5	0.8	29999954	2965.4635299898	2965.4635299898	0.000000	5	2964.4029347027	1	2875.3270672883	29999954	0	0	0	0	0	0.00	521.38	stored
PERM	g3e7	ACS-LS	203	greedy 85 57 6 44 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 76 49 62 31 66 48 63 12 29 7 51 82 90 80 61 28 69 3 41 1 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 2 14 23 19 10 45 20 36
TRACE	g3e7	ACS-LS	203	greedy	NA	3268.843416	3268.843416	3268.843416	3268.843416	3264.511710	3228.132888	3228.132888	3203.925876	3201.676197	3201.676197	3137.662404	3137.662404	3137.662404	3098.338704	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3081.217084	3081.217084	3081.217084	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032


==> anc/results/exp3/g3e7_ACS-LS_204_greedy.txt <==
RUN	g3e7	ACS-LS	204	greedy	400	1	0.6	5	0.8	29999982	3044.1500019727	3044.1500019727	0.000000	5	3044.1500019727	1	3006.7594891217	29999982	0	0	0	0	0	0.00	979.09	stored
PERM	g3e7	ACS-LS	204	greedy 36 19 10 55 56 96 70 79 43 40 84 72 18 71 68 98 73 87 32 16 17 51 44 9 21 26 2 14 23 45 57 20 85 12 29 35 15 53 6 7 48 63 66 31 62 49 76 82 13 4 30 1 33 74 11 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 22 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	g3e7	ACS-LS	204	greedy	NA	3247.956514	3213.955887	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3165.756966	3165.756966	3113.913068	3113.913068	3105.757864	3105.757864	3105.757864	3090.603285	3081.879686	3081.879686	3081.879686	3081.879686	3081.879686	3081.879686	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995


==> anc/results/exp3/g3e7_ACS-LS_205_greedy.txt <==
RUN	g3e7	ACS-LS	205	greedy	400	1	0.6	5	0.8	29999966	3012.4604760342	3012.4604760342	0.000000	5	3008.8659683912	1	2912.7206809430	29999966	0	0	0	0	0	0.00	488.27	stored
PERM	g3e7	ACS-LS	205	greedy 35 29 48 76 49 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 15 53 12 7 51 82 13 4 30 73 87 32 16 17 44 6 57 45 20 85
TRACE	g3e7	ACS-LS	205	greedy	NA	3472.556328	3365.843375	3323.745283	3258.031311	3185.685267	3185.685267	3185.685267	3185.685267	3177.583883	3177.583883	3177.583883	3177.583883	3149.854087	3149.854087	3149.854087	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297


==> anc/results/exp3/g3e7_ACS-LS_206_greedy.txt <==
RUN	g3e7	ACS-LS	206	greedy	400	1	0.6	5	0.8	29999982	3021.7383373710	3021.7383373710	0.000000	5	3016.9908357301	1	2923.6852882902	29999982	0	0	0	0	0	0.00	614.56	stored
PERM	g3e7	ACS-LS	206	greedy 53 15 35 29 63 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 44 85 12 7 48 76 49 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 18 71 40 43 79 98 68 73 4 30 13 82 51 6 57 45 20 36
TRACE	g3e7	ACS-LS	206	greedy	NA	3300.143197	3296.413476	3296.413476	3296.413476	3296.413476	3296.413476	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789


==> anc/results/exp3/g3e7_ACS-LS_207_greedy.txt <==
RUN	g3e7	ACS-LS	207	greedy	400	1	0.6	5	0.8	29999994	2963.1778929320	2963.1778929320	0.000000	4	2963.1778929320	1	2897.0796860153	29999994	0	0	0	0	0	0.00	525.18	stored
PERM	g3e7	ACS-LS	207	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 33 74 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 11 22 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 85 20 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12
TRACE	g3e7	ACS-LS	207	greedy	NA	3253.627727	3237.396361	3225.569794	3204.049487	3199.016177	3146.736836	3146.736836	3146.736836	3146.736836	3146.736836	3135.098936	3135.098936	3135.098936	3135.098936	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3054.973387	3049.318829	3041.602356	3041.602356	3041.602356	3041.602356	3041.602356	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591


==> anc/results/exp3/g3e7_ACS-LS_208_greedy.txt <==
RUN	g3e7	ACS-LS	208	greedy	400	1	0.6	5	0.8	29999962	2965.6743282644	2965.6743282644	0.000000	4	2959.0607966724	1	2881.7995203729	29999962	0	0	0	0	0	0.00	566.74	stored
PERM	g3e7	ACS-LS	208	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 46 24 78 74 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 85 20 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12
TRACE	g3e7	ACS-LS	208	greedy	NA	3404.308243	3342.475308	3251.440017	3209.329089	3209.329089	3209.329089	3209.329089	3209.329089	3206.298719	3184.736162	3184.736162	3184.736162	3184.736162	3184.736162	3169.093089	3169.093089	3169.093089	3152.133347	3152.133347	3152.133347	3152.133347	3152.133347	3152.133347	3147.270867	3147.270867	3147.270867	3147.270867	3138.176713	3138.176713	3138.176713	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817


==> anc/results/exp3/g3e7_ACS-LS_209_greedy.txt <==
RUN	g3e7	ACS-LS	209	greedy	400	1	0.6	5	0.8	29999958	3001.2623162728	3001.2623162728	0.000000	4	3001.2623162728	1	2932.9623240527	29999958	0	0	0	0	0	0.00	609.64	stored
PERM	g3e7	ACS-LS	209	greedy 7 51 82 4 68 71 18 40 43 84 72 88 97 3 41 1 33 74 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 11 22 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 57 45 20 85 12 29 35 15 53 36 6 44 17 16 32 87 55 56 96 70 79 98 73 30 13 76 49 62 31 66 48 63
TRACE	g3e7	ACS-LS	209	greedy	NA	3348.321625	3340.985273	3226.969207	3226.969207	3226.969207	3226.969207	3209.475367	3209.475367	3209.475367	3209.475367	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3201.478031	3199.137281	3198.350739	3198.350739	3198.350739	3198.350739	3198.350739	3198.350739	3198.350739	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232


==> anc/results/exp3/g3e7_ACS-LS_210_greedy.txt <==
RUN	g3e7	ACS-LS	210	greedy	400	1	0.6	5	0.8	29999990	3002.5791118238	3002.5791118238	0.000000	6	3001.1832969547	1	2898.2507238772	29999990	0	0	0	0	0	0.00	825.92	stored
PERM	g3e7	ACS-LS	210	greedy 57 6 10 55 56 96 70 79 98 43 40 84 72 18 71 68 4 30 73 87 32 16 17 51 44 7 12 29 35 53 15 63 48 66 31 62 49 76 82 13 3 74 33 1 11 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 22 8 46 24 78 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 45 20 85
TRACE	g3e7	ACS-LS	210	greedy	NA	3254.101376	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3171.929394	3126.646339	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3107.576795	3107.576795	3107.576795	3107.576795	3107.576795	3107.576795	3097.380198	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291


==> anc/results/exp3/g3e7_ACS-LS_211_greedy.txt <==
RUN	g3e7	ACS-LS	211	greedy	400	1	0.6	5	0.8	29999962	2959.2768716682	2959.2768716682	0.000000	5	2959.2768716682	1	2910.0460010549	29999962	0	0	0	0	0	0.00	546.80	stored
PERM	g3e7	ACS-LS	211	greedy 63 48 66 31 62 49 90 80 61 28 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 71 18 88 97 34 99 11 22 33 74 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 12 7 51 82 76 13 4 30 73 98 68 40 43 79 70 96 56 55 87 32 16 17 44 29 35 15 53 9 21 26 2 14 36 23 19 10 6 57 45 20 85
TRACE	g3e7	ACS-LS	211	greedy	NA	3283.108155	3265.184193	3229.381126	3229.381126	3221.081632	3221.081632	3213.596963	3213.596963	3213.596963	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3181.786614	3073.208161	3028.777144	3028.777144	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611


==> anc/results/exp3/g3e7_ACS-LS_212_greedy.txt <==
RUN	g3e7	ACS-LS	212	greedy	400	1	0.6	5	0.8	29999978	2977.1460310181	2977.1460310181	0.000000	6	2976.0854357310	1	2903.1293011698	29999978	0	0	0	0	0	0.00	667.38	stored
PERM	g3e7	ACS-LS	212	greedy 85 20 45 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 36 12 15 91 38 89 86 50 83 93 75 59 3 41 1 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 69 28 61 80 90 76 49 62 31 66 48 63 29 35 53 14 2 26 9 21 81 60 37 27
TRACE	g3e7	ACS-LS	212	greedy	NA	3279.574856	3277.904409	3262.292321	3227.085623	3227.085623	3175.954670	3175.954670	3175.954670	3175.954670	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3145.807329	3145.807329	3145.807329


==> anc/results/exp3/g3e7_ACS-LS_213_greedy.txt <==
RUN	g3e7	ACS-LS	213	greedy	400	1	0.6	5	0.8	29999998	2973.1165245959	2973.1165245959	0.000000	6	2973.1165245959	1	2888.5471934642	29999998	0	0	0	0	0	0.00	506.12	stored
PERM	g3e7	ACS-LS	213	greedy 85 57 6 7 51 82 13 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 45 20 36 12 29 48 76 49 62 31 66 63 35 15 53
TRACE	g3e7	ACS-LS	213	greedy	NA	3239.841024	3239.841024	3239.841024	3185.789332	3044.669910	3024.733985	3024.733985	3024.733985	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673


==> anc/results/exp3/g3e7_ACS-LS_214_greedy.txt <==
RUN	g3e7	ACS-LS	214	greedy	400	1	0.6	5	0.8	29999988	3041.0340977966	3041.0340977966	0.000000	6	3012.1695100827	1	2866.0403622449	29999988	0	0	0	0	0	0.00	567.48	stored
PERM	g3e7	ACS-LS	214	greedy 53 15 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 74 1 22 11 47 65 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 88 97 69 28 61 80 90 76 49 62 31 66 48 63 29 35 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36 12 85 20 57 45 2 14 26 9 21 81 60 37 27
TRACE	g3e7	ACS-LS	214	greedy	NA	3203.534119	3130.713726	3082.488821	3082.488821	3082.488821	3082.488821	3082.488821	3081.884235	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3051.737500	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767


==> anc/results/exp3/g3e7_ACS-LS_215_greedy.txt <==
RUN	g3e7	ACS-LS	215	greedy	400	1	0.6	5	0.8	29999962	3007.9937044265	3007.9937044265	0.000000	5	3007.9937044265	1	2953.0626502478	29999962	0	0	0	0	0	0.00	518.55	stored
PERM	g3e7	ACS-LS	215	greedy 53 15 35 63 48 66 31 62 49 76 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27 6 7 51 82 13 30 73 4 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 87 32 16 17 44 29 12 9 21 26 2 14 36 23 19 10 57 45 20 85
TRACE	g3e7	ACS-LS	215	greedy	NA	3268.291223	3203.470889	3185.901281	3181.999076	3181.999076	3181.999076	3181.999076	3181.999076	3181.999076	3164.991557	3164.991557	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319


==> anc/results/exp3/g3e7_ACS-LS_216_greedy.txt <==
RUN	g3e7	ACS-LS	216	greedy	400	1	0.6	5	0.8	29999962	2996.7398120092	2996.7398120092	0.000000	4	2995.0653768515	1	2909.4418528714	29999962	0	0	0	0	0	0.00	528.21	stored
PERM	g3e7	ACS-LS	216	greedy 12 7 51 16 73 98 79 43 40 84 72 18 71 68 4 30 13 82 76 66 48 29 35 53 15 63 31 62 49 90 80 61 28 69 3 41 1 33 74 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 36 14 2 23 19 10 55 56 96 70 87 32 17 44 6 57 45 20 85
TRACE	g3e7	ACS-LS	216	greedy	NA	3312.799700	3252.755183	3146.391584	3141.865512	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3090.872789	3090.872789	3090.872789	3077.334543	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522


==> anc/results/exp3/g3e7_ACS-LS_217_greedy.txt <==
RUN	g3e7	ACS-LS	217	greedy	400	1	0.6	5	0.8	29999990	3008.3671745243	3008.3671745243	0.000000	5	3008.3671745243	1	2920.6357772721	29999990	0	0	0	0	0	0.00	451.16	stored
PERM	g3e7	ACS-LS	217	greedy 6 7 51 82 13 76 49 90 80 61 28 69 3 78 24 46 41 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 43 40 18 71 68 4 30 73 98 79 70 96 56 55 87 32 16 17 44 10 19 45 57 20 85 12 29 63 48 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 15 35 53 36 23 2 14 26 21 9
TRACE	g3e7	ACS-LS	217	greedy	NA	3292.740409	3290.597534	3290.597534	3281.105034	3272.967565	3272.967565	3272.967565	3228.624464	3228.624464	3228.624464	3228.624464	3228.624464	3210.342165	3210.342165	3210.342165	3071.896475	3071.896475	3046.759072	3041.592240	3028.432475	3028.432475	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596


==> anc/results/exp3/g3e7_ACS-LS_218_greedy.txt <==
RUN	g3e7	ACS-LS	218	greedy	400	1	0.6	5	0.8	29999974	3012.4604760342	3012.4604760342	0.000000	5	3008.8659683912	1	2912.7206809430	29999974	0	0	0	0	0	0.00	503.06	stored
PERM	g3e7	ACS-LS	218	greedy 35 29 48 76 49 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 15 53 12 7 51 82 13 4 30 73 87 32 16 17 44 6 57 45 20 85
TRACE	g3e7	ACS-LS	218	greedy	NA	3337.006595	3331.574891	3203.551223	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3130.161132	3130.161132	3130.161132	3130.161132	3130.161132	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158


==> anc/results/exp3/g3e7_ACS-LS_219_greedy.txt <==
RUN	g3e7	ACS-LS	219	greedy	400	1	0.6	5	0.8	29999970	3037.0620031319	3037.0620031319	0.000000	5	3024.5405215333	1	2887.6868842595	29999970	0	0	0	0	0	0.00	629.97	stored
PERM	g3e7	ACS-LS	219	greedy 63 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 88 72 5 94 39 58 42 95 54 25 92 52 77 64 18 71 84 43 40 68 98 79 70 96 56 55 85 20 45 57 6 7 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 10 19 23 36 14 2 26 9 21 27 37 81 60 38 91 15 53 35 29 12
TRACE	g3e7	ACS-LS	219	greedy	NA	3261.260036	3216.670388	3202.385137	3187.966862	3187.966862	3187.966862	3141.336694	3113.008167	3102.872385	3081.954526	3081.954526	3081.954526	3081.954526	3081.954526	3081.435990	3081.435990	3081.435990	3081.435990	3081.435990	3080.861860	3075.981668	3075.037130	3072.048998	3069.672261	3058.842670	3058.842670	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003


==> anc/results/exp3/g3e7_ACS-LS_220_greedy.txt <==
RUN	g3e7	ACS-LS	220	greedy	400	1	0.6	5	0.8	29999986	2965.1271180328	2965.1271180328	0.000000	5	2965.1271180328	1	2863.7307124259	29999986	0	0	0	0	0	0.00	491.67	stored
PERM	g3e7	ACS-LS	220	greedy 48 66 31 62 49 76 90 80 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 14 36 45 57 20 85 12 29 63 35 15 53
TRACE	g3e7	ACS-LS	220	greedy	NA	3364.408299	3268.925903	3268.925903	3241.210003	3213.406792	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976


==> anc/results/exp3/g3e7_ACS-LS_221_greedy.txt <==
RUN	g3e7	ACS-LS	221	greedy	400	1	0.6	5	0.8	29999972	2965.4635299898	2965.4635299898	0.000000	5	2964.4029347027	1	2875.3270672883	29999972	0	0	0	0	0	0.00	544.59	stored
PERM	g3e7	ACS-LS	221	greedy 85 57 6 44 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 76 49 62 31 66 48 63 12 29 7 51 82 90 80 61 28 69 3 41 1 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 2 14 23 19 10 45 20 36
TRACE	g3e7	ACS-LS	221	greedy	NA	3276.570506	3269.814839	3263.866521	3263.866521	3263.866521	3263.866521	3214.315670	3214.315670	3197.688138	3160.781477	3160.781477	3160.781477	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3106.627199	3106.627199	3106.627199	3106.627199	3106.627199	3095.563012	3091.450084	3091.450084	3083.834658	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3080.863776	3076.062767	3076.062767	3076.062767	3076.062767	3076.062767	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117


==> anc/results/exp3/g3e7_ACS-LS_222_greedy.txt <==
RUN	g3e7	ACS-LS	222	greedy	400	1	0.6	5	0.8	29999970	2999.3488862374	2999.3488862374	0.000000	7	2999.3488862374	1	2923.4114362128	29999970	0	0	0	0	0	0.00	699.26	stored
PERM	g3e7	ACS-LS	222	greedy 85 20 45 57 6 7 48 63 66 31 62 49 76 82 13 4 30 73 79 98 68 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 51 44 12 29 35 15 53
TRACE	g3e7	ACS-LS	222	greedy	NA	3328.281720	3272.243918	3272.243918	3215.831151	3215.831151	3215.831151	3211.190264	3205.669802	3205.669802	3205.669802	3205.669802	3205.669802	3205.669802	3205.669802	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3168.800405	3168.800405	3168.800405	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3143.611858	3094.092322	3056.705379	3056.705379	3056.705379	3033.562310	3033.562310	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3009.366603


==> anc/results/exp3/g3e7_ACS-LS_223_greedy.txt <==
RUN	g3e7	ACS-LS	223	greedy	400	1	0.6	5	0.8	29999974	3001.1488882497	3001.1488882497	0.000000	4	2999.4744530920	1	2896.0743281370	29999974	0	0	0	0	0	0.00	507.10	stored
PERM	g3e7	ACS-LS	223	greedy 12 7 51 16 73 98 79 43 40 84 72 18 71 68 4 30 13 82 76 66 48 29 35 53 15 63 31 62 49 90 80 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 36 14 2 23 19 10 55 56 96 70 87 32 17 44 6 57 45 20 85
TRACE	g3e7	ACS-LS	223	greedy	NA	3304.682121	3234.906708	3234.906708	3234.906708	3209.241361	3209.241361	3209.241361	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299


==> anc/results/exp3/g3e7_ACS-LS_224_greedy.txt <==
RUN	g3e7	ACS-LS	224	greedy	400	1	0.6	5	0.8	29999978	3027.8866590118	3027.8866590118	0.000000	5	3027.8866590118	1	2976.4677232980	29999978	0	0	0	0	0	0.00	538.87	stored
PERM	g3e7	ACS-LS	224	greedy 35 29 48 76 49 90 80 61 28 69 3 41 46 24 78 1 22 11 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 8 33 74 97 88 72 84 18 71 40 43 79 98 68 73 30 4 13 82 51 7 12 2 14 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 63 15 53 36 23 19 10 55 56 96 70 87 32 16 17 44 6 57 45 20 85
TRACE	g3e7	ACS-LS	224	greedy	NA	3315.769785	3222.900799	3222.900799	3222.900799	3199.842568	3170.868235	3170.868235	3170.868235	3170.656690	3169.940825	3169.940825	3169.940825	3162.619333	3162.619333	3162.619333	3162.619333	3156.950967	3156.950967	3156.950967	3156.950967	3156.950967	3150.069113	3147.473509	3147.473509	3090.740223	3090.740223	3090.740223	3090.740223	3090.740223	3090.740223	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3073.522415	3073.522415	3073.522415	3073.522415	3073.522415	3073.522415	3073.522415	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040


==> anc/results/exp3/g3e7_ACS-LS_225_greedy.txt <==
RUN	g3e7	ACS-LS	225	greedy	400	1	0.6	5	0.8	29999966	3018.6689820271	3018.6689820271	0.000000	5	3008.7083437830	1	2957.6912656044	29999966	0	0	0	0	0	0.00	444.15	stored
PERM	g3e7	ACS-LS	225	greedy 85 6 7 44 51 82 4 97 74 1 22 11 47 65 58 39 88 94 5 64 77 52 92 25 54 95 42 67 34 99 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 23 19 10 17 16 32 87 55 56 96 70 79 43 40 84 72 18 71 68 98 73 30 13 76 49 62 31 66 48 63 9 21 26 2 14 36 20 45 57 12 29 35 15 53
TRACE	g3e7	ACS-LS	225	greedy	NA	3550.267455	3348.669580	3348.669580	3210.429455	3210.429455	3210.429455	3201.283664	3201.283664	3201.283664	3201.283664	3201.283664	3201.283664	3179.392153	3137.571627	3137.571627	3137.571627	3137.571627	3129.956202	3129.956202	3129.956202	3129.956202	3129.956202	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393


==> anc/results/exp3/g3e7_ACS-LS_226_greedy.txt <==
RUN	g3e7	ACS-LS	226	greedy	400	1	0.6	5	0.8	29999976	2946.5166126923	2946.5166126923	0.000000	5	2946.5166126923	1	2886.1350999578	29999976	0	0	0	0	0	0.00	693.86	stored
PERM	g3e7	ACS-LS	226	greedy 9 21 26 2 14 36 23 19 10 57 45 20 85 12 15 63 31 62 49 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 6 7 44 51 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 76 66 48 29 35 53
TRACE	g3e7	ACS-LS	226	greedy	NA	3363.087366	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3168.606403	3138.712884	3129.713974	3129.713974	3129.713974	3114.709794	3114.709794	3114.709794	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380


==> anc/results/exp3/g3e7_ACS-LS_227_greedy.txt <==
RUN	g3e7	ACS-LS	227	greedy	400	1	0.6	5	0.8	29999978	2940.5510240431	2940.5510240431	0.000000	6	2940.5510240431	1	2867.5339033833	29999978	0	0	0	0	0	0.00	532.49	stored
PERM	g3e7	ACS-LS	227	greedy 63 48 66 31 62 49 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 57 6 7 51 82 76 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 14 36 45 20 85 12 29 35 15 53
TRACE	g3e7	ACS-LS	227	greedy	NA	3336.723401	3243.764965	3178.538731	3168.637190	3168.637190	3153.825942	3153.825942	3153.825942	3152.115969	3127.305252	3123.556963	3123.556963	3106.434346	3087.354927	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3050.903045	3026.276196	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2970.670556	2970.670556	2970.670556	2970.670556	2970.670556	2970.670556


==> anc/results/exp3/g3e7_ACS-LS_228_greedy.txt <==
RUN	g3e7	ACS-LS	228	greedy	400	1	0.6	5	0.8	29999982	3031.0227281042	3031.0227281042	0.000000	5	3031.0227281042	1	2946.3384085569	29999982	0	0	0	0	0	0.00	507.26	stored
PERM	g3e7	ACS-LS	228	greedy 85 45 57 6 7 51 82 13 30 4 61 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 55 56 96 70 79 43 40 84 72 18 71 68 98 73 87 32 16 17 44 10 19 23 14 36 20 12 29 48 76 49 62 31 66 63 35 15 53
TRACE	g3e7	ACS-LS	228	greedy	NA	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3349.533891	3328.050029	3324.959467	3324.959467	3308.385396	3308.385396	3190.968896	3107.341511	3094.027625	3092.855838	3092.855838	3092.855838	3091.918496	3091.918496	3091.918496	3091.918496	3091.918496	3091.918496	3091.918496	3085.541510	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225


==> anc/results/exp3/g3e7_ACS-LS_229_greedy.txt <==
RUN	g3e7	ACS-LS	229	greedy	400	1	0.6	5	0.8	29999988	2976.0477833976	2976.0477833976	0.000000	5	2976.0477833976	1	2912.9598697580	29999988	0	0	0	0	0	0.00	794.18	stored
PERM	g3e7	ACS-LS	229	greedy 85 57 6 7 44 51 82 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 45 20 12 29 35 15 53 10 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 76 49 62 31 66 48 63
TRACE	g3e7	ACS-LS	229	greedy	NA	3199.930262	3199.346813	3199.346813	3179.034860	3165.497234	3098.776208	3054.533781	3054.533781	3054.533781	3054.533781	3032.838577	3032.838577	3032.838577	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846


==> anc/results/exp3/g3e8_ACS-LS_200_greedy.txt <==
RUN	g3e8	ACS-LS	200	greedy	400	1	0.6	5	0.8	299999986	2963.1778929320	2963.1778929320	0.000000	4	2963.1778929320	1	2879.3030850404	299999986	0	0	0	0	0	0.00	5372.80	stored
PERM	g3e8	ACS-LS	200	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 85 20 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12
TRACE	g3e8	ACS-LS	200	greedy	NA	3333.933435	3175.022388	3167.434050	3132.360510	3132.360510	3132.360510	3102.213361	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3090.539984	3079.280387	3079.280387	3079.280387	3079.280387	3079.280387	3079.280387	3079.280387	3078.007855	3078.007855


==> anc/results/exp3/g3e8_ACS-LS_201_greedy.txt <==
RUN	g3e8	ACS-LS	201	greedy	400	1	0.6	5	0.8	299999998	2978.0497509185	2978.0497509185	0.000000	7	2978.0497509185	1	2917.2202732901	299999998	0	0	0	0	0	0.00	7655.95	stored
PERM	g3e8	ACS-LS	201	greedy 53 15 91 38 89 86 50 83 93 75 59 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 69 28 61 80 90 76 49 62 31 66 48 63 29 35 2 23 19 10 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 12 85 20 57 45 36 14 26 9 21 81 60 37 27
TRACE	g3e8	ACS-LS	201	greedy	NA	3254.747812	3254.747812	3254.747812	3170.899858	3170.899858	3170.899858	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3137.644047	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558	3133.011558


==> anc/results/exp3/g3e8_ACS-LS_202_greedy.txt <==
RUN	g3e8	ACS-LS	202	greedy	400	1	0.6	5	0.8	299999958	2963.1778929320	2963.1778929320	0.000000	4	2963.1778929320	1	2879.3030850404	299999958	0	0	0	0	0	0.00	5389.32	stored
PERM	g3e8	ACS-LS	202	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 85 20 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12
TRACE	g3e8	ACS-LS	202	greedy	NA	3308.743570	3215.349849	3211.195949	3211.195949	3211.195949	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3180.364178	3180.364178	3180.364178	3180.364178	3156.697883	3156.697883	3156.697883	3156.697883	3156.697883	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911	3147.328911


==> anc/results/exp3/g3e8_ACS-LS_203_greedy.txt <==
RUN	g3e8	ACS-LS	203	greedy	400	1	0.6	5	0.8	299999990	2938.2949003119	2938.2949003119	0.000000	5	2938.2949003119	1	2880.2998301497	299999990	0	0	0	0	0	0.00	5347.27	stored
PERM	g3e8	ACS-LS	203	greedy 63 66 31 62 49 76 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 53 12 7 44 17 16 32 87 55 56 96 70 79 98 68 73 4 30 13 82 51 48 29 35 9 21 26 2 14 36 23 19 10 6 57 45 20 85
TRACE	g3e8	ACS-LS	203	greedy	NA	3268.843416	3268.843416	3268.843416	3268.843416	3264.511710	3228.132888	3228.132888	3203.925876	3201.676197	3201.676197	3137.662404	3137.662404	3137.662404	3098.338704	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3087.894573	3081.217084	3081.217084	3081.217084	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032	3074.331032


==> anc/results/exp3/g3e8_ACS-LS_204_greedy.txt <==
RUN	g3e8	ACS-LS	204	greedy	400	1	0.6	5	0.8	299999988	3011.1583481470	3011.1583481470	0.000000	4	3011.1583481470	1	2932.3953469369	299999988	0	0	0	0	0	0.00	9393.73	stored
PERM	g3e8	ACS-LS	204	greedy 27 21 9 26 14 23 45 57 20 85 12 29 35 15 53 36 2 19 10 55 56 96 70 79 43 40 84 72 18 71 68 98 73 87 32 16 17 51 44 6 7 48 63 66 31 62 49 76 82 13 4 30 3 41 74 1 22 11 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37
TRACE	g3e8	ACS-LS	204	greedy	NA	3247.956514	3213.955887	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3165.756966	3165.756966	3113.913068	3113.913068	3105.757864	3105.757864	3105.757864	3090.603285	3081.879686	3081.879686	3081.879686	3081.879686	3081.879686	3081.879686	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995	3063.297995


==> anc/results/exp3/g3e8_ACS-LS_205_greedy.txt <==
RUN	g3e8	ACS-LS	205	greedy	400	1	0.6	5	0.8	299999954	2963.1778929320	2963.1778929320	0.000000	4	2963.1778929320	1	2879.3030850404	299999954	0	0	0	0	0	0.00	5164.57	stored
PERM	g3e8	ACS-LS	205	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 85 20 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12
TRACE	g3e8	ACS-LS	205	greedy	NA	3472.556328	3365.843375	3323.745283	3258.031311	3185.685267	3185.685267	3185.685267	3185.685267	3177.583883	3177.583883	3177.583883	3177.583883	3149.854087	3149.854087	3149.854087	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297


==> anc/results/exp3/g3e8_ACS-LS_206_greedy.txt <==
RUN	g3e8	ACS-LS	206	greedy	400	1	0.6	5	0.8	299999998	2963.1778929320	2963.1778929320	0.000000	4	2963.1778929320	1	2897.0796860153	299999998	0	0	0	0	0	0.00	6097.20	stored
PERM	g3e8	ACS-LS	206	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 33 74 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 11 22 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 85 20 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12
TRACE	g3e8	ACS-LS	206	greedy	NA	3300.143197	3296.413476	3296.413476	3296.413476	3296.413476	3296.413476	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789	3087.075789


==> anc/results/exp3/g3e8_ACS-LS_207_greedy.txt <==
RUN	g3e8	ACS-LS	207	greedy	400	1	0.6	5	0.8	299999962	2963.1778929320	2963.1778929320	0.000000	4	2963.1778929320	1	2897.0796860153	299999962	0	0	0	0	0	0.00	5876.82	stored
PERM	g3e8	ACS-LS	207	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 33 74 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 11 22 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 85 20 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12
TRACE	g3e8	ACS-LS	207	greedy	NA	3253.627727	3237.396361	3225.569794	3204.049487	3199.016177	3146.736836	3146.736836	3146.736836	3146.736836	3146.736836	3135.098936	3135.098936	3135.098936	3135.098936	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3058.004286	3054.973387	3049.318829	3041.602356	3041.602356	3041.602356	3041.602356	3041.602356	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591	3040.789591


==> anc/results/exp3/g3e8_ACS-LS_208_greedy.txt <==
RUN	g3e8	ACS-LS	208	greedy	400	1	0.6	5	0.8	299999978	2963.1778929320	2963.1778929320	0.000000	4	2963.1778929320	1	2897.0796860153	299999978	0	0	0	0	0	0.00	5945.69	stored
PERM	g3e8	ACS-LS	208	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 33 74 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 11 22 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 85 20 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12
TRACE	g3e8	ACS-LS	208	greedy	NA	3404.308243	3342.475308	3251.440017	3209.329089	3209.329089	3209.329089	3209.329089	3209.329089	3206.298719	3184.736162	3184.736162	3184.736162	3184.736162	3184.736162	3169.093089	3169.093089	3169.093089	3152.133347	3152.133347	3152.133347	3152.133347	3152.133347	3152.133347	3147.270867	3147.270867	3147.270867	3147.270867	3138.176713	3138.176713	3138.176713	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817	3112.500817


==> anc/results/exp3/g3e8_ACS-LS_209_greedy.txt <==
RUN	g3e8	ACS-LS	209	greedy	400	1	0.6	5	0.8	299999966	2995.0973118342	2995.0973118342	0.000000	5	2995.0973118342	1	2942.0367515137	299999966	0	0	0	0	0	0.00	6213.44	stored
PERM	g3e8	ACS-LS	209	greedy 9 21 26 14 36 2 23 19 10 57 45 20 85 12 35 15 53 7 51 82 4 68 71 18 40 43 84 72 88 97 3 41 1 33 74 99 34 67 58 39 94 5 64 77 52 92 25 54 95 42 65 47 11 22 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 6 44 17 16 32 87 55 56 96 70 79 98 73 30 13 76 49 62 31 66 48 63 29
TRACE	g3e8	ACS-LS	209	greedy	NA	3348.321625	3340.985273	3226.969207	3226.969207	3226.969207	3226.969207	3209.475367	3209.475367	3209.475367	3209.475367	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3201.478031	3199.137281	3198.350739	3198.350739	3198.350739	3198.350739	3198.350739	3198.350739	3198.350739	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232	3188.500232


==> anc/results/exp3/g3e8_ACS-LS_210_greedy.txt <==
RUN	g3e8	ACS-LS	210	greedy	400	1	0.6	5	0.8	299999998	3002.5791118238	3002.5791118238	0.000000	6	3001.1832969547	1	2898.2507238772	299999998	0	0	0	0	0	0.00	7542.44	stored
PERM	g3e8	ACS-LS	210	greedy 57 6 10 55 56 96 70 79 98 43 40 84 72 18 71 68 4 30 73 87 32 16 17 51 44 7 12 29 35 53 15 63 48 66 31 62 49 76 82 13 3 74 33 1 11 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 22 8 46 24 78 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 45 20 85
TRACE	g3e8	ACS-LS	210	greedy	NA	3254.101376	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3177.644373	3171.929394	3126.646339	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3108.562361	3107.576795	3107.576795	3107.576795	3107.576795	3107.576795	3107.576795	3097.380198	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291	3091.403291


==> anc/results/exp3/g3e8_ACS-LS_211_greedy.txt <==
RUN	g3e8	ACS-LS	211	greedy	400	1	0.6	5	0.8	299999966	2959.2768716682	2959.2768716682	0.000000	5	2959.2768716682	1	2910.0460010549	299999966	0	0	0	0	0	0.00	5395.04	stored
PERM	g3e8	ACS-LS	211	greedy 63 48 66 31 62 49 90 80 61 28 69 3 41 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 71 18 88 97 34 99 11 22 33 74 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 12 7 51 82 76 13 4 30 73 98 68 40 43 79 70 96 56 55 87 32 16 17 44 29 35 15 53 9 21 26 2 14 36 23 19 10 6 57 45 20 85
TRACE	g3e8	ACS-LS	211	greedy	NA	3283.108155	3265.184193	3229.381126	3229.381126	3221.081632	3221.081632	3213.596963	3213.596963	3213.596963	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3181.786614	3073.208161	3028.777144	3028.777144	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611	3006.731611


==> anc/results/exp3/g3e8_ACS-LS_212_greedy.txt <==
RUN	g3e8	ACS-LS	212	greedy	400	1	0.6	5	0.8	299999984	2938.2949003119	2938.2949003119	0.000000	5	2938.2949003119	1	2880.2998301497	299999984	0	0	0	0	0	0.00	5677.59	stored
PERM	g3e8	ACS-LS	212	greedy 63 66 31 62 49 76 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 53 12 7 44 17 16 32 87 55 56 96 70 79 98 68 73 4 30 13 82 51 48 29 35 9 21 26 2 14 36 23 19 10 6 57 45 20 85
TRACE	g3e8	ACS-LS	212	greedy	NA	3279.574856	3277.904409	3262.292321	3227.085623	3227.085623	3175.954670	3175.954670	3175.954670	3175.954670	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3161.743122	3145.807329	3145.807329	3145.807329


==> anc/results/exp3/g3e8_ACS-LS_213_greedy.txt <==
RUN	g3e8	ACS-LS	213	greedy	400	1	0.6	5	0.8	299999962	2973.1165245959	2973.1165245959	0.000000	6	2973.1165245959	1	2888.5471934642	299999962	0	0	0	0	0	0.00	5074.27	stored
PERM	g3e8	ACS-LS	213	greedy 85 57 6 7 51 82 13 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 45 20 36 12 29 48 76 49 62 31 66 63 35 15 53
TRACE	g3e8	ACS-LS	213	greedy	NA	3239.841024	3239.841024	3239.841024	3185.789332	3044.669910	3024.733985	3024.733985	3024.733985	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673	2974.868673


==> anc/results/exp3/g3e8_ACS-LS_214_greedy.txt <==
RUN	g3e8	ACS-LS	214	greedy	400	1	0.6	5	0.8	299999986	2995.5948872419	2995.5948872419	0.000000	5	2995.5948872419	1	2916.8113127729	299999986	0	0	0	0	0	0.00	5237.07	stored
PERM	g3e8	ACS-LS	214	greedy 36 19 23 2 14 26 9 21 81 60 37 27 15 53 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 57 45 20 85 12 48 76 49 62 90 80 61 28 69 3 41 1 33 74 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 8 46 24 78 59 75 93 83 50 86 38 91 89 31 66 63 29 35
TRACE	g3e8	ACS-LS	214	greedy	NA	3203.534119	3130.713726	3082.488821	3082.488821	3082.488821	3082.488821	3082.488821	3081.884235	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3051.737500	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767	3051.382767


==> anc/results/exp3/g3e8_ACS-LS_215_greedy.txt <==
RUN	g3e8	ACS-LS	215	greedy	400	1	0.6	5	0.8	299999986	3007.9937044265	3007.9937044265	0.000000	5	3007.9937044265	1	2953.0626502478	299999986	0	0	0	0	0	0.00	4450.46	stored
PERM	g3e8	ACS-LS	215	greedy 53 15 35 63 48 66 31 62 49 76 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27 6 7 51 82 13 30 73 4 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 87 32 16 17 44 29 12 9 21 26 2 14 36 23 19 10 57 45 20 85
TRACE	g3e8	ACS-LS	215	greedy	NA	3268.291223	3203.470889	3185.901281	3181.999076	3181.999076	3181.999076	3181.999076	3181.999076	3181.999076	3164.991557	3164.991557	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3126.924988	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3107.168051	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319	3106.209319


==> anc/results/exp3/g3e8_ACS-LS_216_greedy.txt <==
RUN	g3e8	ACS-LS	216	greedy	400	1	0.6	5	0.8	299999978	2960.7180417923	2960.7180417923	0.000000	5	2960.7180417923	1	2877.0982371602	299999978	0	0	0	0	0	0.00	4933.29	stored
PERM	g3e8	ACS-LS	216	greedy 48 66 31 62 49 76 90 80 61 28 69 3 41 1 33 74 99 34 97 88 94 5 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 14 36 45 57 20 85 12 29 63 35 15 53
TRACE	g3e8	ACS-LS	216	greedy	NA	3312.799700	3252.755183	3146.391584	3141.865512	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3090.872789	3090.872789	3090.872789	3077.334543	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522	3064.275522


==> anc/results/exp3/g3e8_ACS-LS_217_greedy.txt <==
RUN	g3e8	ACS-LS	217	greedy	400	1	0.6	5	0.8	299999994	3008.3671745243	3008.3671745243	0.000000	5	3008.3671745243	1	2920.6357772721	299999994	0	0	0	0	0	0.00	4668.64	stored
PERM	g3e8	ACS-LS	217	greedy 6 7 51 82 13 76 49 90 80 61 28 69 3 78 24 46 41 1 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 11 22 33 8 74 97 88 72 84 43 40 18 71 68 4 30 73 98 79 70 96 56 55 87 32 16 17 44 10 19 45 57 20 85 12 29 63 48 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 15 35 53 36 23 2 14 26 21 9
TRACE	g3e8	ACS-LS	217	greedy	NA	3292.740409	3290.597534	3290.597534	3281.105034	3272.967565	3272.967565	3272.967565	3228.624464	3228.624464	3228.624464	3228.624464	3228.624464	3210.342165	3210.342165	3210.342165	3071.896475	3071.896475	3046.759072	3041.592240	3028.432475	3028.432475	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596


==> anc/results/exp3/g3e8_ACS-LS_218_greedy.txt <==
RUN	g3e8	ACS-LS	218	greedy	400	1	0.6	5	0.8	299999962	2963.1778929320	2963.1778929320	0.000000	4	2963.1778929320	1	2879.3030850404	299999962	0	0	0	0	0	0.00	5351.67	stored
PERM	g3e8	ACS-LS	218	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 85 20 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12
TRACE	g3e8	ACS-LS	218	greedy	NA	3337.006595	3331.574891	3203.551223	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3158.139989	3130.161132	3130.161132	3130.161132	3130.161132	3130.161132	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158	3109.138158


==> anc/results/exp3/g3e8_ACS-LS_219_greedy.txt <==
RUN	g3e8	ACS-LS	219	greedy	400	1	0.6	5	0.8	299999990	3028.3172078022	3028.3172078022	0.000000	5	3015.7957262037	1	2876.7202105051	299999990	0	0	0	0	0	0.00	6361.63	stored
PERM	g3e8	ACS-LS	219	greedy 63 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 74 1 22 11 99 47 65 67 34 97 71 18 88 5 94 39 58 42 95 54 25 92 52 77 64 72 84 43 40 68 98 79 70 96 56 55 85 20 45 57 6 7 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 10 19 23 36 14 2 26 9 21 27 37 81 60 38 91 15 53 35 29 12
TRACE	g3e8	ACS-LS	219	greedy	NA	3261.260036	3216.670388	3202.385137	3187.966862	3187.966862	3187.966862	3141.336694	3113.008167	3102.872385	3081.954526	3081.954526	3081.954526	3081.954526	3081.954526	3081.435990	3081.435990	3081.435990	3081.435990	3081.435990	3080.861860	3075.981668	3075.037130	3072.048998	3069.672261	3058.842670	3058.842670	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3042.056599	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003	3037.062003


==> anc/results/exp3/g3e8_ACS-LS_220_greedy.txt <==
RUN	g3e8	ACS-LS	220	greedy	400	1	0.6	5	0.8	299999998	2964.8992786751	2964.8992786751	0.000000	5	2964.8992786751	1	2898.2042372311	299999998	0	0	0	0	0	0.00	5020.13	stored
PERM	g3e8	ACS-LS	220	greedy 48 66 31 62 49 76 90 80 61 28 69 3 41 1 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 74 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 53 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 12 29 63 35 9 21 26 2 14 36 23 19 10 57 45 20 85
TRACE	g3e8	ACS-LS	220	greedy	NA	3364.408299	3268.925903	3268.925903	3241.210003	3213.406792	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976


==> anc/results/exp3/g3e8_ACS-LS_221_greedy.txt <==
RUN	g3e8	ACS-LS	221	greedy	400	1	0.6	5	0.8	299999970	2943.5066136038	2943.5066136038	0.000000	5	2943.5066136038	1	2886.7385335515	299999970	0	0	0	0	0	0.00	5190.99	stored
PERM	g3e8	ACS-LS	221	greedy 35 63 31 62 49 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 53 12 7 44 51 17 16 32 87 55 56 96 70 79 98 68 73 4 30 13 82 76 66 48 29 9 21 26 2 14 36 23 19 10 6 57 45 20 85
TRACE	g3e8	ACS-LS	221	greedy	NA	3276.570506	3269.814839	3263.866521	3263.866521	3263.866521	3263.866521	3214.315670	3214.315670	3197.688138	3160.781477	3160.781477	3160.781477	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	3106.627199	3106.627199	3106.627199	3106.627199	3106.627199	3095.563012	3091.450084	3091.450084	3083.834658	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3081.781072	3080.863776	3076.062767	3076.062767	3076.062767	3076.062767	3076.062767	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117	3047.997117


==> anc/results/exp3/g3e8_ACS-LS_222_greedy.txt <==
RUN	g3e8	ACS-LS	222	greedy	400	1	0.6	5	0.8	299999994	2938.2949003119	2938.2949003119	0.000000	5	2938.2949003119	1	2880.2998301497	299999994	0	0	0	0	0	0.00	5655.59	stored
PERM	g3e8	ACS-LS	222	greedy 63 66 31 62 49 76 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 53 12 7 44 17 16 32 87 55 56 96 70 79 98 68 73 4 30 13 82 51 48 29 35 9 21 26 2 14 36 23 19 10 6 57 45 20 85
TRACE	g3e8	ACS-LS	222	greedy	NA	3328.281720	3272.243918	3272.243918	3215.831151	3215.831151	3215.831151	3211.190264	3205.669802	3205.669802	3205.669802	3205.669802	3205.669802	3205.669802	3205.669802	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3176.115041	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3174.610604	3168.800405	3168.800405	3168.800405	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3164.605343	3143.611858	3094.092322	3056.705379	3056.705379	3056.705379	3033.562310	3033.562310	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3028.041848	3009.366603


==> anc/results/exp3/g3e8_ACS-LS_223_greedy.txt <==
RUN	g3e8	ACS-LS	223	greedy	400	1	0.6	5	0.8	299999982	2955.2928721590	2955.2928721590	0.000000	5	2955.2928721590	1	2899.0866182716	299999982	0	0	0	0	0	0.00	5287.47	stored
PERM	g3e8	ACS-LS	223	greedy 63 48 66 31 62 49 90 80 61 28 69 3 41 1 33 74 99 34 97 88 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 6 7 51 82 76 13 4 30 73 98 68 71 18 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36 9 21 26 2 14 45 57 20 85 12 29 35 15 53
TRACE	g3e8	ACS-LS	223	greedy	NA	3304.682121	3234.906708	3234.906708	3234.906708	3209.241361	3209.241361	3209.241361	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299	3194.995299


==> anc/results/exp3/g3e8_ACS-LS_224_greedy.txt <==
RUN	g3e8	ACS-LS	224	greedy	400	1	0.6	5	0.8	299999966	2963.1778929320	2963.1778929320	0.000000	4	2963.1778929320	1	2879.3030850404	299999966	0	0	0	0	0	0.00	5011.34	stored
PERM	g3e8	ACS-LS	224	greedy 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 1 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 33 8 46 24 78 97 88 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 85 20 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 53 36 14 2 26 9 21 27 37 81 60 15 35 29 12
TRACE	g3e8	ACS-LS	224	greedy	NA	3315.769785	3222.900799	3222.900799	3222.900799	3199.842568	3170.868235	3170.868235	3170.868235	3170.656690	3169.940825	3169.940825	3169.940825	3162.619333	3162.619333	3162.619333	3162.619333	3156.950967	3156.950967	3156.950967	3156.950967	3156.950967	3150.069113	3147.473509	3147.473509	3090.740223	3090.740223	3090.740223	3090.740223	3090.740223	3090.740223	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3073.522415	3073.522415	3073.522415	3073.522415	3073.522415	3073.522415	3073.522415	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040	3064.594040


==> anc/results/exp3/g3e8_ACS-LS_225_greedy.txt <==
RUN	g3e8	ACS-LS	225	greedy	400	1	0.6	5	0.8	299999990	3014.9292273984	3014.9292273984	0.000000	5	3004.9685891542	1	2960.8530489989	299999990	0	0	0	0	0	0.00	5202.42	stored
PERM	g3e8	ACS-LS	225	greedy 85 6 7 51 30 4 97 74 1 22 11 47 65 58 39 88 94 5 64 77 52 92 25 54 95 42 67 34 99 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 23 19 10 44 17 16 32 87 55 56 96 70 79 43 40 84 72 18 71 68 98 73 13 82 76 49 62 31 66 48 63 9 21 26 2 14 36 20 45 57 12 29 35 15 53
TRACE	g3e8	ACS-LS	225	greedy	NA	3550.267455	3348.669580	3348.669580	3210.429455	3210.429455	3210.429455	3201.283664	3201.283664	3201.283664	3201.283664	3201.283664	3201.283664	3179.392153	3137.571627	3137.571627	3137.571627	3137.571627	3129.956202	3129.956202	3129.956202	3129.956202	3129.956202	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393	3105.810393


==> anc/results/exp3/g3e8_ACS-LS_226_greedy.txt <==
RUN	g3e8	ACS-LS	226	greedy	400	1	0.6	5	0.8	299999962	2946.5166126923	2946.5166126923	0.000000	5	2946.5166126923	1	2886.1350999578	299999962	0	0	0	0	0	0.00	6568.62	stored
PERM	g3e8	ACS-LS	226	greedy 9 21 26 2 14 36 23 19 10 57 45 20 85 12 15 63 31 62 49 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 6 7 44 51 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 76 66 48 29 35 53
TRACE	g3e8	ACS-LS	226	greedy	NA	3363.087366	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3168.606403	3138.712884	3129.713974	3129.713974	3129.713974	3114.709794	3114.709794	3114.709794	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380	3091.876380


==> anc/results/exp3/g3e8_ACS-LS_227_greedy.txt <==
RUN	g3e8	ACS-LS	227	greedy	400	1	0.6	5	0.8	299999982	2940.5510240431	2940.5510240431	0.000000	6	2940.5510240431	1	2867.5339033833	299999982	0	0	0	0	0	0.00	5366.72	stored
PERM	g3e8	ACS-LS	227	greedy 63 48 66 31 62 49 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 57 6 7 51 82 76 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 14 36 45 20 85 12 29 35 15 53
TRACE	g3e8	ACS-LS	227	greedy	NA	3336.723401	3243.764965	3178.538731	3168.637190	3168.637190	3153.825942	3153.825942	3153.825942	3152.115969	3127.305252	3123.556963	3123.556963	3106.434346	3087.354927	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3050.903045	3026.276196	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2974.396084	2970.670556	2970.670556	2970.670556	2970.670556	2970.670556	2970.670556


==> anc/results/exp3/g3e8_ACS-LS_228_greedy.txt <==
RUN	g3e8	ACS-LS	228	greedy	400	1	0.6	5	0.8	299999966	2940.5510240431	2940.5510240431	0.000000	6	2940.5510240431	1	2867.5339033833	299999966	0	0	0	0	0	0.00	4620.82	stored
PERM	g3e8	ACS-LS	228	greedy 63 48 66 31 62 49 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 57 6 7 51 82 76 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 14 36 45 20 85 12 29 35 15 53
TRACE	g3e8	ACS-LS	228	greedy	NA	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	3349.533891	3328.050029	3324.959467	3324.959467	3308.385396	3308.385396	3190.968896	3107.341511	3094.027625	3092.855838	3092.855838	3092.855838	3091.918496	3091.918496	3091.918496	3091.918496	3091.918496	3091.918496	3091.918496	3085.541510	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3081.177827	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225	3063.331225


==> anc/results/exp3/g3e8_ACS-LS_229_greedy.txt <==
RUN	g3e8	ACS-LS	229	greedy	400	1	0.6	5	0.8	299999958	2973.1165245959	2973.1165245959	0.000000	6	2973.1165245959	1	2888.5471934642	299999958	0	0	0	0	0	0.00	5465.85	stored
PERM	g3e8	ACS-LS	229	greedy 85 57 6 7 51 82 13 90 80 61 28 69 3 41 1 74 11 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 2 23 19 10 55 56 96 70 79 98 68 4 30 73 87 32 16 17 44 45 20 36 12 29 48 76 49 62 31 66 63 35 15 53
TRACE	g3e8	ACS-LS	229	greedy	NA	3199.930262	3199.346813	3199.346813	3179.034860	3165.497234	3098.776208	3054.533781	3054.533781	3054.533781	3054.533781	3032.838577	3032.838577	3032.838577	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3020.704190	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846	3016.628846


==> anc/results/exp3/x3e3_ACS-LS_200_exact.txt <==
RUN	x3e3	ACS-LS	200	exact	400	1	0.6	5	0.8	2966	2933.5662769878	4235.3286995351	0.000000	8	2933.5662769878	1	2725.7338663514	2966	2826	140	2826	0	1797222755	82.76	82.83	stored
PERM	x3e3	ACS-LS	200	exact 27 37 60 81 21 9 26 36 14 2 23 19 10 55 56 96 87 70 79 98 73 30 4 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 15 53 12 85 20 45 57 6 7 44 51 17 16 32 13 82 76 49 62 31 66 48 63 29 35
TRACE	x3e3	ACS-LS	200	exact	NA	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277	2933.566277


==> anc/results/exp3/x3e3_ACS-LS_201_exact.txt <==
RUN	x3e3	ACS-LS	201	exact	400	1	0.6	5	0.8	2962	2953.2048464582	4146.5311873385	0.000000	13	2953.2048464582	1	2768.4883639256	2962	2644	318	2644	0	1876077527	90.78	90.85	stored
PERM	x3e3	ACS-LS	201	exact 9 21 26 2 14 36 23 19 10 44 7 6 57 45 20 85 12 29 63 48 66 31 62 49 76 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 51 82 90 80 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	x3e3	ACS-LS	201	exact	NA	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846	2953.204846


==> anc/results/exp3/x3e3_ACS-LS_202_exact.txt <==
RUN	x3e3	ACS-LS	202	exact	400	1	0.6	5	0.8	2966	2900.3375835296	5511.6036044118	0.000000	16	2900.3375835296	1	2722.7263337605	2966	2780	186	2780	0	1957940798	98.21	98.27	stored
PERM	x3e3	ACS-LS	202	exact 85 20 45 57 6 12 29 63 35 15 53 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 47 65 67 34 99 11 22 33 74 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 73 4 30 13 82 76 49 62 31 66 48 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 21 9
TRACE	x3e3	ACS-LS	202	exact	NA	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584	2900.337584


==> anc/results/exp3/x3e3_ACS-LS_203_exact.txt <==
RUN	x3e3	ACS-LS	203	exact	400	1	0.6	5	0.8	2962	2972.4001054261	3994.8715221952	0.000000	9	2972.4001054261	1	2872.8922783381	2962	2826	136	2826	0	1024564812	80.49	80.55	stored
PERM	x3e3	ACS-LS	203	exact 9 26 21 27 37 81 60 15 35 12 29 63 48 66 31 62 49 90 80 61 28 69 3 41 78 24 46 8 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 40 71 18 88 97 34 99 11 22 33 74 59 75 93 83 50 86 89 38 91 53 85 20 14 2 45 57 6 7 51 82 76 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 36
TRACE	x3e3	ACS-LS	203	exact	NA	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105	2972.400105


==> anc/results/exp3/x3e3_ACS-LS_204_exact.txt <==
RUN	x3e3	ACS-LS	204	exact	400	1	0.6	5	0.8	2990	2983.2301746980	3980.8587734377	0.000000	8	2983.2301746980	1	2739.7502776413	2990	2804	186	2804	0	1678283408	77.66	77.76	stored
PERM	x3e3	ACS-LS	204	exact 27 37 21 9 26 14 2 23 19 10 44 17 16 32 87 55 56 96 70 79 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 99 65 47 11 74 22 1 33 8 46 24 78 41 3 69 28 61 97 88 18 71 40 68 98 73 30 4 13 80 90 59 75 93 83 50 86 89 38 91 60 81 53 15 35 12 29 63 48 66 31 62 49 76 82 51 7 6 57 45 20 85 36
TRACE	x3e3	ACS-LS	204	exact	NA	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175	2983.230175


==> anc/results/exp3/x3e3_ACS-LS_205_exact.txt <==
RUN	x3e3	ACS-LS	205	exact	400	1	0.6	5	0.8	2958	2928.8016192533	3901.5875005204	0.000000	10	2928.8016192533	1	2779.4475280383	2958	2755	203	2755	0	1787684405	80.37	80.44	stored
PERM	x3e3	ACS-LS	205	exact 53 15 35 63 31 62 49 90 80 61 28 69 3 41 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 65 47 11 99 74 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 19 10 6 7 12 29 48 66 76 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 51 44 57 45 20 85 36
TRACE	x3e3	ACS-LS	205	exact	NA	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619


==> anc/results/exp3/x3e3_ACS-LS_206_exact.txt <==
RUN	x3e3	ACS-LS	206	exact	400	1	0.6	5	0.8	2982	2880.6893460773	3933.9034835840	0.000000	7	2880.6893460773	1	2696.1863516927	2982	2836	146	2836	0	2083307236	95.16	95.25	stored
PERM	x3e3	ACS-LS	206	exact 53 15 35 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 74 33 1 47 65 67 34 99 11 22 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	x3e3	ACS-LS	206	exact	NA	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346	2880.689346


==> anc/results/exp3/x3e3_ACS-LS_207_exact.txt <==
RUN	x3e3	ACS-LS	207	exact	400	1	0.6	5	0.8	2958	3012.6856884611	4396.5282561760	0.000000	13	3012.6856884611	1	2819.1545943560	2958	2750	208	2750	0	1710770254	81.95	82.02	stored
PERM	x3e3	ACS-LS	207	exact 9 21 26 14 2 36 85 20 45 57 6 7 44 17 16 32 51 82 13 90 75 59 80 61 28 69 3 41 78 24 46 8 33 1 22 74 11 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 88 97 18 71 72 84 43 40 68 4 30 73 98 79 70 87 96 56 55 10 19 23 12 29 63 48 66 31 76 49 62 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	x3e3	ACS-LS	207	exact	NA	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688	3012.685688


==> anc/results/exp3/x3e3_ACS-LS_208_exact.txt <==
RUN	x3e3	ACS-LS	208	exact	400	1	0.6	5	0.8	2958	2978.5111818191	3939.6744183399	0.000000	8	2978.5111818191	1	2800.4394759397	2958	2850	108	2850	0	1347012197	60.69	60.75	stored
PERM	x3e3	ACS-LS	208	exact 81 60 91 38 89 86 50 83 93 75 59 90 80 28 61 69 3 41 78 24 46 8 33 1 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 70 87 73 30 4 13 16 32 56 96 55 10 23 36 85 20 45 57 6 7 44 17 51 82 76 49 62 31 66 48 63 29 35 15 53 12 19 2 14 26 9 21 37 27
TRACE	x3e3	ACS-LS	208	exact	NA	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182	2978.511182


==> anc/results/exp3/x3e3_ACS-LS_209_exact.txt <==
RUN	x3e3	ACS-LS	209	exact	400	1	0.6	5	0.8	2966	2998.3456770747	4088.3649602022	0.000000	7	2998.3456770747	1	2816.9747552144	2966	2925	41	2925	0	1257637555	57.95	58.03	stored
PERM	x3e3	ACS-LS	209	exact 53 15 35 12 6 7 44 16 32 87 70 79 98 68 73 4 30 13 82 76 49 62 90 80 61 28 69 3 41 74 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 96 56 55 17 51 48 66 31 63 29 57 45 20 85
TRACE	x3e3	ACS-LS	209	exact	NA	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677	2998.345677


==> anc/results/exp3/x3e3_ACS-LS_210_exact.txt <==
RUN	x3e3	ACS-LS	210	exact	400	1	0.6	5	0.8	2966	2905.7865808998	3782.6521735024	0.000000	6	2905.7865808998	1	2703.4979692068	2966	2639	327	2639	0	2866850679	133.46	133.53	stored
PERM	x3e3	ACS-LS	210	exact 53 15 35 29 12 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 18 71 84 43 40 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 81 60 37 27
TRACE	x3e3	ACS-LS	210	exact	NA	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581	2905.786581


==> anc/results/exp3/x3e3_ACS-LS_211_exact.txt <==
RUN	x3e3	ACS-LS	211	exact	400	1	0.6	5	0.8	2978	2908.3650854950	4037.3621525107	0.000000	10	2908.3650854950	1	2666.7400566595	2978	2698	280	2698	0	3048255483	130.89	130.98	stored
PERM	x3e3	ACS-LS	211	exact 36 14 2 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 12 53 15 35 29 63 48 66 31 62 49 76 82 13 4 30 73 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26
TRACE	x3e3	ACS-LS	211	exact	NA	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085	2908.365085


==> anc/results/exp3/x3e3_ACS-LS_212_exact.txt <==
RUN	x3e3	ACS-LS	212	exact	400	1	0.6	5	0.8	2974	2989.4246920619	3923.3458500347	0.000000	12	2989.4246920619	1	2838.0413357983	2974	2829	145	2829	0	2253942516	109.19	109.27	stored
PERM	x3e3	ACS-LS	212	exact 12 29 35 53 15 63 48 66 31 62 49 76 82 13 16 32 17 51 44 7 6 57 45 20 85 23 19 10 55 56 96 87 70 79 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 40 68 98 73 30 4 97 3 41 74 1 47 65 67 34 99 11 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 36 14 2 26 21 9
TRACE	x3e3	ACS-LS	212	exact	NA	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692	2989.424692


==> anc/results/exp3/x3e3_ACS-LS_213_exact.txt <==
RUN	x3e3	ACS-LS	213	exact	400	1	0.6	5	0.8	2958	2982.7495523458	3990.8804773761	0.000000	6	2982.7495523458	1	2755.6284738781	2958	2494	464	2494	0	2927293505	125.11	125.17	stored
PERM	x3e3	ACS-LS	213	exact 36 14 2 23 45 57 20 85 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 88 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 1 33 8 46 24 78 28 69 3 41 74 99 34 97 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 19 10 55 56 96 70 87 32 16 17 51 44 7 6 12 35 15 53
TRACE	x3e3	ACS-LS	213	exact	NA	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552	2982.749552


==> anc/results/exp3/x3e3_ACS-LS_214_exact.txt <==
RUN	x3e3	ACS-LS	214	exact	400	1	0.6	5	0.8	2956	2968.4617311573	4112.7688390757	0.000000	9	2968.4617311573	1	2834.6685949567	2956	2815	141	2815	0	1336511426	62.26	62.32	stored
PERM	x3e3	ACS-LS	214	exact 12 6 7 44 17 16 32 51 82 13 76 49 90 80 61 28 69 3 41 74 99 65 47 11 22 1 33 8 46 24 78 97 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 4 30 73 87 70 96 56 55 10 19 36 85 20 57 45 23 2 14 26 21 9 53 15 35 29 63 48 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27
TRACE	x3e3	ACS-LS	214	exact	NA	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731	2968.461731


==> anc/results/exp3/x3e3_ACS-LS_215_exact.txt <==
RUN	x3e3	ACS-LS	215	exact	400	1	0.6	5	0.8	2964	2935.6982109289	4015.1022838344	0.000000	7	2935.6982109289	1	2708.7449009478	2964	2641	323	2641	0	3319028806	136.93	137.00	stored
PERM	x3e3	ACS-LS	215	exact 53 15 27 9 21 26 14 2 36 23 19 10 32 16 17 51 44 7 6 57 45 20 85 12 29 35 63 48 66 31 62 49 76 82 13 4 30 73 87 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37
TRACE	x3e3	ACS-LS	215	exact	NA	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211	2935.698211


==> anc/results/exp3/x3e3_ACS-LS_216_exact.txt <==
RUN	x3e3	ACS-LS	216	exact	400	1	0.6	5	0.8	2962	2899.3557268405	3661.2934306844	0.000000	7	2899.3557268405	1	2710.1528647013	2962	2831	131	2831	0	1622193653	70.47	70.54	stored
PERM	x3e3	ACS-LS	216	exact 36 14 2 23 19 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 15 53 9 26 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 74 99 47 65 67 34 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 70 96 56 55 10 57 45 20 85 12 29 35
TRACE	x3e3	ACS-LS	216	exact	NA	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727	2899.355727


==> anc/results/exp3/x3e3_ACS-LS_217_exact.txt <==
RUN	x3e3	ACS-LS	217	exact	400	1	0.6	5	0.8	2954	2947.3008230862	3796.8307884895	0.000000	7	2947.3008230862	1	2721.9117654209	2954	2776	178	2776	0	1110101112	59.87	59.92	stored
PERM	x3e3	ACS-LS	217	exact 9 26 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 47 65 99 74 97 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 40 18 71 68 4 30 73 98 79 70 96 56 55 87 32 16 17 51 82 13 76 49 62 31 66 48 63 85 36 14 2 23 19 10 45 20 57 6 44 7 12 29 35 15 53
TRACE	x3e3	ACS-LS	217	exact	NA	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823	2947.300823


==> anc/results/exp3/x3e3_ACS-LS_218_exact.txt <==
RUN	x3e3	ACS-LS	218	exact	400	1	0.6	5	0.8	2958	2953.5924095856	4916.5833535879	0.000000	15	2953.5924095856	1	2808.2491002867	2958	2624	334	2624	0	1782809660	78.92	78.98	stored
PERM	x3e3	ACS-LS	218	exact 36 14 2 26 21 9 53 15 35 29 12 6 7 48 63 66 31 62 49 76 90 80 28 69 3 41 78 24 46 8 33 1 22 74 11 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 43 40 71 18 88 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 85 20 45 57 44 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 10 19 23
TRACE	x3e3	ACS-LS	218	exact	NA	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410	2953.592410


==> anc/results/exp3/x3e3_ACS-LS_219_exact.txt <==
RUN	x3e3	ACS-LS	219	exact	400	1	0.6	5	0.8	2968	3025.2173988713	3995.5800644418	0.000000	6	3025.2173988713	1	2846.1333890784	2968	2762	206	2762	0	2553542925	131.19	131.26	stored
PERM	x3e3	ACS-LS	219	exact 53 15 35 29 63 48 66 31 76 49 62 93 83 50 86 89 38 91 60 81 37 27 85 20 45 57 6 10 17 16 32 87 55 56 96 70 79 98 68 40 43 84 18 71 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 61 28 69 3 41 74 99 34 67 65 47 11 22 1 33 8 46 24 78 59 75 90 80 4 73 30 13 82 51 44 7 12 36 19 23 2 14 26 21 9
TRACE	x3e3	ACS-LS	219	exact	NA	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399	3025.217399


==> anc/results/exp3/x3e3_ACS-LS_220_exact.txt <==
RUN	x3e3	ACS-LS	220	exact	400	1	0.6	5	0.8	2982	3009.1426366230	3672.9508313535	0.000000	8	3009.1426366230	1	2770.7808274860	2982	2875	107	2875	0	1068854875	49.66	49.76	stored
PERM	x3e3	ACS-LS	220	exact 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 78 24 46 8 33 1 22 47 65 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 43 40 71 18 88 97 34 99 11 74 41 3 69 28 61 80 90 76 49 62 31 66 48 63 15 53 35 29 12 85 20 45 57 6 7 44 17 51 82 13 30 4 73 68 98 79 70 87 32 16 96 56 55 10 19 23 36
TRACE	x3e3	ACS-LS	220	exact	NA	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637	3009.142637


==> anc/results/exp3/x3e3_ACS-LS_221_exact.txt <==
RUN	x3e3	ACS-LS	221	exact	400	1	0.6	5	0.8	2986	2937.9318119265	3894.2847212947	0.000000	9	2937.9318119265	1	2736.6292498071	2986	2840	146	2840	0	2206350398	112.38	112.48	stored
PERM	x3e3	ACS-LS	221	exact 53 15 35 29 63 48 66 31 62 49 76 13 82 51 7 6 44 17 16 32 87 55 56 96 70 79 98 73 30 4 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 61 80 90 28 69 3 41 74 11 99 34 67 65 47 1 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 57 45 20 85 12
TRACE	x3e3	ACS-LS	221	exact	NA	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812	2937.931812


==> anc/results/exp3/x3e3_ACS-LS_222_exact.txt <==
RUN	x3e3	ACS-LS	222	exact	400	1	0.6	5	0.8	2970	2976.2994580822	3749.1344250270	0.000000	9	2976.2994580822	1	2825.5678636330	2970	2624	346	2624	0	2062341052	92.37	92.44	stored
PERM	x3e3	ACS-LS	222	exact 85 57 6 7 44 17 51 82 13 4 30 73 16 32 87 55 56 96 70 79 98 68 71 18 40 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 61 28 69 3 41 74 33 1 47 65 67 34 99 11 22 8 46 24 78 59 75 80 90 49 76 48 63 66 31 62 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 45 20 12 29 35 15 53
TRACE	x3e3	ACS-LS	222	exact	NA	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458	2976.299458


==> anc/results/exp3/x3e3_ACS-LS_223_exact.txt <==
RUN	x3e3	ACS-LS	223	exact	400	1	0.6	5	0.8	2954	2991.2461768586	3726.2564586521	0.000000	6	2991.2461768586	1	2757.8625106901	2954	2649	305	2649	0	1600600257	79.90	79.96	stored
PERM	x3e3	ACS-LS	223	exact 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 74 11 99 47 65 42 39 58 67 34 97 88 5 94 95 54 25 92 52 77 64 72 84 43 40 18 71 68 4 30 73 98 79 70 96 56 55 87 32 16 17 51 82 13 76 49 62 31 66 48 63 53 15 35 29 12 85 20 45 57 6 7 44 10 19 23 36
TRACE	x3e3	ACS-LS	223	exact	NA	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177	2991.246177


==> anc/results/exp3/x3e3_ACS-LS_224_exact.txt <==
RUN	x3e3	ACS-LS	224	exact	400	1	0.6	5	0.8	2962	2953.3444995211	3596.1905904070	0.000000	6	2953.3444995211	1	2788.6464479105	2962	2704	258	2704	0	2346673653	103.33	103.40	stored
PERM	x3e3	ACS-LS	224	exact 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 33 1 22 11 47 65 67 34 99 74 69 28 61 80 13 16 32 87 70 96 56 55 10 19 23 20 85 45 57 6 7 44 17 51 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	x3e3	ACS-LS	224	exact	NA	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500	2953.344500


==> anc/results/exp3/x3e3_ACS-LS_225_exact.txt <==
RUN	x3e3	ACS-LS	225	exact	400	1	0.6	5	0.8	2962	2911.6552067497	4013.3972458348	0.000000	9	2911.6552067497	1	2697.9832825341	2962	2807	155	2807	0	2302910603	96.63	96.69	stored
PERM	x3e3	ACS-LS	225	exact 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 74 11 99 34 67 65 47 1 22 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 36 14 2 26 21 9
TRACE	x3e3	ACS-LS	225	exact	NA	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207	2911.655207


==> anc/results/exp3/x3e3_ACS-LS_226_exact.txt <==
RUN	x3e3	ACS-LS	226	exact	400	1	0.6	5	0.8	2966	2973.2993454368	3753.6682257425	0.000000	10	2973.2993454368	1	2791.2083293583	2966	2768	198	2768	0	2452738705	124.02	124.10	stored
PERM	x3e3	ACS-LS	226	exact 36 14 2 23 19 10 45 20 85 57 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 12 29 35 53 15 63 48 66 31 62 49 76 90 80 28 69 3 41 78 24 46 8 33 1 22 11 99 74 47 65 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26
TRACE	x3e3	ACS-LS	226	exact	NA	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345	2973.299345


==> anc/results/exp3/x3e3_ACS-LS_227_exact.txt <==
RUN	x3e3	ACS-LS	227	exact	400	1	0.6	5	0.8	2988	2940.0170874825	4242.1415590746	0.000000	8	2940.0170874825	1	2726.6013719650	2988	2570	418	2570	0	2267776857	106.96	107.05	stored
PERM	x3e3	ACS-LS	227	exact 36 85 20 45 57 6 44 7 48 63 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 18 71 84 72 88 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 1 33 8 46 24 78 3 41 74 99 34 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 19 10 55 56 96 70 87 32 16 17 51 12 29 35 15 53
TRACE	x3e3	ACS-LS	227	exact	NA	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087


==> anc/results/exp3/x3e3_ACS-LS_228_exact.txt <==
RUN	x3e3	ACS-LS	228	exact	400	1	0.6	5	0.8	2960	2977.4192492196	3919.1499427026	0.000000	7	2977.4192492196	1	2793.7004686324	2960	2823	137	2823	0	1504259800	89.19	89.25	stored
PERM	x3e3	ACS-LS	228	exact 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 28 69 3 41 78 24 46 8 33 1 22 11 47 65 67 34 99 74 90 80 61 97 88 39 58 42 95 25 54 92 52 77 64 94 5 72 84 43 40 18 71 68 4 30 13 82 76 49 62 31 66 48 63 15 53 35 29 12 85 20 45 57 6 7 44 51 17 16 32 87 73 98 79 70 96 56 55 10 19 23 36
TRACE	x3e3	ACS-LS	228	exact	NA	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249	2977.419249


==> anc/results/exp3/x3e3_ACS-LS_229_exact.txt <==
RUN	x3e3	ACS-LS	229	exact	400	1	0.6	5	0.8	2970	2977.0566849787	3865.2711952674	0.000000	8	2977.0566849787	1	2802.6930157532	2970	2850	120	2850	0	1743419842	78.65	78.72	stored
PERM	x3e3	ACS-LS	229	exact 36 23 2 14 26 9 21 27 37 81 60 38 89 31 66 48 63 29 12 35 15 53 91 86 50 83 93 75 59 78 24 46 8 33 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 74 41 3 69 28 61 80 90 62 49 76 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 51 44 7 6 10 19 45 57 20 85
TRACE	x3e3	ACS-LS	229	exact	NA	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685	2977.056685


==> anc/results/exp3/x3e4_ACS-LS_200_exact.txt <==
RUN	x3e4	ACS-LS	200	exact	400	1	0.6	5	0.8	29990	2905.6996788658	4510.4666810017	0.000000	12	2905.6996788658	1	2719.6201762908	29990	28092	1898	28092	0	21924045744	939.94	940.86	stored
PERM	x3e4	ACS-LS	200	exact 27 37 60 81 21 9 26 14 2 23 19 6 7 10 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 15 35 53 12 29 63 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 57 45 20 85 36
TRACE	x3e4	ACS-LS	200	exact	NA	2933.068073	2931.053867	2921.287835	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679


==> anc/results/exp3/x3e4_ACS-LS_201_exact.txt <==
RUN	x3e4	ACS-LS	201	exact	400	1	0.6	5	0.8	29994	2876.7731986464	4139.0767988127	0.000000	10	2876.7731986464	1	2752.6394584576	29994	27246	2748	27246	0	13266787989	650.48	651.13	stored
PERM	x3e4	ACS-LS	201	exact 9 21 26 2 14 36 23 19 10 6 7 51 82 13 4 30 73 98 68 71 18 88 97 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 40 43 79 70 96 56 55 87 32 16 17 44 57 45 20 85 12 29 35 53 15 63 48 66 31 62 49 76 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	x3e4	ACS-LS	201	exact	NA	2953.204846	2939.026441	2921.856495	2918.513804	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199


==> anc/results/exp3/x3e4_ACS-LS_202_exact.txt <==
RUN	x3e4	ACS-LS	202	exact	400	1	0.6	5	0.8	29966	2853.3332726622	4956.3555220617	0.000000	11	2853.3332726622	1	2718.5122948974	29966	28290	1676	28290	0	15188194108	705.37	706.00	stored
PERM	x3e4	ACS-LS	202	exact 14 2 26 9 21 27 37 81 60 15 35 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 73 4 30 13 82 76 49 62 31 66 48 63 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36
TRACE	x3e4	ACS-LS	202	exact	NA	2888.797771	2879.171964	2879.171964	2864.177222	2864.177222	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273


==> anc/results/exp3/x3e4_ACS-LS_203_exact.txt <==
RUN	x3e4	ACS-LS	203	exact	400	1	0.6	5	0.8	29996	2903.9821447362	4290.0756511263	0.000000	10	2903.9821447362	1	2765.6385273523	29996	27817	2179	27817	0	11458492408	796.27	796.95	stored
PERM	x3e4	ACS-LS	203	exact 85 20 45 57 6 7 17 16 32 87 55 56 96 70 79 98 68 73 4 30 13 90 80 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 40 71 18 88 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 2 23 19 10 44 51 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	x3e4	ACS-LS	203	exact	NA	2972.400105	2972.400105	2912.330382	2907.602046	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145	2903.982145


==> anc/results/exp3/x3e4_ACS-LS_204_exact.txt <==
RUN	x3e4	ACS-LS	204	exact	400	1	0.6	5	0.8	29958	2951.7564215935	4524.8890155066	0.000000	10	2951.7564215935	1	2794.7950707120	29958	27975	1983	27975	0	18506933746	808.07	808.84	stored
PERM	x3e4	ACS-LS	204	exact 9 21 26 2 14 36 23 19 10 6 57 45 20 85 53 15 63 66 31 62 49 76 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27 12 7 44 17 16 32 87 55 56 96 70 79 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 99 65 47 11 74 22 1 33 8 46 24 78 3 41 69 28 61 97 88 18 71 40 68 98 73 30 4 13 82 51 48 29 35
TRACE	x3e4	ACS-LS	204	exact	NA	2983.230175	2983.230175	2963.154629	2963.154629	2963.154629	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422	2951.756422


==> anc/results/exp3/x3e4_ACS-LS_205_exact.txt <==
RUN	x3e4	ACS-LS	205	exact	400	1	0.6	5	0.8	29968	2928.8016192533	3901.5875005204	0.000000	10	2928.8016192533	1	2779.4475280383	29968	28155	1813	28155	0	14306671971	611.96	612.65	stored
PERM	x3e4	ACS-LS	205	exact 53 15 35 63 31 62 49 90 80 61 28 69 3 41 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 65 47 11 99 74 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 19 10 6 7 12 29 48 66 76 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 51 44 57 45 20 85 36
TRACE	x3e4	ACS-LS	205	exact	NA	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619


==> anc/results/exp3/x3e4_ACS-LS_206_exact.txt <==
RUN	x3e4	ACS-LS	206	exact	400	1	0.6	5	0.8	29986	2877.8467785095	3956.3185197602	0.000000	7	2877.8467785095	1	2733.5551542126	29986	28927	1059	28927	0	16792437032	789.05	789.77	stored
PERM	x3e4	ACS-LS	206	exact 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 12 85 20 45 57 36 53 15 35 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 74 33 1 22 11 99 34 67 65 47 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	x3e4	ACS-LS	206	exact	NA	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779


==> anc/results/exp3/x3e4_ACS-LS_207_exact.txt <==
RUN	x3e4	ACS-LS	207	exact	400	1	0.6	5	0.8	29982	2936.8905252230	4644.4558585919	0.000000	14	2936.8905252230	1	2821.3778838319	29982	28064	1918	28064	0	11552837563	612.76	613.47	stored
PERM	x3e4	ACS-LS	207	exact 9 21 26 2 14 36 85 20 45 57 6 7 44 17 16 32 51 82 13 76 49 90 80 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 88 97 18 71 72 84 43 40 68 4 30 73 98 79 70 87 96 56 55 10 19 23 12 29 63 48 66 31 62 75 59 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	x3e4	ACS-LS	207	exact	NA	2951.386504	2951.386504	2951.386504	2951.386504	2951.386504	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525	2936.890525


==> anc/results/exp3/x3e4_ACS-LS_208_exact.txt <==
RUN	x3e4	ACS-LS	208	exact	400	1	0.6	5	0.8	29980	2843.7085656707	3553.0029181303	0.000000	5	2843.7085656707	1	2755.7026696262	29980	28618	1362	28618	0	11264022770	610.68	611.42	stored
PERM	x3e4	ACS-LS	208	exact 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 73 30 4 13 82 76 49 62 31 66 48 63 53 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 35 29 12
TRACE	x3e4	ACS-LS	208	exact	NA	2908.244610	2876.520788	2876.520788	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566


==> anc/results/exp3/x3e4_ACS-LS_209_exact.txt <==
RUN	x3e4	ACS-LS	209	exact	400	1	0.6	5	0.8	29982	2913.3234061849	3622.9568160156	0.000000	7	2913.3234061849	1	2791.7784202808	29982	28995	987	28995	0	10785227283	522.98	523.67	stored
PERM	x3e4	ACS-LS	209	exact 53 15 35 12 29 63 48 66 31 62 49 90 80 61 28 69 3 41 74 11 1 47 65 67 58 39 42 95 54 25 92 52 77 64 94 5 72 84 43 40 71 18 88 97 34 99 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 20 85 45 57 6 7 51 82 76 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 36
TRACE	x3e4	ACS-LS	209	exact	NA	2995.205804	2958.834537	2958.834537	2958.834537	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406


==> anc/results/exp3/x3e4_ACS-LS_210_exact.txt <==
RUN	x3e4	ACS-LS	210	exact	400	1	0.6	5	0.8	29994	2877.1076227032	3649.5421031245	0.000000	8	2877.1076227032	1	2737.6124996467	29994	28161	1833	28161	0	18451140596	864.76	865.40	stored
PERM	x3e4	ACS-LS	210	exact 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 45 57 20 85 36 14 2 26 9 21 27 37 81 60 15 35 12 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 29 53
TRACE	x3e4	ACS-LS	210	exact	NA	2889.979903	2889.979903	2889.979903	2881.194846	2881.194846	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623	2877.107623


==> anc/results/exp3/x3e4_ACS-LS_211_exact.txt <==
RUN	x3e4	ACS-LS	211	exact	400	1	0.6	5	0.8	29954	2895.2395529482	4125.8989342867	0.000000	10	2895.2395529482	1	2698.9727044574	29954	27487	2467	27487	0	24982438393	1098.74	1099.73	stored
PERM	x3e4	ACS-LS	211	exact 53 15 35 29 63 48 66 31 62 49 76 82 13 4 30 73 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 12 85 20 45 57 36
TRACE	x3e4	ACS-LS	211	exact	NA	2898.772520	2898.772520	2898.772520	2898.772520	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553


==> anc/results/exp3/x3e4_ACS-LS_212_exact.txt <==
RUN	x3e4	ACS-LS	212	exact	400	1	0.6	5	0.8	29958	2900.6785466414	3990.7877826232	0.000000	11	2900.6785466414	1	2780.9626514058	29958	27484	2474	27484	0	19805900929	963.66	964.37	stored
PERM	x3e4	ACS-LS	212	exact 15 63 48 66 31 62 49 76 82 51 17 44 7 6 57 45 20 85 12 29 35 53 9 21 26 2 14 36 23 19 10 55 56 96 70 87 32 16 13 4 30 73 68 98 79 43 40 71 18 84 72 88 97 3 41 78 24 46 8 1 33 22 11 47 65 42 95 54 25 92 52 77 64 5 94 39 58 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	x3e4	ACS-LS	212	exact	NA	2981.512736	2970.996643	2927.902002	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547	2900.678547


==> anc/results/exp3/x3e4_ACS-LS_213_exact.txt <==
RUN	x3e4	ACS-LS	213	exact	400	1	0.6	5	0.8	29970	2925.4054564821	3956.7973152808	0.000000	7	2925.4054564821	1	2716.5394932442	29970	27374	2596	27374	0	17254012309	798.93	799.67	stored
PERM	x3e4	ACS-LS	213	exact 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 88 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 1 33 8 46 24 78 3 41 74 99 34 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	x3e4	ACS-LS	213	exact	NA	2964.262496	2952.288654	2952.288654	2952.288654	2952.288654	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456


==> anc/results/exp3/x3e4_ACS-LS_214_exact.txt <==
RUN	x3e4	ACS-LS	214	exact	400	1	0.6	5	0.8	29954	2916.1354540728	4786.9825451232	0.000000	14	2916.1354540728	1	2776.9118961765	29954	28625	1329	28625	0	10677093145	506.73	507.39	stored
PERM	x3e4	ACS-LS	214	exact 12 7 51 82 13 76 49 62 31 66 48 63 29 35 15 53 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 74 11 47 65 99 22 1 33 8 46 24 78 97 34 67 58 39 42 95 25 54 92 52 77 64 5 94 88 72 84 43 40 18 71 68 4 30 73 98 79 70 96 56 55 87 32 16 17 44 6 57 45 20 85 36 19 10 23 2 14 26 21 9
TRACE	x3e4	ACS-LS	214	exact	NA	2963.153186	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454


==> anc/results/exp3/x3e4_ACS-LS_215_exact.txt <==
RUN	x3e4	ACS-LS	215	exact	400	1	0.6	5	0.8	29954	2896.8899594739	3632.3045961769	0.000000	8	2896.8899594739	1	2710.9440568602	29954	27657	2297	27657	0	27568714741	1179.49	1180.31	stored
PERM	x3e4	ACS-LS	215	exact 27 37 60 81 21 9 26 14 2 36 23 19 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 29 35 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 33 1 22 11 74 99 47 65 67 34 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 70 96 56 55 10 57 45 20 85 12
TRACE	x3e4	ACS-LS	215	exact	NA	2919.524216	2919.524216	2910.214116	2909.551429	2909.551429	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959	2896.889959


==> anc/results/exp3/x3e4_ACS-LS_216_exact.txt <==
RUN	x3e4	ACS-LS	216	exact	400	1	0.6	5	0.8	29998	2861.7600331173	3530.1146685982	0.000000	8	2861.7600331173	1	2751.2036800124	29998	27923	2075	27923	0	16927067454	727.37	727.98	stored
PERM	x3e4	ACS-LS	216	exact 36 14 2 23 19 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 15 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 70 96 56 55 10 57 45 20 85 12 29 35 9 26 21 81 60 37 27
TRACE	x3e4	ACS-LS	216	exact	NA	2899.355727	2896.306798	2896.306798	2896.306798	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033


==> anc/results/exp3/x3e4_ACS-LS_217_exact.txt <==
RUN	x3e4	ACS-LS	217	exact	400	1	0.6	5	0.8	29958	2922.0559956276	4529.4162629386	0.000000	11	2922.0559956276	1	2729.8595822137	29958	28440	1518	28440	0	10510093534	535.71	536.33	stored
PERM	x3e4	ACS-LS	217	exact 9 26 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 99 74 97 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 43 40 18 71 68 4 30 73 98 79 70 96 56 55 87 32 16 17 51 82 13 76 49 62 31 66 48 63 85 20 45 57 36 14 2 23 19 10 6 44 7 12 29 35 15 53
TRACE	x3e4	ACS-LS	217	exact	NA	2947.300823	2947.300823	2947.300823	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996	2922.055996


==> anc/results/exp3/x3e4_ACS-LS_218_exact.txt <==
RUN	x3e4	ACS-LS	218	exact	400	1	0.6	5	0.8	29956	2938.8709402729	3818.6254585850	0.000000	10	2938.8709402729	1	2796.3012857125	29956	28043	1913	28043	0	14674820287	661.60	662.30	stored
PERM	x3e4	ACS-LS	218	exact 2 23 19 10 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 57 45 20 85 36 14 26 9 21 37 27 53 15 35 29 12 63 48 66 31 62 49 76 90 80 28 69 3 41 78 24 46 8 33 1 22 74 11 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 43 40 71 18 88 97 61 59 75 93 83 50 86 89 38 91 60 81
TRACE	x3e4	ACS-LS	218	exact	NA	2948.591164	2940.159461	2940.159461	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940	2938.870940


==> anc/results/exp3/x3e4_ACS-LS_219_exact.txt <==
RUN	x3e4	ACS-LS	219	exact	400	1	0.6	5	0.8	29994	2971.4302353140	4259.4241903293	0.000000	9	2971.4302353140	1	2817.8600701668	29994	28517	1477	28517	0	21648479097	1059.42	1060.24	stored
PERM	x3e4	ACS-LS	219	exact 53 15 35 29 63 48 66 31 76 49 62 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 23 19 10 6 7 44 17 16 32 87 55 56 96 70 79 98 68 71 18 40 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 61 28 69 3 41 74 11 99 34 67 65 47 1 22 33 8 46 24 78 59 75 90 80 4 73 30 13 82 51 12 85 20 57 45 36
TRACE	x3e4	ACS-LS	219	exact	NA	3025.217399	2983.969686	2983.969686	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235


==> anc/results/exp3/x3e4_ACS-LS_220_exact.txt <==
RUN	x3e4	ACS-LS	220	exact	400	1	0.6	5	0.8	29994	2883.8394512394	4079.8862789564	0.000000	10	2883.8394512394	1	2814.9780977275	29994	27774	2220	27774	0	12056065729	627.17	627.82	stored
PERM	x3e4	ACS-LS	220	exact 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 1 33 22 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 40 71 18 88 97 34 99 11 74 69 28 61 80 90 76 49 62 31 66 48 63 29 12 35 15 53 23 19 10 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 57 45 20 85
TRACE	x3e4	ACS-LS	220	exact	NA	2979.097052	2955.219203	2918.546767	2918.546767	2918.546767	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451	2883.839451


==> anc/results/exp3/x3e4_ACS-LS_221_exact.txt <==
RUN	x3e4	ACS-LS	221	exact	400	1	0.6	5	0.8	29958	2931.5802058858	3879.6278936063	0.000000	8	2931.5802058858	1	2779.3700558934	29958	28574	1384	28574	0	20673101521	1028.01	1028.95	stored
PERM	x3e4	ACS-LS	221	exact 53 15 35 29 63 48 66 31 62 49 76 13 82 51 7 6 44 17 16 32 87 55 56 96 70 79 98 73 4 30 68 71 18 40 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 61 80 90 28 69 3 41 74 11 99 34 67 65 47 1 22 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 57 45 20 85 12
TRACE	x3e4	ACS-LS	221	exact	NA	2937.931812	2937.931812	2937.931812	2937.931812	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206	2931.580206


==> anc/results/exp3/x3e4_ACS-LS_222_exact.txt <==
RUN	x3e4	ACS-LS	222	exact	400	1	0.6	5	0.8	29986	2944.1995321966	4014.3247621888	0.000000	10	2944.1995321966	1	2834.2782138599	29986	27705	2281	27705	0	13859651082	646.56	647.50	stored
PERM	x3e4	ACS-LS	222	exact 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 62 31 66 63 48 7 6 57 20 85 45 19 23 10 55 56 96 70 79 98 68 71 18 40 43 84 72 5 64 77 52 92 25 54 95 42 58 39 94 88 97 61 28 69 3 41 74 33 1 22 11 99 34 67 65 47 8 46 24 78 59 75 80 90 49 76 82 13 4 30 73 87 32 16 17 51 44 12 29 35 15 53
TRACE	x3e4	ACS-LS	222	exact	NA	2976.299458	2976.299458	2976.299458	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532


==> anc/results/exp3/x3e4_ACS-LS_223_exact.txt <==
RUN	x3e4	ACS-LS	223	exact	400	1	0.6	5	0.8	29968	2867.9662753154	4594.9174839343	0.000000	11	2867.9662753154	1	2693.5431588272	29968	28037	1931	28037	0	12845161672	627.57	628.25	stored
PERM	x3e4	ACS-LS	223	exact 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 12 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 29 35 15 53
TRACE	x3e4	ACS-LS	223	exact	NA	2991.246177	2990.738118	2952.733007	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275


==> anc/results/exp3/x3e4_ACS-LS_224_exact.txt <==
RUN	x3e4	ACS-LS	224	exact	400	1	0.6	5	0.8	29968	2904.7613459979	3796.6997105662	0.000000	9	2904.7613459979	1	2781.5553067827	29968	27770	2198	27770	0	11772562031	812.73	813.58	stored
PERM	x3e4	ACS-LS	224	exact 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 13 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	x3e4	ACS-LS	224	exact	NA	2953.344500	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346


==> anc/results/exp3/x3e4_ACS-LS_225_exact.txt <==
RUN	x3e4	ACS-LS	225	exact	400	1	0.6	5	0.8	29982	2869.0210874717	4140.4105872801	0.000000	10	2869.0210874717	1	2715.7402741172	29982	29029	953	29029	0	16613929061	695.94	696.73	stored
PERM	x3e4	ACS-LS	225	exact 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 74 33 1 47 65 67 34 99 11 22 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	x3e4	ACS-LS	225	exact	NA	2887.484014	2887.484014	2887.484014	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087


==> anc/results/exp3/x3e4_ACS-LS_226_exact.txt <==
RUN	x3e4	ACS-LS	226	exact	400	1	0.6	5	0.8	29986	2906.8194643599	4035.4128098417	0.000000	9	2906.8194643599	1	2819.9993285325	29986	27860	2126	27860	0	12732297663	653.59	654.26	stored
PERM	x3e4	ACS-LS	226	exact 36 14 2 23 19 45 57 6 7 44 17 16 32 51 82 13 4 30 73 98 68 71 18 88 97 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 40 43 79 70 87 96 56 55 10 20 85 12 29 35 9 26 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 15 53
TRACE	x3e4	ACS-LS	226	exact	NA	2972.238205	2921.448813	2921.448813	2915.945239	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464


==> anc/results/exp3/x3e4_ACS-LS_227_exact.txt <==
RUN	x3e4	ACS-LS	227	exact	400	1	0.6	5	0.8	29970	2940.0170874825	4242.1415590746	0.000000	8	2940.0170874825	1	2726.6013719650	29970	27225	2745	27225	0	20755680824	966.49	967.65	stored
PERM	x3e4	ACS-LS	227	exact 36 85 20 45 57 6 44 7 48 63 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 18 71 84 72 88 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 1 33 8 46 24 78 3 41 74 99 34 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 19 10 55 56 96 70 87 32 16 17 51 12 29 35 15 53
TRACE	x3e4	ACS-LS	227	exact	NA	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087


==> anc/results/exp3/x3e4_ACS-LS_228_exact.txt <==
RUN	x3e4	ACS-LS	228	exact	400	1	0.6	5	0.8	29970	2897.4640602384	3886.2604093105	0.000000	8	2897.4640602384	1	2761.5401050515	29970	28332	1638	28332	0	10277498788	531.49	532.22	stored
PERM	x3e4	ACS-LS	228	exact 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 33 1 22 11 47 65 67 34 99 74 69 28 90 80 61 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 36 85 20 45 57 6 7 44 51 17 16 32 87 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	x3e4	ACS-LS	228	exact	NA	2920.634830	2902.006853	2901.555046	2901.555046	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060


==> anc/results/exp3/x3e4_ACS-LS_229_exact.txt <==
RUN	x3e4	ACS-LS	229	exact	400	1	0.6	5	0.8	29954	2917.0008534938	3631.0758788922	0.000000	7	2917.0008534938	1	2753.4933484593	29954	27081	2873	27081	0	17632926009	792.24	793.11	stored
PERM	x3e4	ACS-LS	229	exact 36 85 20 45 57 6 7 17 16 32 87 55 56 96 70 79 98 68 73 4 30 13 90 80 61 28 69 3 41 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 65 47 11 99 74 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 19 10 44 51 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	x3e4	ACS-LS	229	exact	NA	2953.793391	2929.789487	2929.789487	2924.269024	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853


==> anc/results/exp3/x3e5_ACS-LS_200_exact.txt <==
RUN	x3e5	ACS-LS	200	exact	400	1	0.6	5	0.8	299982	2901.5557018270	4555.6928856881	0.000000	12	2901.5557018270	1	2764.8463809772	299982	284970	15012	284970	0	185243115707	8645.50	8654.95	stored
PERM	x3e5	ACS-LS	200	exact 27 37 60 81 21 9 26 14 2 23 19 6 7 10 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 39 58 42 95 54 25 92 52 77 64 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 15 35 53 12 29 63 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 57 45 20 85 36
TRACE	x3e5	ACS-LS	200	exact	NA	2933.068073	2931.053867	2921.287835	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2905.699679	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702	2901.555702


==> anc/results/exp3/x3e5_ACS-LS_201_exact.txt <==
RUN	x3e5	ACS-LS	201	exact	400	1	0.6	5	0.8	299966	2874.1918370562	3569.4220361118	0.000000	9	2874.1918370562	1	2752.6268708906	299966	280335	19631	280335	0	92906446745	4854.72	4860.93	stored
PERM	x3e5	ACS-LS	201	exact 12 29 7 51 82 13 4 30 73 98 68 40 71 18 88 97 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 79 70 96 56 55 87 32 16 17 44 6 10 19 23 45 57 20 85 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 35 15 53
TRACE	x3e5	ACS-LS	201	exact	NA	2953.204846	2939.026441	2921.856495	2918.513804	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.271076	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837


==> anc/results/exp3/x3e5_ACS-LS_202_exact.txt <==
RUN	x3e5	ACS-LS	202	exact	400	1	0.6	5	0.8	299986	2848.5054899228	5857.8961149591	0.000000	17	2848.5054899228	1	2747.1084439272	299986	281771	18215	281771	0	108371540580	5239.52	5247.00	stored
PERM	x3e5	ACS-LS	202	exact 36 14 2 26 9 21 27 37 81 60 15 35 29 12 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 6 7 48 63 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 57 45 20 85
TRACE	x3e5	ACS-LS	202	exact	NA	2888.797771	2879.171964	2879.171964	2864.177222	2864.177222	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2850.238101	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490	2848.505490


==> anc/results/exp3/x3e5_ACS-LS_203_exact.txt <==
RUN	x3e5	ACS-LS	203	exact	400	1	0.6	5	0.8	299990	2887.0047697264	4513.8404123697	0.000000	12	2887.0047697264	1	2792.6699900664	299990	272496	27494	272496	0	111790853269	6474.91	6483.88	stored
PERM	x3e5	ACS-LS	203	exact 85 20 45 6 57 44 17 16 32 87 55 56 96 70 79 98 68 73 4 30 13 90 80 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 43 40 71 18 88 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 7 51 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	x3e5	ACS-LS	203	exact	NA	2972.400105	2972.400105	2912.330382	2907.602046	2903.982145	2903.982145	2903.982145	2895.311425	2895.311425	2895.311425	2895.311425	2890.815548	2890.815548	2890.815548	2890.815548	2890.815548	2887.288677	2887.288677	2887.288677	2887.288677	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770


==> anc/results/exp3/x3e5_ACS-LS_204_exact.txt <==
RUN	x3e5	ACS-LS	204	exact	400	1	0.6	5	0.8	299966	2914.9255454240	4536.7495313689	0.000000	13	2914.9255454240	1	2764.5858684508	299966	282519	17447	282519	0	182215759022	8696.28	8706.87	stored
PERM	x3e5	ACS-LS	204	exact 9 21 26 2 14 36 23 19 10 6 57 45 20 85 53 15 35 63 29 12 7 44 17 16 32 87 55 56 96 70 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 97 88 18 71 68 98 73 4 30 13 82 51 48 66 31 62 49 76 90 80 61 28 69 3 41 74 11 99 65 47 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	x3e5	ACS-LS	204	exact	NA	2983.230175	2983.230175	2963.154629	2963.154629	2963.154629	2951.756422	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2935.401560	2928.080001	2924.054539	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545	2914.925545


==> anc/results/exp3/x3e5_ACS-LS_205_exact.txt <==
RUN	x3e5	ACS-LS	205	exact	400	1	0.6	5	0.8	299998	2914.0066768729	3936.2138484324	0.000000	11	2914.0066768729	1	2772.6096689355	299998	278610	21388	278610	0	121858976347	5288.51	5295.24	stored
PERM	x3e5	ACS-LS	205	exact 9 21 26 2 14 36 23 19 10 6 7 12 29 63 35 15 53 85 20 45 57 44 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 51 48 66 31 62 49 76 90 80 61 28 69 3 41 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 34 65 47 11 99 74 22 1 33 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	x3e5	ACS-LS	205	exact	NA	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2928.801619	2924.210281	2924.210281	2924.210281	2924.210281	2924.015292	2924.015292	2920.488421	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677	2914.006677


==> anc/results/exp3/x3e5_ACS-LS_206_exact.txt <==
RUN	x3e5	ACS-LS	206	exact	400	1	0.6	5	0.8	299994	2836.2493639516	3755.7837570076	0.000000	13	2836.2493639516	1	2714.1648442047	299994	286294	13700	286294	0	94828838593	5391.63	5398.79	stored
PERM	x3e5	ACS-LS	206	exact 53 15 35 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 12 20 45 57 85
TRACE	x3e5	ACS-LS	206	exact	NA	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2877.846779	2841.966937	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364	2836.249364


==> anc/results/exp3/x3e5_ACS-LS_207_exact.txt <==
RUN	x3e5	ACS-LS	207	exact	400	1	0.6	5	0.8	299974	2865.9735787391	3853.4731297196	0.000000	10	2865.9735787391	1	2774.1935574285	299974	276652	23322	276652	0	110942429341	5272.54	5279.38	stored
PERM	x3e5	ACS-LS	207	exact 14 2 36 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 26 9 21 27 37 81 60 15 53 35 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 88 97 71 18 84 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12
TRACE	x3e5	ACS-LS	207	exact	NA	2951.386504	2951.386504	2951.386504	2951.386504	2951.386504	2936.890525	2936.890525	2934.600702	2928.370660	2895.251949	2893.127127	2891.761524	2891.761524	2877.128521	2877.128521	2877.128521	2877.128521	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.842206	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2866.544199	2865.973579	2865.973579	2865.973579	2865.973579	2865.973579	2865.973579	2865.973579	2865.973579	2865.973579	2865.973579	2865.973579


==> anc/results/exp3/x3e5_ACS-LS_208_exact.txt <==
RUN	x3e5	ACS-LS	208	exact	400	1	0.6	5	0.8	299958	2836.1493731597	3505.6291210309	0.000000	9	2836.1493731597	1	2738.2525013127	299958	278802	21156	278802	0	107425384046	8177.70	8186.43	stored
PERM	x3e5	ACS-LS	208	exact 2 23 19 10 55 56 96 70 87 32 16 17 51 44 6 57 45 20 85 53 15 35 29 12 7 48 63 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 18 71 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36
TRACE	x3e5	ACS-LS	208	exact	NA	2908.244610	2876.520788	2876.520788	2843.708566	2843.708566	2843.708566	2843.708566	2843.708566	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2843.137945	2841.057879	2841.057879	2841.057879	2841.057879	2839.882130	2839.882130	2839.882130	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373	2836.149373


==> anc/results/exp3/x3e5_ACS-LS_209_exact.txt <==
RUN	x3e5	ACS-LS	209	exact	400	1	0.6	5	0.8	299990	2843.2368418632	3903.4811776005	0.000000	10	2843.2368418632	1	2763.9361745784	299990	274947	25043	274947	0	114551670671	5760.70	5768.22	stored
PERM	x3e5	ACS-LS	209	exact 85 20 45 57 6 7 51 82 76 49 62 31 66 48 63 29 12 35 15 53 36 14 2 23 19 10 44 17 16 32 87 55 56 96 70 79 98 73 4 30 13 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26
TRACE	x3e5	ACS-LS	209	exact	NA	2995.205804	2958.834537	2958.834537	2958.834537	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2913.323406	2910.996141	2910.996141	2895.762451	2895.762451	2895.762451	2895.762451	2880.779864	2880.779864	2880.779864	2880.779864	2880.779864	2880.779864	2880.779864	2880.779864	2866.265185	2866.265185	2866.265185	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2860.032679	2843.236842	2843.236842	2843.236842


==> anc/results/exp3/x3e5_ACS-LS_210_exact.txt <==
RUN	x3e5	ACS-LS	210	exact	400	1	0.6	5	0.8	299962	2837.8603630834	3488.3051734560	0.000000	7	2837.8603630834	1	2724.4301059755	299962	285787	14175	285787	0	102244863457	5272.36	5278.72	stored
PERM	x3e5	ACS-LS	210	exact 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 67 34 99 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 53 15 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	x3e5	ACS-LS	210	exact	NA	2889.979903	2889.979903	2889.979903	2881.194846	2881.194846	2877.107623	2872.080997	2851.897724	2847.890421	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2846.050822	2839.520272	2839.520272	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363	2837.860363


==> anc/results/exp3/x3e5_ACS-LS_211_exact.txt <==
RUN	x3e5	ACS-LS	211	exact	400	1	0.6	5	0.8	299978	2895.2395529482	4142.1195698213	0.000000	8	2895.2395529482	1	2714.2804294118	299978	282092	17886	282092	0	166851612977	7999.92	8007.52	stored
PERM	x3e5	ACS-LS	211	exact 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 12 85 20 45 57 36 53 15 35 29 63 48 66 31 62 49 76 82 13 4 30 73 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	x3e5	ACS-LS	211	exact	NA	2898.772520	2898.772520	2898.772520	2898.772520	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553	2895.239553


==> anc/results/exp3/x3e5_ACS-LS_212_exact.txt <==
RUN	x3e5	ACS-LS	212	exact	400	1	0.6	5	0.8	299998	2840.0529559656	3537.6481033237	0.000000	9	2840.0529559656	1	2719.3201193657	299998	272594	27404	272594	0	122451303694	8654.80	8665.34	stored
PERM	x3e5	ACS-LS	212	exact 2 23 19 10 55 56 96 70 87 32 16 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 85 20 45 57 6 7 44 17 51 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	x3e5	ACS-LS	212	exact	NA	2981.512736	2970.996643	2927.902002	2900.678547	2900.678547	2900.678547	2900.678547	2851.275350	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956	2840.052956


==> anc/results/exp3/x3e5_ACS-LS_213_exact.txt <==
RUN	x3e5	ACS-LS	213	exact	400	1	0.6	5	0.8	299966	2925.4054564821	3952.0375257897	0.000000	7	2925.4054564821	1	2708.7087125087	299966	277569	22397	277569	0	155360715562	7731.37	7739.16	stored
PERM	x3e5	ACS-LS	213	exact 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 88 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 11 22 1 33 8 46 24 78 3 41 74 99 34 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	x3e5	ACS-LS	213	exact	NA	2964.262496	2952.288654	2952.288654	2952.288654	2952.288654	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456	2925.405456


==> anc/results/exp3/x3e5_ACS-LS_214_exact.txt <==
RUN	x3e5	ACS-LS	214	exact	400	1	0.6	5	0.8	299966	2872.5541635509	4736.9494815596	0.000000	10	2872.5541635509	1	2807.2916758508	299966	285960	14006	285960	0	86717208164	3971.23	3978.05	stored
PERM	x3e5	ACS-LS	214	exact 14 2 26 9 21 27 37 81 60 15 35 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 74 11 47 65 99 22 1 33 8 46 24 78 97 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63
TRACE	x3e5	ACS-LS	214	exact	NA	2963.153186	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2916.135454	2900.677933	2900.677933	2900.677933	2900.677933	2900.677933	2900.677933	2900.677933	2893.364598	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2884.046617	2880.532786	2880.532786	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164	2872.554164


==> anc/results/exp3/x3e5_ACS-LS_215_exact.txt <==
RUN	x3e5	ACS-LS	215	exact	400	1	0.6	5	0.8	299994	2846.9082845223	4610.3097897621	0.000000	9	2846.9082845223	1	2748.0721768583	299994	288714	11280	288714	0	92068018169	4503.71	4511.22	stored
PERM	x3e5	ACS-LS	215	exact 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 67 34 99 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	x3e5	ACS-LS	215	exact	NA	2919.524216	2919.524216	2910.214116	2909.551429	2909.551429	2896.889959	2896.889959	2896.889959	2896.889959	2873.503051	2867.822487	2865.147371	2859.536079	2855.850948	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285	2846.908285


==> anc/results/exp3/x3e5_ACS-LS_216_exact.txt <==
RUN	x3e5	ACS-LS	216	exact	400	1	0.6	5	0.8	299954	2847.2242541955	3651.8662930618	0.000000	9	2847.2242541955	1	2741.3045187353	299954	280924	19030	280924	0	127565551660	8281.10	8290.68	stored
PERM	x3e5	ACS-LS	216	exact 36 2 19 10 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 23 45 57 20 85 12 29 7 6 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 15 35 53
TRACE	x3e5	ACS-LS	216	exact	NA	2899.355727	2896.306798	2896.306798	2896.306798	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2861.760033	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2848.822941	2847.224254	2847.224254	2847.224254	2847.224254


==> anc/results/exp3/x3e5_ACS-LS_217_exact.txt <==
RUN	x3e5	ACS-LS	217	exact	400	1	0.6	5	0.8	299970	2838.6655168837	4948.2620955140	0.000000	11	2838.6655168837	1	2710.4188683497	299970	282061	17909	282061	0	105684863732	5820.89	5827.76	stored
PERM	x3e5	ACS-LS	217	exact 14 2 26 9 21 27 37 81 60 15 53 35 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 67 34 99 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36
TRACE	x3e5	ACS-LS	217	exact	NA	2947.300823	2947.300823	2947.300823	2922.055996	2922.055996	2922.055996	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2908.289509	2907.810504	2898.519589	2898.519589	2898.519589	2898.519589	2898.519589	2880.644710	2880.644710	2880.644710	2880.644710	2880.644710	2880.644710	2880.644710	2880.644710	2880.644710	2866.037052	2866.037052	2866.037052	2866.037052	2866.037052	2866.037052	2866.037052	2866.037052	2866.037052	2842.440815	2842.440815	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517	2838.665517


==> anc/results/exp3/x3e5_ACS-LS_218_exact.txt <==
RUN	x3e5	ACS-LS	218	exact	400	1	0.6	5	0.8	299980	2879.7811000654	3931.5559137891	0.000000	9	2879.7811000654	1	2749.9661540334	299980	278833	21147	278833	0	106562256739	5332.80	5339.77	stored
PERM	x3e5	ACS-LS	218	exact 12 29 85 20 45 57 6 7 51 82 13 4 30 73 98 68 71 18 88 97 61 28 69 3 41 78 24 46 8 1 22 33 74 11 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 35 15 53
TRACE	x3e5	ACS-LS	218	exact	NA	2948.591164	2940.159461	2940.159461	2938.870940	2938.870940	2938.870940	2919.528234	2912.793327	2911.203366	2911.203366	2889.019526	2886.218876	2886.218876	2886.218876	2886.218876	2886.218876	2886.218876	2886.218876	2886.218876	2886.218876	2886.218876	2886.218876	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100


==> anc/results/exp3/x3e5_ACS-LS_219_exact.txt <==
RUN	x3e5	ACS-LS	219	exact	400	1	0.6	5	0.8	299972	2936.0829671787	4127.9785088844	0.000000	10	2936.0829671787	1	2812.0911711497	299972	291224	8748	291224	0	114690562498	5747.40	5755.16	stored
PERM	x3e5	ACS-LS	219	exact 9 21 26 2 14 23 19 10 6 7 17 16 32 87 55 56 96 70 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 4 73 30 13 82 51 44 57 45 20 85 36 12 29 63 48 66 31 62 49 76 90 80 61 28 69 3 41 74 33 1 22 11 99 34 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	x3e5	ACS-LS	219	exact	NA	3025.217399	2983.969686	2983.969686	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2971.430235	2965.703010	2965.703010	2965.703010	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2963.201913	2936.082967


==> anc/results/exp3/x3e5_ACS-LS_220_exact.txt <==
RUN	x3e5	ACS-LS	220	exact	400	1	0.6	5	0.8	299994	2880.7763040476	4025.0941149022	0.000000	9	2880.7763040476	1	2797.4472690249	299994	272087	27907	272087	0	121469112708	8016.46	8023.28	stored
PERM	x3e5	ACS-LS	220	exact 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 1 33 22 11 47 65 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 43 40 71 18 88 97 34 99 74 69 28 61 80 90 76 49 62 31 66 48 63 29 12 35 15 53 85 20 45 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 36
TRACE	x3e5	ACS-LS	220	exact	NA	2979.097052	2955.219203	2918.546767	2918.546767	2918.546767	2883.839451	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2881.041403	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304	2880.776304


==> anc/results/exp3/x3e5_ACS-LS_221_exact.txt <==
RUN	x3e5	ACS-LS	221	exact	400	1	0.6	5	0.8	299958	2869.9603194264	4523.1936657207	0.000000	9	2869.9603194264	1	2755.4758450413	299958	290503	9455	290503	0	104679117083	5454.72	5462.81	stored
PERM	x3e5	ACS-LS	221	exact 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 63 29 35 15 53 12 85 20 45 57 6 7 44 17 51 82 76 49 90 80 61 28 69 3 41 78 24 46 8 1 33 74 99 11 22 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 73 4 30 13 16 32 87 70 96 56 55 10 19 23 36
TRACE	x3e5	ACS-LS	221	exact	NA	2937.931812	2937.931812	2937.931812	2937.931812	2931.580206	2931.580206	2930.712815	2930.712815	2928.895493	2928.895493	2921.495412	2921.495412	2921.495412	2921.495412	2908.956677	2908.956677	2887.707239	2876.842981	2876.842981	2876.842981	2876.842981	2876.842981	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319	2869.960319


==> anc/results/exp3/x3e5_ACS-LS_222_exact.txt <==
RUN	x3e5	ACS-LS	222	exact	400	1	0.6	5	0.8	299978	2849.4856684556	3654.0835356955	0.000000	9	2849.4856684556	1	2720.4183107229	299978	281550	18428	281550	0	126415784141	5806.20	5815.65	stored
PERM	x3e5	ACS-LS	222	exact 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 74 11 99 34 67 65 47 1 22 33 8 46 24 78 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	x3e5	ACS-LS	222	exact	NA	2976.299458	2976.299458	2976.299458	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2944.199532	2872.372567	2872.372567	2872.372567	2872.372567	2849.485668


==> anc/results/exp3/x3e5_ACS-LS_223_exact.txt <==
RUN	x3e5	ACS-LS	223	exact	400	1	0.6	5	0.8	299978	2843.8153360674	5148.2767551894	0.000000	15	2843.8153360674	1	2727.3491609618	299978	282975	17003	282975	0	129968631736	6019.09	6026.51	stored
PERM	x3e5	ACS-LS	223	exact 36 2 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 14 26 9 21 27 37 81 60 15 35 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12
TRACE	x3e5	ACS-LS	223	exact	NA	2991.246177	2990.738118	2952.733007	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2867.966275	2857.492082	2857.492082	2855.383436	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2853.333273	2844.276809	2844.276809	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336	2843.815336


==> anc/results/exp3/x3e5_ACS-LS_224_exact.txt <==
RUN	x3e5	ACS-LS	224	exact	400	1	0.6	5	0.8	299964	2904.7613459979	3813.8607424079	0.000000	9	2904.7613459979	1	2798.7163386244	299964	278704	21260	278704	0	95946444717	7266.42	7274.99	stored
PERM	x3e5	ACS-LS	224	exact 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 90 80 4 73 30 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 13 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	x3e5	ACS-LS	224	exact	NA	2953.344500	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346	2904.761346


==> anc/results/exp3/x3e5_ACS-LS_225_exact.txt <==
RUN	x3e5	ACS-LS	225	exact	400	1	0.6	5	0.8	299982	2827.2562779097	3775.9768398179	0.000000	10	2827.2562779097	1	2723.3431276986	299982	287547	12435	287547	0	103986894252	6596.33	6603.87	stored
PERM	x3e5	ACS-LS	225	exact 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	x3e5	ACS-LS	225	exact	NA	2887.484014	2887.484014	2887.484014	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2869.021087	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278	2827.256278


==> anc/results/exp3/x3e5_ACS-LS_226_exact.txt <==
RUN	x3e5	ACS-LS	226	exact	400	1	0.6	5	0.8	299984	2875.1866281550	3630.9256508632	0.000000	9	2875.1866281550	1	2800.5711206014	299984	281677	18307	281677	0	98248135070	4673.80	4680.08	stored
PERM	x3e5	ACS-LS	226	exact 9 21 26 2 14 23 19 10 6 7 51 82 13 4 30 73 98 68 71 18 88 97 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 40 43 79 70 96 56 55 87 32 16 17 44 29 12 85 20 57 45 36 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 35 15 53
TRACE	x3e5	ACS-LS	226	exact	NA	2972.238205	2921.448813	2921.448813	2915.945239	2906.819464	2906.819464	2906.819464	2906.819464	2906.819464	2904.431586	2904.431586	2903.948925	2899.779514	2899.779514	2898.959472	2887.796478	2887.796478	2887.796478	2887.796478	2887.796478	2887.796478	2887.796478	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2886.423641	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2876.773199	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628	2875.186628


==> anc/results/exp3/x3e5_ACS-LS_227_exact.txt <==
RUN	x3e5	ACS-LS	227	exact	400	1	0.6	5	0.8	299962	2883.8159312420	3684.1717673165	0.000000	7	2883.8159312420	1	2752.5471274134	299962	274764	25198	274764	0	135068034860	6260.08	6268.12	stored
PERM	x3e5	ACS-LS	227	exact 85 20 45 57 6 7 48 63 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 88 5 94 64 77 52 92 25 54 95 42 39 58 67 99 74 3 41 78 24 46 8 1 33 22 11 47 65 34 97 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 51 44 12 29 35 15 53
TRACE	x3e5	ACS-LS	227	exact	NA	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2940.017087	2929.488094	2929.488094	2917.862629	2917.862629	2917.862629	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931	2883.815931


==> anc/results/exp3/x3e5_ACS-LS_228_exact.txt <==
RUN	x3e5	ACS-LS	228	exact	400	1	0.6	5	0.8	299974	2833.9390954256	5185.8665077307	0.000000	12	2833.9390954256	1	2752.5341208382	299974	286542	13432	286542	0	113053108549	5576.72	5583.09	stored
PERM	x3e5	ACS-LS	228	exact 14 2 26 9 21 27 37 81 60 15 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	x3e5	ACS-LS	228	exact	NA	2920.634830	2902.006853	2901.555046	2901.555046	2897.464060	2897.464060	2897.464060	2897.464060	2897.464060	2871.675491	2871.675491	2871.675491	2854.390016	2850.877476	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2849.361369	2848.697175	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095	2833.939095


==> anc/results/exp3/x3e5_ACS-LS_229_exact.txt <==
RUN	x3e5	ACS-LS	229	exact	400	1	0.6	5	0.8	299968	2887.0047697264	4513.8404123697	0.000000	12	2887.0047697264	1	2792.6699900664	299968	271920	28048	271920	0	138571146483	6309.28	6318.00	stored
PERM	x3e5	ACS-LS	229	exact 85 20 45 6 57 44 17 16 32 87 55 56 96 70 79 98 68 73 4 30 13 90 80 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 43 40 71 18 88 97 61 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 10 7 51 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	x3e5	ACS-LS	229	exact	NA	2953.793391	2929.789487	2929.789487	2924.269024	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2917.000853	2910.187920	2910.187920	2910.187920	2895.311425	2895.311425	2895.311425	2895.311425	2887.288677	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770	2887.004770


==> anc/results/hybrid/h3e8_A_200_c1000.txt <==
ARGS	h3e8	A	200	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3718.8305444640	0.01
IMP	4	G	1026	3638.5688821197	0.02
IMP	6	G	1990	3506.6200694530	0.03
IMP	8	G	2858	3362.5761014583	0.04
IMP	10	G	3534	3333.9334346993	0.05
IMP	24	G	6010	3281.6678712707	0.10
IMP	34	G	7902	3175.0223884082	0.14
IMP	68	G	14978	3167.4340499093	0.27
IMP	72	G	15418	3132.3605095904	0.28
PHASE	222	G>X	31318	1	32318	3132.3605095904	3013.3426102675	3013.3426102675	0	3013.3426102675	0.78
IMP	222	X	32318	3013.3426102675	0.78
IMP	224	X	564318	2940.2375978700	17.81
IMP	226	X	1000318	2923.2984168302	30.00
IMP	228	X	1820318	2869.7727496594	52.88
IMP	260	X	9612318	2867.8478653717	217.43
IMP	268	X	11068318	2858.9753883046	246.65
IMP	462	X	48464318	2848.9599980928	1070.29
IMP	482	X	53160318	2844.2768087485	1179.05
RUN	h3e8	A	200	c1000	400	1	0.6	5	0.8	331265	2844.2768087485	4823.5238579678	0.000000	13	2844.2768087485	1	2708.5234696703	331265	284292	15655	31318	299947	144332123501	6563.92	6572.38	stored	300000000	299978318	1995	1	0	-1.0000000000	3132.3605095904	2844.2768087485	1
PERM	h3e8	A	200	c1000 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 35 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12
TRACE	h3e8	A	200	c1000	NA	3333.933435	3175.022388	3167.434050	3132.360510	3132.360510	3132.360510	2869.772750	2869.772750	2858.975388	2858.975388	2858.975388	2858.975388	2858.975388	2858.975388	2858.975388	2848.959998	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809


==> anc/results/hybrid/h3e8_A_201_c1000.txt <==
ARGS	h3e8	A	201	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3775.9064975030	0.01
IMP	2	G	1166	3504.1790047689	0.02
IMP	4	G	2274	3483.3858443909	0.03
IMP	6	G	3286	3254.7478117156	0.05
IMP	38	G	17222	3170.8998580772	0.22
IMP	132	G	33298	3138.3630906829	0.61
PHASE	282	G>X	63646	1	64646	3138.3630906829	3038.4892860850	3038.4892860850	0	3038.4892860850	1.22
IMP	282	X	64646	3038.4892860850	1.22
IMP	284	X	1028646	2983.8373108888	12.16
IMP	344	X	11180646	2960.5642634704	153.49
IMP	408	X	25372646	2956.5206648567	322.49
IMP	704	X	94076646	2943.3692255321	1098.99
IMP	736	X	101052646	2941.1815912383	1261.25
IMP	1364	X	224900646	2940.8211098478	3234.45
IMP	1416	X	239644646	2937.2633664598	3658.79
IMP	1424	X	241196646	2936.3852302082	3691.52
RUN	h3e8	A	201	c1000	400	1	0.6	5	0.8	363535	2936.3852302082	3567.1376638740	0.000000	8	2936.3852302082	1	2829.0366568290	363535	277001	22888	63646	299889	91581362241	4561.70	4569.95	stored	300000000	299952646	1714	1	0	-1.0000000000	3138.3630906829	2936.3852302082	1
PERM	h3e8	A	201	c1000 85 20 45 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 36 14 2 26 9 21 81 60 37 27 91 38 89 86 50 83 93 75 59 24 46 78 3 41 8 33 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 74 69 28 61 80 90 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	h3e8	A	201	c1000	NA	3254.747812	3254.747812	3254.747812	3170.899858	3170.899858	3170.899858	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	2983.837311	2983.837311	2960.564263	2960.564263	2960.564263	2956.520665	2956.520665	2956.520665	2956.520665	2956.520665	2956.520665	2956.520665	2956.520665	2956.520665	2956.520665	2956.520665	2956.520665	2956.520665	2956.520665	2943.369226	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2941.181591	2940.821110	2940.821110	2940.821110


==> anc/results/hybrid/h3e8_A_202_c1000.txt <==
ARGS	h3e8	A	202	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3847.5322198849	0.01
IMP	2	G	1262	3711.0748186835	0.02
IMP	4	G	2178	3499.7906341949	0.03
IMP	6	G	3334	3347.9972316292	0.05
IMP	10	G	4446	3308.7435701979	0.06
IMP	12	G	5410	3237.7681527517	0.07
IMP	20	G	8498	3215.3498491815	0.12
IMP	34	G	13182	3214.9725063648	0.23
IMP	38	G	14054	3211.1959485260	0.25
IMP	108	G	29602	3196.9979194391	0.53
PHASE	258	G>X	63166	1	64166	3196.9979194391	3043.8453746839	3043.8453746839	0	3043.8453746839	1.11
IMP	258	X	64166	3043.8453746839	1.11
IMP	260	X	1028166	3026.9696847581	12.33
IMP	262	X	1848166	3017.7486772485	29.52
IMP	268	X	3108166	2977.4713300981	59.53
IMP	270	X	3784166	2962.8107645608	67.68
IMP	276	X	5284166	2952.8170777501	93.44
IMP	282	X	6688166	2952.4333868384	115.85
IMP	362	X	28688166	2949.9126689588	570.79
IMP	370	X	30768166	2946.1135508200	613.84
IMP	406	X	39576166	2916.9440996669	773.22
IMP	422	X	44552166	2898.5042239381	917.98
IMP	450	X	48640166	2894.3942947231	1020.41
IMP	502	X	57768166	2884.0974709403	1210.55
IMP	658	X	78960166	2878.6002599341	1623.71
IMP	672	X	82492166	2874.0015557585	1704.20
IMP	696	X	85564166	2873.6597202647	1761.72
IMP	740	X	90980166	2872.9315519120	1856.82
RUN	h3e8	A	202	c1000	400	1	0.6	5	0.8	363075	2872.9315519120	5594.5243100500	0.000000	12	2872.9315519120	1	2766.9512814453	363075	273207	26702	63166	299909	117188375456	5863.89	5873.06	stored	300000000	299972166	2252	1	0	-1.0000000000	3196.9979194391	2872.9315519120	1
PERM	h3e8	A	202	c1000 9 21 26 2 14 36 20 85 12 29 35 15 60 81 37 27 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 88 97 71 18 72 84 43 40 68 98 79 70 96 56 55 10 19 23 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63
TRACE	h3e8	A	202	c1000	NA	3308.743570	3215.349849	3211.195949	3211.195949	3211.195949	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3017.748677	2952.433387	2952.433387	2952.433387	2952.433387	2952.433387	2946.113551	2946.113551	2916.944100	2898.504224	2894.394295	2894.394295	2884.097471	2884.097471	2884.097471	2884.097471	2878.600260	2873.659720	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552	2872.931552


==> anc/results/hybrid/h3e8_A_203_c1000.txt <==
ARGS	h3e8	A	203	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	4001.3727262260	0.01
IMP	2	G	1646	3268.8434163241	0.03
IMP	64	G	20202	3264.5117098595	0.31
IMP	86	G	26342	3228.1328880193	0.41
IMP	116	G	36962	3203.9258764563	0.58
IMP	128	G	41498	3201.6761968785	0.63
IMP	170	G	50702	3172.6497062672	0.80
IMP	182	G	53990	3137.6624040062	0.86
IMP	262	G	69270	3098.3387040925	1.16
IMP	278	G	72230	3096.4605757180	1.22
IMP	284	G	73394	3090.1369413623	1.24
PHASE	434	G>X	103694	1	104694	3090.1369413623	3063.9590498979	3063.9590498979	0	3063.9590498979	1.78
IMP	434	X	104694	3063.9590498979	1.78
IMP	436	X	684694	2955.9492520635	20.67
IMP	440	X	1556694	2927.4628784491	42.28
IMP	442	X	1800694	2921.3656277136	48.53
IMP	464	X	4004694	2913.9346375687	94.46
IMP	496	X	10644694	2904.4135596023	303.35
IMP	804	X	53308694	2903.4316517884	1561.67
IMP	808	X	53892694	2897.2813571572	1573.66
IMP	852	X	61084694	2895.1714501135	1735.52
IMP	854	X	61376694	2885.1273999225	1741.06
IMP	1070	X	104144694	2875.8902110320	2605.06
IMP	1074	X	104488694	2849.4284155100	2611.88
IMP	1132	X	114156694	2848.9598036924	2776.49
IMP	1136	X	114932694	2848.9316852009	2787.49
IMP	1590	X	156688694	2844.4344114053	3264.32
RUN	h3e8	A	203	c1000	400	1	0.6	5	0.8	403559	2844.4344114053	4720.0646455763	0.000000	10	2844.4344114053	1	2737.3981499164	403559	287675	12190	103694	299865	89987748056	4710.87	4721.62	stored	300000000	299968694	2718	1	0	-1.0000000000	3090.1369413623	2844.4344114053	1
PERM	h3e8	A	203	c1000 12 6 7 44 51 17 16 32 87 70 79 96 56 55 10 19 45 57 20 85 36 23 2 14 26 9 21 81 60 37 27 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 98 73 30 4 13 82 76 49 62 31 66 48 63 29 35
TRACE	h3e8	A	203	c1000	NA	3268.843416	3268.843416	3268.843416	3268.843416	3264.511710	3228.132888	3228.132888	3203.925876	3201.676197	3201.676197	3137.662404	3137.662404	3137.662404	3098.338704	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	2934.797202	2913.934638	2904.413560	2904.413560	2904.413560	2904.413560	2904.413560	2904.413560	2904.413560	2904.413560	2904.413560	2897.281357	2885.127400	2885.127400	2885.127400	2885.127400	2885.127400	2885.127400	2885.127400	2885.127400	2885.127400	2849.428416	2849.428416	2848.931685	2848.931685	2848.931685	2848.931685	2848.931685	2848.931685	2848.931685	2848.931685	2848.931685	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411	2844.434411


==> anc/results/hybrid/h3e8_A_204_c1000.txt <==
ARGS	h3e8	A	204	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3847.3329235338	0.01
IMP	2	G	1502	3261.0302455377	0.02
IMP	10	G	3726	3247.9565137009	0.07
IMP	26	G	9422	3213.9558872715	0.15
IMP	42	G	13822	3206.2145144818	0.22
PHASE	192	G>X	54058	1	55058	3206.2145144818	3175.8419178429	3175.8419178429	0	3175.8419178429	0.89
IMP	192	X	55058	3175.8419178429	0.89
IMP	194	X	683058	2974.8695759830	22.47
IMP	196	X	1263058	2969.8325460182	38.58
IMP	236	X	7055058	2964.2251378263	169.22
IMP	259	X	9597058	2964.0261322177	217.01
IMP	262	X	9891058	2956.4880415858	222.23
IMP	273	X	11305058	2948.8550891237	250.40
IMP	276	X	11743058	2947.8445882977	260.42
IMP	288	X	14215058	2946.8995623702	311.83
IMP	302	X	16979058	2945.3686038309	367.26
IMP	338	X	20027058	2926.0997526712	425.27
IMP	422	X	29219058	2918.7176550386	615.39
IMP	424	X	29751058	2902.3105923399	630.03
IMP	448	X	33255058	2888.8437382858	721.38
IMP	498	X	39355058	2888.7582492836	838.79
IMP	772	X	76623058	2888.4602427158	1594.64
IMP	1006	X	108051058	2884.3079499315	2203.61
IMP	1130	X	121643058	2884.0434286299	2440.69
IMP	1170	X	126139058	2883.7994643725	2507.58
IMP	2440	X	280455058	2878.5847946649	4814.65
IMP	2463	X	285013058	2877.9690514139	4940.34
IMP	2542	X	293859058	2875.7750986163	5058.30
IMP	2570	X	296363058	2875.1593553653	5088.50
RUN	h3e8	A	204	c1000	400	1	0.6	5	0.8	353987	2875.1593553653	3728.1474523006	0.000000	8	2875.1593553653	1	2785.3327784831	353987	277274	22655	54058	299929	107026556288	5119.06	5129.25	stored	300000000	299983058	2604	1	0	-1.0000000000	3206.2145144818	2875.1593553653	1
PERM	h3e8	A	204	c1000 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 88 97 71 18 84 43 40 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 53 12 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 29 35
TRACE	h3e8	A	204	c1000	NA	3247.956514	3213.955887	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	2974.869576	2969.832546	2956.488042	2946.899562	2926.099753	2926.099753	2902.310592	2888.843738	2888.758249	2888.758249	2888.758249	2888.758249	2888.758249	2888.758249	2888.758249	2888.758249	2888.460243	2888.460243	2888.460243	2888.460243	2888.460243	2888.460243	2884.307950	2884.307950	2884.307950	2884.043429	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464	2883.799464


==> anc/results/hybrid/h3e8_A_205_c1000.txt <==
ARGS	h3e8	A	205	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3781.3457414861	0.01
IMP	2	G	1214	3500.8760383919	0.02
IMP	10	G	2766	3489.0527534263	0.06
IMP	18	G	4126	3488.3793635851	0.10
IMP	20	G	4610	3488.2115199815	0.11
IMP	22	G	5142	3454.2141094927	0.12
IMP	30	G	8710	3365.8433752371	0.16
IMP	40	G	12378	3335.5265531333	0.21
IMP	46	G	13926	3323.7452832012	0.23
IMP	54	G	16006	3282.0690148645	0.27
IMP	56	G	17306	3258.0313114633	0.28
IMP	66	G	20062	3244.8500079233	0.35
IMP	68	G	20306	3229.1064596465	0.35
IMP	76	G	21570	3185.6852665706	0.38
IMP	162	G	43438	3177.5838834177	0.77
IMP	206	G	60470	3174.5226644182	1.02
IMP	214	G	62694	3149.8540868854	1.06
IMP	296	G	78650	3147.8019995796	1.37
IMP	298	G	79134	3141.4582970499	1.38
PHASE	448	G>X	114330	1	115330	3141.4582970499	3099.5552568368	3099.5552568368	0	3099.5552568368	1.94
IMP	448	X	115330	3099.5552568368	1.94
IMP	450	X	839330	3022.1098373003	13.20
IMP	452	X	1515330	2906.7269883484	27.99
IMP	500	X	6171330	2897.0866663287	114.04
IMP	510	X	8111330	2887.2086700611	148.42
IMP	556	X	14827330	2887.1505884846	270.06
IMP	560	X	15603330	2883.6357883345	281.74
IMP	572	X	18411330	2878.2408796400	330.38
IMP	1080	X	96179330	2871.9513067728	1558.03
IMP	1094	X	98223330	2853.3332726622	1605.85
IMP	1178	X	111639330	2844.2768087485	1939.48
IMP	1508	X	169659330	2843.4716549482	3326.76
RUN	h3e8	A	205	c1000	400	1	0.6	5	0.8	414207	2843.4716549482	3484.5299255894	0.000000	7	2843.4716549482	1	2720.6548581089	414207	288894	10983	114330	299877	95664094889	4947.05	4956.78	stored	300000000	299991330	2282	1	0	-1.0000000000	3141.4582970499	2843.4716549482	1
PERM	h3e8	A	205	c1000 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 53 15 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	h3e8	A	205	c1000	NA	3472.556328	3365.843375	3323.745283	3258.031311	3185.685267	3185.685267	3185.685267	3185.685267	3177.583883	3177.583883	3177.583883	3177.583883	3149.854087	3149.854087	3149.854087	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3030.156693	2906.726988	2887.208670	2883.635788	2878.240880	2878.240880	2878.240880	2878.240880	2878.240880	2878.240880	2878.240880	2878.240880	2878.240880	2878.240880	2878.240880	2878.240880	2878.240880	2878.240880	2878.240880	2878.240880	2853.333273	2853.333273	2853.333273	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2844.276809	2843.471655	2843.471655	2843.471655	2843.471655


==> anc/results/hybrid/h3e8_A_206_c1000.txt <==
ARGS	h3e8	A	206	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	4025.0653679020	0.01
IMP	2	G	1358	3371.0281188261	0.02
IMP	4	G	1938	3300.1431968876	0.03
IMP	12	G	5170	3296.4134762072	0.07
IMP	92	G	32930	3219.6007856053	0.46
PHASE	242	G>X	79214	1	80214	3219.6007856053	3150.2378785615	3150.2378785615	0	3150.2378785615	1.16
IMP	242	X	80214	3150.2378785615	1.16
IMP	244	X	1188214	3017.3672311598	48.35
IMP	248	X	1628214	3015.6184891873	62.77
IMP	254	X	3224214	2982.3674844353	130.08
IMP	256	X	3468214	2974.4676962383	142.93
IMP	377	X	13214214	2935.6059301189	552.24
IMP	378	X	13648214	2891.9619455146	574.94
IMP	1030	X	65304214	2879.9011620184	2776.72
IMP	1175	X	76154214	2872.4115166581	3172.40
RUN	h3e8	A	206	c1000	400	1	0.6	5	0.8	379103	2872.4115166581	4191.2999636753	0.000000	9	2872.4115166581	1	2689.1055204778	379103	279039	20850	79214	299889	248605481514	9581.60	9593.84	stored	300000000	299968214	4050	1	0	-1.0000000000	3219.6007856053	2872.4115166581	1
PERM	h3e8	A	206	c1000 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	h3e8	A	206	c1000	NA	3300.143197	3296.413476	3296.413476	3296.413476	3296.413476	3296.413476	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3028.407410	2974.467696	2974.467696	2891.961946	2891.961946	2891.961946	2891.961946	2891.961946	2891.961946	2891.961946	2891.961946	2891.961946	2891.961946	2879.901162	2879.901162	2879.901162	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517


==> anc/results/hybrid/h3e8_A_207_c1000.txt <==
ARGS	h3e8	A	207	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3795.8692261767	0.01
IMP	2	G	1118	3504.7626086074	0.02
IMP	4	G	1746	3257.2676608950	0.04
IMP	6	G	2326	3253.6277268516	0.05
IMP	20	G	6338	3242.4598223536	0.11
IMP	26	G	8222	3237.3963605241	0.14
IMP	38	G	11798	3233.9039155704	0.19
IMP	52	G	15090	3225.3323751079	0.25
IMP	61	G	17412	3213.6335037665	0.31
IMP	66	G	18958	3204.0494874755	0.33
IMP	76	G	21522	3203.3705278244	0.38
IMP	78	G	21910	3199.0161765539	0.39
IMP	104	G	27386	3163.5792812092	0.49
IMP	118	G	29526	3147.0810778248	0.53
IMP	120	G	29914	3146.7368361026	0.54
IMP	246	G	51862	3135.0989363610	1.02
IMP	338	G	74510	3065.1425864884	1.39
IMP	486	G	124678	3062.3161644971	2.10
PHASE	636	G>X	177778	1	178778	3062.3161644971	3021.1493123421	3021.1493123421	0	3021.1493123421	2.92
IMP	636	X	178778	3021.1493123421	2.92
IMP	638	X	1142778	2997.1493115383	23.98
IMP	640	X	2154778	2969.6024820729	46.96
IMP	642	X	2542778	2952.5860897079	52.93
IMP	644	X	2978778	2950.4160074521	59.18
IMP	650	X	4814778	2917.9598671355	92.09
IMP	660	X	6274778	2907.9599641063	144.99
IMP	662	X	6806778	2898.6761670714	162.74
IMP	694	X	10998778	2879.9011620184	279.16
IMP	741	X	14452778	2872.4115166581	408.78
RUN	h3e8	A	207	c1000	400	1	0.6	5	0.8	477553	2872.4115166581	4191.2999636753	0.000000	9	2872.4115166581	1	2689.1055204778	477553	280624	19151	177778	299775	230159509223	9084.84	9099.24	stored	300000000	299952778	4363	1	0	-1.0000000000	3062.3161644971	2872.4115166581	1
PERM	h3e8	A	207	c1000 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	h3e8	A	207	c1000	NA	3253.627727	3237.396361	3225.569794	3204.049487	3199.016177	3146.736836	3146.736836	3146.736836	3146.736836	3146.736836	3135.098936	3135.098936	3135.098936	3135.098936	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	2958.838675	2898.676167	2879.901162	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517


==> anc/results/hybrid/h3e8_A_208_c1000.txt <==
ARGS	h3e8	A	208	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3957.3911342445	0.01
IMP	2	G	638	3749.1681997670	0.02
IMP	4	G	1122	3652.8906136660	0.03
IMP	18	G	3118	3489.4114094240	0.07
IMP	20	G	3698	3404.3082429818	0.08
IMP	40	G	8682	3354.0636628108	0.16
IMP	42	G	9214	3342.4753084100	0.17
IMP	54	G	12406	3251.4400168009	0.22
IMP	78	G	18886	3209.3290885396	0.33
IMP	196	G	42306	3206.2987187347	0.76
IMP	222	G	48742	3184.7361615209	0.87
IMP	288	G	70138	3169.0930891324	1.19
IMP	338	G	87710	3152.1333472596	1.45
IMP	424	G	118122	3147.2708666002	1.88
IMP	486	G	135574	3138.1767125361	2.18
IMP	560	G	151274	3137.4550514638	2.47
PHASE	710	G>X	183254	1	184254	3137.4550514638	3117.2683098799	3117.2683098799	0	3117.2683098799	3.06
IMP	710	X	184254	3117.2683098799	3.06
IMP	712	X	764254	3067.5542197961	8.16
IMP	714	X	1200254	3065.1573725831	13.02
IMP	720	X	2796254	3062.0562609181	32.59
IMP	722	X	3568254	2998.8815362578	39.50
IMP	724	X	4244254	2982.6035720976	56.30
IMP	728	X	4972254	2955.0329045919	69.47
IMP	752	X	9100254	2949.5843157035	160.01
IMP	778	X	13376254	2936.6096677104	255.20
IMP	962	X	34240254	2932.9563234674	759.23
IMP	970	X	35312254	2928.8900952742	779.71
IMP	1334	X	76264254	2927.3400564983	1524.90
IMP	1938	X	140544254	2926.5333913284	2769.02
IMP	2192	X	195580254	2924.3025301136	4017.69
IMP	2286	X	212760254	2912.0496954240	4378.03
IMP	2310	X	215160254	2886.8159913620	4464.64
RUN	h3e8	A	208	c1000	400	1	0.6	5	0.8	483029	2886.8159913620	4003.7547639138	0.000000	12	2886.8159913620	1	2708.4553435503	483029	288331	11444	183254	299775	158742090476	7009.90	7022.44	stored	300000000	299958254	3333	1	0	-1.0000000000	3137.4550514638	2886.8159913620	1
PERM	h3e8	A	208	c1000 36 23 2 14 26 21 9 12 6 7 44 51 17 16 32 87 70 96 56 55 10 19 45 57 20 85 53 15 35 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 1 22 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	h3e8	A	208	c1000	NA	3404.308243	3342.475308	3251.440017	3209.329089	3209.329089	3209.329089	3209.329089	3209.329089	3206.298719	3184.736162	3184.736162	3184.736162	3184.736162	3184.736162	3169.093089	3169.093089	3169.093089	3152.133347	3152.133347	3152.133347	3152.133347	3152.133347	3152.133347	3147.270867	3147.270867	3147.270867	3147.270867	3138.176713	3138.176713	3138.176713	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3065.157373	2955.032905	2949.584316	2936.609668	2936.609668	2936.609668	2936.609668	2928.890095	2928.890095	2928.890095	2928.890095	2928.890095	2928.890095	2928.890095	2928.890095	2927.340056	2927.340056	2927.340056	2927.340056	2927.340056	2927.340056	2927.340056	2927.340056	2927.340056


==> anc/results/hybrid/h3e8_A_209_c1000.txt <==
ARGS	h3e8	A	209	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3779.1149036370	0.01
IMP	2	G	734	3608.2875975115	0.02
IMP	4	G	1266	3607.6913673903	0.02
IMP	6	G	1990	3533.3814025808	0.03
IMP	8	G	2570	3431.4296260483	0.05
IMP	24	G	4090	3348.3216250284	0.09
IMP	40	G	8106	3340.9852725952	0.16
IMP	46	G	10182	3339.4502353145	0.20
IMP	58	G	14334	3226.9692070263	0.28
IMP	158	G	32918	3218.7306464794	0.67
IMP	168	G	34186	3209.4753670640	0.71
IMP	268	G	52338	3202.3971557321	1.10
PHASE	418	G>X	87630	1	88630	3202.3971557321	3002.1567895805	3002.1567895805	0	3002.1567895805	1.68
IMP	418	X	88630	3002.1567895805	1.69
IMP	420	X	572630	2875.3402803486	26.74
IMP	422	X	816630	2867.3806133488	39.83
IMP	446	X	5088630	2861.8287605346	236.66
IMP	454	X	5872630	2856.6220785757	256.43
IMP	562	X	15208630	2842.4481288608	537.45
RUN	h3e8	A	209	c1000	400	1	0.6	5	0.8	387523	2842.4481288608	3733.1857799126	0.000000	8	2842.4481288608	1	2725.5972232779	387523	274663	25230	87630	299893	108377595164	7981.54	7994.84	stored	300000000	299980630	4204	1	0	-1.0000000000	3202.3971557321	2842.4481288608	1
PERM	h3e8	A	209	c1000 85 20 45 57 6 7 17 16 32 87 55 56 96 70 79 98 73 30 4 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 36 14 2 23 19 10 44 51 82 13 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	h3e8	A	209	c1000	NA	3348.321625	3340.985273	3226.969207	3226.969207	3226.969207	3226.969207	3209.475367	3209.475367	3209.475367	3209.475367	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	2867.380613	2856.622079	2856.622079	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129	2842.448129


==> anc/results/hybrid/h3e8_A_210_c1000.txt <==
ARGS	h3e8	A	210	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3768.7448830713	0.01
IMP	2	G	734	3313.2559503312	0.01
IMP	12	G	2434	3310.4462542827	0.05
IMP	16	G	3546	3254.1013763183	0.06
IMP	30	G	5494	3219.4648984750	0.11
IMP	32	G	5834	3177.6443730610	0.11
PHASE	182	G>X	25862	1	26862	3177.6443730610	3047.2378704754	3047.2378704754	0	3047.2378704754	0.67
IMP	182	X	26862	3047.2378704754	0.67
IMP	184	X	606862	2957.1730128369	26.43
IMP	196	X	2790862	2954.6147579407	112.64
IMP	200	X	3566862	2934.6868505261	144.96
IMP	336	X	19582862	2933.3923325865	693.38
IMP	378	X	23554862	2927.0873568477	805.22
IMP	398	X	26810862	2920.9868441502	910.44
IMP	404	X	27878862	2919.3219468367	936.56
IMP	434	X	33602862	2916.3427166338	1078.91
IMP	440	X	34814862	2907.8437804630	1100.94
IMP	520	X	43854862	2903.8001818494	1232.75
RUN	h3e8	A	210	c1000	400	1	0.6	5	0.8	325819	2903.8001818494	4622.0614682010	0.000000	11	2903.8001818494	1	2780.5658135630	325819	281981	17976	25862	299957	96666814149	4938.33	4948.59	stored	300000000	299982862	2776	1	0	-1.0000000000	3177.6443730610	2903.8001818494	1
PERM	h3e8	A	210	c1000 36 14 2 26 9 21 81 60 37 27 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 74 11 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 43 40 71 18 88 97 4 30 73 79 98 68 13 82 76 49 62 31 66 48 63 29 35 12 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 45 57 20 85
TRACE	h3e8	A	210	c1000	NA	3254.101376	3177.644373	3177.644373	3177.644373	3177.644373	2934.686851	2934.686851	2934.686851	2934.686851	2927.087357	2919.321947	2916.342717	2907.843780	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182	2903.800182


==> anc/results/hybrid/h3e8_A_211_c1000.txt <==
ARGS	h3e8	A	211	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3701.3156345807	0.01
IMP	2	G	1070	3377.3249802305	0.01
IMP	4	G	1650	3326.2257326555	0.02
IMP	16	G	3258	3283.1081554742	0.08
IMP	66	G	9550	3265.1841931737	0.29
IMP	84	G	14146	3229.3811259931	0.37
IMP	118	G	24054	3221.0816318103	0.57
IMP	150	G	32806	3213.5969631487	0.73
IMP	210	G	46750	3196.9873854800	1.02
PHASE	360	G>X	97738	1	98738	3196.9873854800	3193.3424572856	3193.3424572856	0	3193.3424572856	1.93
IMP	360	X	98738	3193.3424572856	1.93
IMP	362	X	966738	3039.3062468723	55.73
IMP	364	X	1450738	2978.5967534585	75.93
IMP	368	X	2514738	2967.0128377985	126.28
IMP	377	X	3156738	2951.0179019200	157.30
IMP	378	X	3494738	2933.5549813042	175.67
IMP	382	X	4078738	2930.7795921555	204.21
IMP	384	X	4466738	2925.8071557095	215.77
IMP	402	X	8150738	2884.1548721649	320.30
IMP	420	X	10682738	2879.9011620184	386.68
IMP	428	X	11658738	2872.4115166581	416.89
RUN	h3e8	A	211	c1000	400	1	0.6	5	0.8	397605	2872.4115166581	4191.2999636753	0.000000	9	2872.4115166581	1	2689.1055204778	397605	280175	19692	97738	299867	230205234201	10413.91	10428.33	stored	300000000	299964738	4013	1	0	-1.0000000000	3196.9873854800	2872.4115166581	1
PERM	h3e8	A	211	c1000 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	h3e8	A	211	c1000	NA	3283.108155	3265.184193	3229.381126	3229.381126	3221.081632	3221.081632	3213.596963	3213.596963	3213.596963	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	2978.596753	2925.807156	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517	2872.411517


==> anc/results/hybrid/h3e8_A_212_c1000.txt <==
ARGS	h3e8	A	212	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3961.4839688902	0.01
IMP	2	G	830	3369.1109581776	0.02
IMP	4	G	1410	3279.5748558845	0.03
IMP	36	G	9010	3277.9044091305	0.17
IMP	62	G	14774	3262.2923214189	0.28
IMP	68	G	16226	3239.1399977144	0.31
IMP	78	G	19270	3227.0856231512	0.37
IMP	106	G	26622	3192.8405457546	0.50
IMP	108	G	27058	3175.9546695787	0.51
IMP	232	G	47322	3175.1530976951	0.99
PHASE	382	G>X	74790	1	75790	3175.1530976951	3097.7836961670	3097.7836961670	0	3097.7836961670	1.59
IMP	382	X	75790	3097.7836961670	1.59
IMP	384	X	559790	3058.6646931155	9.90
IMP	388	X	1815790	2990.2102982888	46.94
IMP	392	X	2927790	2989.9942840626	76.35
IMP	394	X	3459790	2989.4851715685	87.61
IMP	396	X	4183790	2940.9986579631	106.49
IMP	402	X	4867790	2938.7343036814	126.52
IMP	408	X	5551790	2914.5368624411	146.83
IMP	410	X	5699790	2912.2725081594	149.83
IMP	562	X	25587790	2891.4368323249	616.85
IMP	652	X	39831790	2891.3000149280	841.29
IMP	894	X	83755790	2880.9959675202	1983.04
IMP	918	X	89515790	2878.1566103473	2135.96
IMP	991	X	97965790	2854.5201655082	2246.49
IMP	992	X	98351790	2847.0509566492	2250.58
IMP	1240	X	123087790	2839.9033397787	2556.90
IMP	2096	X	209759790	2838.4637219659	3473.29
IMP	2114	X	211619790	2835.3399388162	3495.05
RUN	h3e8	A	212	c1000	400	1	0.6	5	0.8	374679	2835.3399388162	4703.3966043255	0.000000	11	2835.3399388162	1	2728.5535525729	374679	292769	7120	74790	299889	77095087811	4375.59	4386.86	stored	300000000	299963790	2750	1	0	-1.0000000000	3175.1530976951	2835.3399388162	1
PERM	h3e8	A	212	c1000 12 29 7 6 44 51 17 16 32 87 70 96 56 55 10 19 45 57 20 85 36 23 2 14 26 9 21 81 60 37 27 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	h3e8	A	212	c1000	NA	3279.574856	3277.904409	3262.292321	3227.085623	3227.085623	3175.954670	3175.954670	3175.954670	3175.954670	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3091.524862	2938.734304	2912.272508	2912.272508	2912.272508	2912.272508	2891.436832	2891.436832	2891.300015	2891.300015	2891.300015	2891.300015	2891.300015	2891.300015	2891.300015	2891.300015	2891.300015	2880.995968	2878.156610	2878.156610	2847.050957	2847.050957	2847.050957	2847.050957	2847.050957	2839.903340	2839.903340	2839.903340	2839.903340	2839.903340	2839.903340	2839.903340	2839.903340	2839.903340	2839.903340	2839.903340	2839.903340	2839.903340	2839.903340	2839.903340	2839.903340	2839.903340	2838.463722	2835.339939	2835.339939	2835.339939


==> anc/results/hybrid/h3e8_A_213_c1000.txt <==
ARGS	h3e8	A	213	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3749.9731926541	0.01
IMP	2	G	590	3510.2069667024	0.01
IMP	4	G	1938	3250.1126885144	0.04
IMP	14	G	4982	3239.8410244538	0.08
IMP	48	G	16906	3202.5851949137	0.26
IMP	56	G	19322	3185.7893315741	0.30
IMP	62	G	21926	3079.7523093641	0.34
IMP	78	G	24934	3044.6699098239	0.40
IMP	100	G	29346	3024.7339846543	0.49
IMP	160	G	41706	2976.6010496673	0.73
PHASE	310	G>X	81942	1	82942	2976.6010496673	2976.6010496673	2976.6010496673	0	2976.6010496673	1.43
IMP	312	X	806942	2935.8551683256	12.26
IMP	316	X	1822942	2934.3146563002	28.00
IMP	358	X	11218942	2924.6599612470	163.93
IMP	406	X	23122942	2922.4612913741	317.57
IMP	432	X	29174942	2917.9295607386	399.91
IMP	438	X	30146942	2917.7016294106	415.51
IMP	598	X	62146942	2905.8875632309	892.99
IMP	702	X	81890942	2903.6738277647	1242.08
IMP	724	X	86446942	2891.4207939462	1330.01
IMP	726	X	86882942	2881.6902577206	1337.52
IMP	814	X	101554942	2875.7362404970	1513.01
IMP	1018	X	139066942	2868.6711603685	2213.43
IMP	1030	X	142018942	2851.8753233204	2284.90
IMP	1068	X	145262942	2843.9191413612	2340.80
RUN	h3e8	A	213	c1000	400	1	0.6	5	0.8	381823	2843.9191413612	3677.9547460335	0.000000	8	2843.9191413612	1	2761.2430516202	381823	285150	14731	81942	299881	81580815706	4945.80	4956.99	stored	300000000	299962942	2794	1	0	-1.0000000000	2976.6010496673	2843.9191413612	1
PERM	h3e8	A	213	c1000 9 21 26 14 2 23 19 10 6 7 55 56 96 70 79 98 68 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 12 29 63 48 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 57 45 20 85 36
TRACE	h3e8	A	213	c1000	NA	3239.841024	3239.841024	3239.841024	3185.789332	3044.669910	3024.733985	3024.733985	3024.733985	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2934.314656	2934.314656	2924.659961	2924.659961	2922.461291	2922.461291	2917.701629	2917.701629	2917.701629	2917.701629	2917.701629	2917.701629	2905.887563	2905.887563	2905.887563	2905.887563	2903.673828	2881.690258	2881.690258	2881.690258	2875.736240	2875.736240	2875.736240	2875.736240	2875.736240	2875.736240	2875.736240	2875.736240	2851.875323	2843.919141	2843.919141	2843.919141	2843.919141	2843.919141	2843.919141	2843.919141	2843.919141	2843.919141	2843.919141	2843.919141	2843.919141	2843.919141	2843.919141	2843.919141


==> anc/results/hybrid/h3e8_A_214_c1000.txt <==
ARGS	h3e8	A	214	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3940.4344912084	0.01
IMP	2	G	1358	3203.5341191657	0.02
IMP	18	G	5422	3200.7602888058	0.08
IMP	22	G	6390	3182.6048036302	0.10
IMP	30	G	8614	3171.1500822558	0.13
IMP	32	G	9194	3132.8361622794	0.14
IMP	36	G	10066	3130.2825014012	0.15
IMP	38	G	10550	3082.4888206569	0.16
IMP	140	G	35138	3081.8842350597	0.56
IMP	164	G	41042	3064.6404497918	0.66
PHASE	314	G>X	78734	1	79734	3064.6404497918	3040.4373537451	3040.4373537451	0	3040.4373537451	1.26
IMP	314	X	79734	3040.4373537451	1.26
IMP	316	X	947734	2981.2117072147	19.65
IMP	336	X	3627734	2980.1851889930	83.95
IMP	338	X	4447734	2932.6936374014	101.68
IMP	340	X	5507734	2914.6035772179	112.33
IMP	406	X	18455734	2905.3674612577	283.95
RUN	h3e8	A	214	c1000	400	1	0.6	5	0.8	378619	2905.3674612577	4315.8213157313	0.000000	12	2905.3674612577	1	2778.3705630832	378619	287960	11925	78734	299885	85106046432	5119.53	5128.64	stored	300000000	299963734	1936	1	0	-1.0000000000	3064.6404497918	2905.3674612577	1
PERM	h3e8	A	214	c1000 27 37 81 60 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 1 22 33 74 11 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 88 97 69 28 61 80 90 76 49 62 31 66 48 63 29 12 35 15 53 9 21 26 2 14 36 23 19 10 6 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 57 45 20 85
TRACE	h3e8	A	214	c1000	NA	3203.534119	3130.713726	3082.488821	3082.488821	3082.488821	3082.488821	3082.488821	3081.884235	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	2981.211707	2914.603577	2914.603577	2914.603577	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461	2905.367461


==> anc/results/hybrid/h3e8_A_215_c1000.txt <==
ARGS	h3e8	A	215	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3765.5118688233	0.01
IMP	2	G	1454	3627.6215179635	0.03
IMP	4	G	2130	3584.3382034225	0.04
IMP	6	G	2998	3326.9195882390	0.05
IMP	8	G	3626	3268.2912228737	0.06
IMP	12	G	5458	3252.3971271262	0.10
IMP	24	G	8218	3241.5928275770	0.14
IMP	26	G	8558	3203.4708892941	0.15
IMP	38	G	12134	3197.8207569902	0.22
IMP	40	G	12474	3196.1128995647	0.23
IMP	48	G	13738	3185.9012812293	0.26
IMP	64	G	15786	3185.8191466793	0.32
IMP	72	G	16810	3181.9990764583	0.35
IMP	222	G	45670	3168.9186693519	0.95
IMP	240	G	48202	3164.9915568927	1.03
IMP	302	G	56198	3137.1176699311	1.28
IMP	308	G	58034	3129.5022446535	1.31
IMP	312	G	58570	3126.9249882953	1.32
PHASE	462	G>X	76054	1	77054	3126.9249882953	3046.7502112577	3046.7502112577	0	3046.7502112577	2.00
IMP	462	X	77054	3046.7502112577	2.00
IMP	464	X	657054	2972.1502835233	22.84
IMP	466	X	1813054	2948.3384119199	76.80
IMP	468	X	2249054	2941.6216572696	92.56
IMP	578	X	13125054	2915.5420997980	393.26
IMP	584	X	14145054	2915.4813218341	420.27
IMP	594	X	15653054	2912.6806713814	453.18
IMP	608	X	18177054	2906.2428955873	510.44
IMP	676	X	30649054	2879.7811000654	812.75
IMP	1528	X	181969054	2876.9122741201	3349.93
IMP	1530	X	182309054	2876.2323448347	3354.76
IMP	1540	X	184153054	2874.1918370562	3377.01
RUN	h3e8	A	215	c1000	400	1	0.6	5	0.8	375963	2874.1918370562	3748.1241218667	0.000000	8	2874.1918370562	1	2771.9419922386	375963	280943	18966	76054	299909	89822499226	4720.05	4729.85	stored	300000000	299985054	2048	1	0	-1.0000000000	3126.9249882953	2874.1918370562	1
PERM	h3e8	A	215	c1000 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 80 90 76 49 62 31 66 48 63 35 15 53 12 29 7 51 82 13 4 30 73 98 68 40 71 18 88 97 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 79 70 96 56 55 87 32 16 17 44 6 10 19 23 45 57 20 85
TRACE	h3e8	A	215	c1000	NA	3268.291223	3203.470889	3185.901281	3181.999076	3181.999076	3181.999076	3181.999076	3181.999076	3181.999076	3164.991557	3164.991557	3126.924988	3126.924988	3126.924988	3126.924988	2941.621657	2941.621657	2915.542100	2906.242896	2906.242896	2906.242896	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2879.781100	2876.232345	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837	2874.191837


==> anc/results/hybrid/h3e8_A_216_c1000.txt <==
ARGS	h3e8	A	216	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3607.7400404038	0.01
IMP	2	G	830	3521.8970660793	0.01
IMP	4	G	2322	3498.9031675391	0.03
IMP	6	G	3334	3488.0432448068	0.05
IMP	10	G	4446	3346.5206508144	0.07
IMP	12	G	5122	3300.9732793462	0.08
IMP	14	G	6326	3266.1562342105	0.10
IMP	24	G	8842	3252.7551831937	0.15
IMP	30	G	10726	3172.4251559201	0.18
IMP	32	G	11306	3146.3915840496	0.19
IMP	46	G	15510	3145.5910393394	0.26
IMP	60	G	17986	3141.8655116752	0.31
IMP	76	G	20898	3100.0449862613	0.38
PHASE	226	G>X	59262	1	60262	3100.0449862613	3096.1016263528	3096.1016263528	0	3096.1016263528	1.08
IMP	226	X	60262	3096.1016263528	1.09
IMP	228	X	928262	3001.0135725161	20.29
IMP	264	X	8152262	2972.2481431696	193.10
IMP	266	X	8732262	2942.2460666961	202.98
IMP	328	X	14856262	2913.9139019564	315.63
IMP	568	X	34728262	2910.2605577134	992.30
IMP	2083	X	159150262	2907.3339338139	4141.54
IMP	2084	X	159296262	2877.9306901915	4146.89
RUN	h3e8	A	216	c1000	400	1	0.6	5	0.8	359155	2877.9306901915	4066.6281851189	0.000000	8	2877.9306901915	1	2697.5298220690	359155	283130	16763	59262	299893	204338225382	9087.85	9100.81	stored	300000000	299952262	3772	1	0	-1.0000000000	3100.0449862613	2877.9306901915	1
PERM	h3e8	A	216	c1000 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 12 85 20 45 57 36 53 15 35 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 1 22 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	h3e8	A	216	c1000	NA	3312.799700	3252.755183	3146.391584	3141.865512	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3015.588271	3001.013573	2942.246067	2913.913902	2913.913902	2913.913902	2913.913902	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2910.260558	2877.930690	2877.930690	2877.930690	2877.930690	2877.930690	2877.930690	2877.930690	2877.930690	2877.930690	2877.930690	2877.930690	2877.930690	2877.930690	2877.930690	2877.930690	2877.930690	2877.930690


==> anc/results/hybrid/h3e8_A_217_c1000.txt <==
ARGS	h3e8	A	217	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3630.5667063113	0.01
IMP	2	G	1118	3361.2850682402	0.01
IMP	12	G	4882	3292.7404087201	0.06
IMP	20	G	6194	3290.5975343361	0.09
IMP	92	G	18098	3281.1050343902	0.34
IMP	108	G	21346	3272.9675648607	0.39
IMP	160	G	39738	3228.6244636653	0.64
IMP	226	G	64974	3210.3421648728	0.97
IMP	270	G	79846	3071.8964753946	1.18
IMP	290	G	87614	3048.8361665824	1.28
IMP	298	G	90078	3044.1938202557	1.31
IMP	306	G	93310	3041.5922398174	1.35
IMP	320	G	98234	3028.4324750434	1.42
IMP	344	G	106826	3024.1205963900	1.53
PHASE	494	G>X	152294	1	153294	3024.1205963900	3011.3735769462	3011.3735769462	0	3011.3735769462	2.19
IMP	494	X	153294	3011.3735769462	2.19
IMP	496	X	1357294	2964.9474058725	34.68
IMP	498	X	2177294	2960.2345776750	60.54
IMP	500	X	2757294	2937.0885123000	71.74
IMP	598	X	18361294	2936.9600580242	345.47
IMP	704	X	35373294	2925.7303466669	653.84
IMP	716	X	37845294	2924.4453987258	703.86
IMP	1386	X	166529294	2904.0679087167	3375.27
RUN	h3e8	A	217	c1000	400	1	0.6	5	0.8	452107	2904.0679087167	4393.0276503169	0.000000	8	2904.0679087167	1	2769.4921801249	452107	280290	19523	152294	299813	97698549380	5630.10	5640.39	stored	300000000	299965294	2248	1	0	-1.0000000000	3024.1205963900	2904.0679087167	1
PERM	h3e8	A	217	c1000 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 63 29 35 15 53 12 85 20 45 57 6 7 44 17 51 82 76 49 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 74 97 34 99 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 73 4 30 13 16 32 87 70 96 56 55 10 19 23
TRACE	h3e8	A	217	c1000	NA	3292.740409	3290.597534	3290.597534	3281.105034	3272.967565	3272.967565	3272.967565	3228.624464	3228.624464	3228.624464	3228.624464	3228.624464	3210.342165	3210.342165	3210.342165	3071.896475	3071.896475	3046.759072	3041.592240	3028.432475	3028.432475	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	2937.088512	2937.088512	2937.088512	2937.088512	2936.960058	2936.960058	2936.960058	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399	2924.445399


==> anc/results/hybrid/h3e8_A_218_c1000.txt <==
ARGS	h3e8	A	218	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3765.1782470083	0.01
IMP	2	G	1262	3366.3787566417	0.02
IMP	6	G	3094	3337.0065953180	0.04
IMP	22	G	9366	3331.5748913356	0.12
IMP	34	G	12942	3302.5086969666	0.17
IMP	36	G	13570	3222.4619571989	0.18
IMP	38	G	13862	3216.5262595223	0.19
IMP	40	G	14202	3203.5512229006	0.19
IMP	60	G	17314	3158.1399885870	0.26
PHASE	210	G>X	34606	1	35606	3158.1399885870	3129.0630007630	3129.0630007630	0	3129.0630007630	0.72
IMP	210	X	35606	3129.0630007630	0.72
IMP	212	X	663606	3001.6978036259	21.35
IMP	216	X	1487606	2987.4048604777	43.32
IMP	220	X	2503606	2974.7730891700	68.68
IMP	230	X	6123606	2965.7467807140	138.86
IMP	234	X	6707606	2942.0306210642	152.02
IMP	238	X	7915606	2928.5429397786	175.90
IMP	240	X	8399606	2917.1133468429	186.97
IMP	246	X	9755606	2912.7167298721	215.84
IMP	250	X	10483606	2901.9744593299	232.79
IMP	284	X	17127606	2901.3633206475	431.21
IMP	292	X	18007606	2890.6439497212	453.72
IMP	304	X	20719606	2887.7697358987	518.41
IMP	510	X	45179606	2885.4601565802	947.41
IMP	518	X	46683606	2882.4192277302	981.31
IMP	2620	X	267607606	2881.9577550491	5097.21
RUN	h3e8	A	218	c1000	400	1	0.6	5	0.8	334555	2881.9577550491	4227.5340897162	0.000000	7	2881.9577550491	1	2754.5277016308	334555	289969	9980	34606	299949	100830042289	5462.48	5473.24	stored	300000000	299983606	2848	1	0	-1.0000000000	3158.1399885870	2881.9577550491	1
PERM	h3e8	A	218	c1000 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 34 67 58 39 42 95 25 54 92 52 77 64 5 94 88 97 71 18 72 84 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 36 2 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 14 26 9 21 81 60 37 27
TRACE	h3e8	A	218	c1000	NA	3337.006595	3331.574891	3203.551223	3158.139989	3158.139989	3158.139989	3012.847845	2974.773089	2905.123346	2901.974459	2890.643950	2887.769736	2887.769736	2887.769736	2887.769736	2885.460157	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228	2882.419228


==> anc/results/hybrid/h3e8_A_219_c1000.txt <==
ARGS	h3e8	A	219	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	4128.5871540856	0.01
IMP	2	G	878	3415.3073465676	0.01
IMP	6	G	2662	3316.8977456141	0.04
IMP	8	G	3530	3267.1520416863	0.05
IMP	10	G	4014	3261.2600358292	0.06
IMP	20	G	6146	3216.6703882816	0.10
IMP	52	G	13650	3202.3851366734	0.22
IMP	62	G	15830	3187.9668620695	0.25
IMP	142	G	35190	3117.6361051223	0.56
IMP	158	G	38486	3113.0081667626	0.62
IMP	176	G	44378	3102.8723847772	0.69
IMP	196	G	47298	3081.9545259244	0.76
PHASE	346	G>X	72078	1	73078	3081.9545259244	3067.6726222492	3067.6726222492	0	3067.6726222492	1.25
IMP	346	X	73078	3067.6726222492	1.26
IMP	348	X	557078	2968.2476411718	10.38
IMP	350	X	945078	2942.5976395338	20.20
IMP	355	X	1339078	2941.6692262261	25.10
IMP	356	X	1629078	2939.3273336782	29.12
IMP	382	X	5569078	2937.6895153470	92.77
IMP	384	X	6053078	2935.2009219226	100.78
IMP	388	X	6733078	2929.1131583461	111.22
IMP	390	X	7073078	2911.5704247055	117.94
IMP	394	X	8281078	2870.5478477524	150.50
IMP	398	X	9153078	2865.5001257920	168.54
IMP	912	X	94133078	2861.4622400266	1284.78
IMP	934	X	97825078	2857.8000819032	1341.77
IMP	1005	X	104879078	2852.8431777375	1442.05
IMP	1006	X	104977078	2850.8263143529	1442.84
RUN	h3e8	A	219	c1000	400	1	0.6	5	0.8	371957	2850.8263143529	4190.2746037358	0.000000	10	2850.8263143529	1	2729.5581928151	371957	291297	8582	72078	299879	71638998824	3915.29	3927.09	stored	300000000	299951078	3165	1	0	-1.0000000000	3081.9545259244	2850.8263143529	1
PERM	h3e8	A	219	c1000 36 14 2 26 9 21 81 60 37 27 12 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 29 35 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23
TRACE	h3e8	A	219	c1000	NA	3261.260036	3216.670388	3202.385137	3187.966862	3187.966862	3187.966862	3141.336694	3113.008167	3102.872385	3081.954526	3081.954526	3081.954526	3081.954526	3081.954526	2939.327334	2896.662046	2865.500126	2865.500126	2865.500126	2865.500126	2865.500126	2865.500126	2865.500126	2865.500126	2865.500126	2865.500126	2865.500126	2865.500126	2865.500126	2865.500126	2865.500126	2865.500126	2865.500126	2857.800082	2857.800082	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314	2850.826314


==> anc/results/hybrid/h3e8_A_220_c1000.txt <==
ARGS	h3e8	A	220	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3872.3088188450	0.01
IMP	2	G	1022	3496.4381249921	0.02
IMP	4	G	1938	3364.4082994748	0.03
IMP	16	G	5658	3363.5837485522	0.08
IMP	18	G	6046	3356.4174457730	0.09
IMP	27	G	8368	3355.2565247356	0.12
IMP	28	G	8802	3279.6727525210	0.13
IMP	30	G	9478	3268.9259029188	0.14
IMP	52	G	15570	3241.2100026609	0.23
IMP	100	G	22722	3235.2369965586	0.39
IMP	110	G	24950	3213.4067915096	0.42
IMP	124	G	27186	3208.2779762837	0.47
PHASE	274	G>X	52158	1	53158	3208.2779762837	3105.1317711688	3105.1317711688	0	3105.1317711688	0.97
IMP	274	X	53158	3105.1317711688	0.98
IMP	276	X	633158	3002.8026021591	7.39
IMP	282	X	1701158	2968.4510304452	19.58
IMP	296	X	3985158	2965.5045768548	48.43
IMP	300	X	4521158	2960.6786429760	54.40
IMP	514	X	45893158	2937.7841307530	560.76
IMP	516	X	46185158	2917.4341775473	566.14
IMP	540	X	50553158	2914.6112749084	631.16
IMP	560	X	53761158	2908.6117844159	693.87
IMP	1074	X	160389158	2880.3351352525	2719.40
IMP	1122	X	169509158	2875.5092013737	2884.38
RUN	h3e8	A	220	c1000	400	1	0.6	5	0.8	352099	2875.5092013737	3555.4946117698	0.000000	8	2875.5092013737	1	2764.6488851360	352099	285334	14607	52158	299941	101456671413	5115.37	5123.83	stored	300000000	299993158	1804	1	0	-1.0000000000	3208.2779762837	2875.5092013737	1
PERM	h3e8	A	220	c1000 85 20 45 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 40 71 18 88 97 61 80 90 76 49 62 31 66 63 48 12 29 35 15 53
TRACE	h3e8	A	220	c1000	NA	3364.408299	3268.925903	3268.925903	3241.210003	3213.406792	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	2968.451030	2960.678643	2960.678643	2960.678643	2960.678643	2960.678643	2960.678643	2960.678643	2960.678643	2917.434178	2914.611275	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2908.611784	2880.335135	2880.335135	2875.509201	2875.509201	2875.509201	2875.509201	2875.509201	2875.509201	2875.509201	2875.509201	2875.509201	2875.509201	2875.509201	2875.509201	2875.509201	2875.509201	2875.509201	2875.509201


==> anc/results/hybrid/h3e8_A_221_c1000.txt <==
ARGS	h3e8	A	221	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3904.6811382572	0.01
IMP	2	G	1358	3276.5705060095	0.02
IMP	24	G	7978	3269.8148391782	0.11
IMP	44	G	13634	3263.8665213861	0.20
IMP	152	G	34298	3214.3156695182	0.58
IMP	176	G	42506	3197.6881378472	0.69
IMP	200	G	49322	3160.7814774230	0.79
IMP	248	G	62618	3129.9007095187	0.98
PHASE	398	G>X	85670	1	86670	3129.9007095187	3125.8078299631	3125.8078299631	0	3125.8078299631	1.48
IMP	398	X	86670	3125.8078299631	1.48
IMP	400	X	618670	3066.9104035848	9.70
IMP	402	X	1342670	2973.7798386501	38.62
IMP	406	X	2166670	2970.2354874195	71.38
IMP	416	X	3914670	2964.7652583821	133.75
IMP	423	X	5224670	2957.6467285227	196.40
IMP	430	X	6918670	2955.2532912745	243.04
IMP	464	X	9530670	2953.9826576025	313.88
IMP	1219	X	73488670	2947.2138311971	2270.34
IMP	1220	X	73778670	2933.9167630159	2277.82
IMP	1258	X	78654670	2925.8795347391	2418.60
IMP	1364	X	87842670	2875.1562723134	2771.00
IMP	1365	X	87892670	2868.5196825602	2772.12
IMP	1368	X	88186670	2863.4880137078	2778.65
IMP	1376	X	88874670	2858.0544602101	2790.93
IMP	1614	X	132742670	2841.2586231620	3823.23
RUN	h3e8	A	221	c1000	400	1	0.6	5	0.8	385573	2841.2586231620	3870.4871987026	0.000000	8	2841.2586231620	1	2724.5688108767	385573	284795	15108	85670	299903	130886068849	6666.55	6678.51	stored	300000000	299988670	3757	1	0	-1.0000000000	3129.9007095187	2841.2586231620	1
PERM	h3e8	A	221	c1000 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 12 29 63 48 66 31 62 49 76 82 13 4 30 73 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	h3e8	A	221	c1000	NA	3276.570506	3269.814839	3263.866521	3263.866521	3263.866521	3263.866521	3214.315670	3214.315670	3197.688138	3160.781477	3160.781477	3160.781477	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	2964.765258	2955.253291	2953.982658	2953.982658	2953.982658	2953.982658	2953.982658	2953.982658	2953.982658	2953.982658	2953.982658	2953.982658	2953.982658	2953.982658	2933.916763	2925.879535	2925.879535	2858.054460	2858.054460	2858.054460	2858.054460	2858.054460	2858.054460	2858.054460	2858.054460	2858.054460	2841.258623	2841.258623	2841.258623	2841.258623	2841.258623	2841.258623	2841.258623	2841.258623	2841.258623	2841.258623	2841.258623	2841.258623	2841.258623	2841.258623	2841.258623	2841.258623	2841.258623


==> anc/results/hybrid/h3e8_A_222_c1000.txt <==
ARGS	h3e8	A	222	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3919.1525604719	0.01
IMP	2	G	1262	3697.1049968716	0.02
IMP	4	G	2562	3491.7433010825	0.03
IMP	6	G	3046	3486.2828126981	0.04
IMP	8	G	4010	3328.2817199884	0.05
IMP	22	G	8166	3272.2439179516	0.11
IMP	48	G	16138	3238.8612778993	0.25
IMP	50	G	16430	3217.4978149460	0.25
IMP	64	G	18906	3215.8311511132	0.30
IMP	156	G	34402	3211.1902641898	0.66
IMP	168	G	36538	3210.4957358825	0.70
IMP	172	G	36930	3205.6698020037	0.71
PHASE	322	G>X	62478	1	63478	3205.6698020037	3052.8076058520	3052.8076058520	0	3052.8076058520	1.23
IMP	322	X	63478	3052.8076058520	1.24
IMP	324	X	643478	2990.5529260477	16.32
IMP	328	X	1227478	2989.4628978999	34.08
IMP	572	X	20291478	2984.5010249921	639.73
IMP	810	X	39439478	2978.1494189514	1082.32
IMP	890	X	46127478	2929.5251182638	1190.65
IMP	954	X	51055478	2926.3661993827	1265.64
IMP	1736	X	112955478	2924.8381844732	2220.09
IMP	1738	X	113199478	2923.5875522124	2225.12
IMP	1742	X	113783478	2913.8619743010	2237.78
IMP	2420	X	171395478	2913.3864544717	3088.26
IMP	2618	X	188879478	2910.7039077711	3316.42
RUN	h3e8	A	222	c1000	400	1	0.6	5	0.8	362411	2910.7039077711	3443.0009459563	0.000000	9	2910.7039077711	1	2848.4696354544	362411	278818	21115	62478	299933	89298432626	4602.19	4614.96	stored	300000000	299995478	3912	1	0	-1.0000000000	3205.6698020037	2910.7039077711	1
PERM	h3e8	A	222	c1000 85 20 45 57 6 44 17 16 32 87 55 56 96 70 79 98 68 73 4 30 61 69 3 41 74 33 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 28 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 36 14 2 23 19 10 7 51 82 13 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	h3e8	A	222	c1000	NA	3328.281720	3272.243918	3272.243918	3215.831151	3215.831151	3215.831151	3211.190264	3205.669802	3205.669802	3205.669802	3205.669802	3205.669802	2989.462898	2989.462898	2989.462898	2989.462898	2984.501025	2984.501025	2984.501025	2984.501025	2978.149419	2929.525118	2926.366199	2926.366199	2926.366199	2926.366199	2926.366199	2926.366199	2926.366199	2926.366199	2926.366199	2926.366199	2926.366199	2926.366199	2926.366199	2913.861974	2913.861974	2913.861974	2913.861974	2913.861974	2913.861974	2913.861974	2913.861974	2913.861974	2913.861974	2913.861974	2913.386454	2913.386454	2913.386454	2913.386454	2910.703908	2910.703908	2910.703908	2910.703908	2910.703908	2910.703908	2910.703908	2910.703908	2910.703908	2910.703908


==> anc/results/hybrid/h3e8_A_223_c1000.txt <==
ARGS	h3e8	A	223	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3727.2848792043	0.01
IMP	2	G	1166	3304.6821214656	0.02
IMP	20	G	8546	3298.1126040968	0.11
IMP	22	G	9030	3243.1657643300	0.12
IMP	26	G	9998	3234.9067084322	0.13
IMP	72	G	20842	3209.2413606379	0.31
IMP	148	G	38562	3195.3794809597	0.60
PHASE	298	G>X	69678	1	70678	3195.3794809597	3102.7550136584	3102.7550136584	0	3102.7550136584	1.15
IMP	298	X	70678	3102.7550136584	1.15
IMP	300	X	506678	3042.1005217325	9.72
IMP	302	X	1230678	2995.3437154011	36.97
IMP	304	X	1522678	2979.9576629458	44.28
IMP	308	X	2154678	2976.6389725046	55.81
IMP	544	X	21250678	2969.5316243694	377.74
IMP	546	X	21830678	2943.4511823939	391.61
IMP	760	X	42946678	2906.3725307351	830.27
IMP	762	X	43430678	2878.5543827521	838.32
IMP	784	X	48178678	2878.4690587416	946.02
IMP	786	X	48518678	2877.5882949770	956.25
IMP	794	X	50262678	2877.3601512720	992.32
IMP	796	X	50650678	2876.0294983202	999.66
IMP	798	X	51134678	2867.0475462519	1006.39
IMP	1208	X	134466678	2855.9692819549	2271.72
IMP	1232	X	138450678	2852.9268698633	2369.04
IMP	1234	X	138838678	2850.2517092038	2376.96
RUN	h3e8	A	223	c1000	400	1	0.6	5	0.8	369583	2850.2517092038	3822.8731105068	0.000000	13	2850.2517092038	1	2723.2213081184	369583	285742	14163	69678	299905	84520692668	4936.35	4945.39	stored	300000000	299974678	2122	1	0	-1.0000000000	3195.3794809597	2850.2517092038	1
PERM	h3e8	A	223	c1000 53 15 35 29 63 48 66 31 62 49 76 82 13 4 30 73 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 2 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 12 20 45 57 85
TRACE	h3e8	A	223	c1000	NA	3304.682121	3234.906708	3234.906708	3234.906708	3209.241361	3209.241361	3209.241361	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3042.809768	2976.638973	2976.638973	2976.638973	2976.638973	2943.451182	2943.451182	2943.451182	2943.451182	2878.554383	2877.360151	2867.047546	2867.047546	2867.047546	2867.047546	2867.047546	2867.047546	2867.047546	2867.047546	2867.047546	2867.047546	2867.047546	2867.047546	2867.047546	2867.047546	2867.047546	2867.047546	2855.969282	2850.251709	2850.251709	2850.251709	2850.251709	2850.251709	2850.251709	2850.251709	2850.251709	2850.251709	2850.251709	2850.251709	2850.251709	2850.251709	2850.251709	2850.251709	2850.251709	2850.251709	2850.251709	2850.251709


==> anc/results/hybrid/h3e8_A_224_c1000.txt <==
ARGS	h3e8	A	224	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3591.5921799984	0.01
IMP	4	G	1842	3399.9660179672	0.03
IMP	6	G	2374	3382.7040732800	0.04
IMP	8	G	3290	3315.7697847061	0.05
IMP	18	G	7246	3289.6674814551	0.10
IMP	28	G	9474	3222.9007994603	0.13
IMP	68	G	22370	3199.8425678571	0.30
IMP	78	G	26710	3197.3879783376	0.35
IMP	80	G	27290	3170.8682352710	0.36
IMP	154	G	44142	3170.6566896633	0.62
IMP	168	G	47194	3169.9408254405	0.67
IMP	240	G	63178	3162.6193327511	0.93
IMP	332	G	82994	3156.9509673662	1.29
IMP	458	G	107438	3156.6895700949	1.76
IMP	460	G	107874	3150.0691130419	1.81
IMP	472	G	110106	3147.4735091464	1.85
IMP	552	G	124666	3090.7402233053	2.14
IMP	680	G	151370	3074.8194492197	2.63
PHASE	830	G>X	188582	1	189582	3074.8194492197	3048.8153649670	3048.8153649670	0	3048.8153649670	3.23
IMP	830	X	189582	3048.8153649670	3.23
IMP	832	X	769582	2989.6820163081	11.14
IMP	856	X	5089582	2941.9243459776	92.51
IMP	868	X	7657582	2920.0766857348	131.14
IMP	874	X	8773582	2910.8087066565	155.56
IMP	876	X	9161582	2896.9720322639	161.74
IMP	884	X	11337582	2887.7327882560	194.84
IMP	898	X	15205582	2878.9898068041	257.29
IMP	902	X	16125582	2870.2589065067	279.71
IMP	916	X	18889582	2863.1636346257	349.66
IMP	924	X	20633582	2859.1623262037	391.58
IMP	1344	X	99329582	2856.2485787105	1751.64
IMP	1366	X	102829582	2848.9598036924	1795.40
IMP	1386	X	105557582	2839.9033397787	1824.62
IMP	1938	X	170789582	2838.4637219659	2561.81
IMP	1980	X	175289582	2835.3399388162	2605.39
RUN	h3e8	A	224	c1000	400	1	0.6	5	0.8	488363	2835.3399388162	4703.3966043255	0.000000	11	2835.3399388162	1	2728.5535525729	488363	290340	9441	188582	299781	70762899991	3893.72	3905.04	stored	300000000	299969582	2760	1	0	-1.0000000000	3074.8194492197	2835.3399388162	1
PERM	h3e8	A	224	c1000 12 29 7 6 44 51 17 16 32 87 70 96 56 55 10 19 45 57 20 85 36 23 2 14 26 9 21 81 60 37 27 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	h3e8	A	224	c1000	NA	3315.769785	3222.900799	3222.900799	3222.900799	3199.842568	3170.868235	3170.868235	3170.868235	3170.656690	3169.940825	3169.940825	3169.940825	3162.619333	3162.619333	3162.619333	3162.619333	3156.950967	3156.950967	3156.950967	3156.950967	3156.950967	3150.069113	3147.473509	3147.473509	3090.740223	3090.740223	3090.740223	3090.740223	3090.740223	3090.740223	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	2989.682016	2941.924346	2887.732788	2870.258907	2859.162326	2859.162326	2859.162326	2859.162326	2859.162326	2859.162326	2859.162326	2859.162326	2859.162326	2859.162326	2859.162326	2859.162326	2859.162326	2859.162326	2859.162326	2859.162326	2856.248579	2839.903340	2839.903340


==> anc/results/hybrid/h3e8_A_225_c1000.txt <==
ARGS	h3e8	A	225	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3705.9517420007	0.01
IMP	2	G	1118	3556.8384674231	0.02
IMP	8	G	2858	3554.5205909778	0.05
IMP	16	G	5034	3550.2674553722	0.08
IMP	22	G	7590	3511.1910518206	0.12
IMP	26	G	9470	3348.6695803387	0.15
IMP	52	G	17442	3327.5567850319	0.28
IMP	54	G	18694	3210.4294552298	0.29
IMP	104	G	34250	3201.2836643088	0.53
IMP	208	G	63882	3186.8106713373	0.99
IMP	214	G	65046	3179.3921528110	1.01
IMP	218	G	65678	3137.5716273971	1.03
IMP	342	G	86710	3129.9562021195	1.48
IMP	474	G	114286	3114.9424072799	1.99
PHASE	624	G>X	157498	1	158498	3114.9424072799	3069.9621925203	3069.9621925203	0	3069.9621925203	2.70
IMP	624	X	158498	3069.9621925203	2.70
IMP	626	X	978498	3023.3942987842	32.43
IMP	648	X	4574498	2996.8373462892	162.89
IMP	654	X	5642498	2989.2169270486	198.92
IMP	672	X	8942498	2986.2861443181	344.19
IMP	702	X	12314498	2933.3019110922	474.02
IMP	826	X	22114498	2928.7994379432	700.98
IMP	832	X	22654498	2921.0798655070	710.38
IMP	1922	X	108882498	2918.3078025889	2308.43
IMP	1950	X	111338498	2912.0777606665	2356.70
RUN	h3e8	A	225	c1000	400	1	0.6	5	0.8	457313	2912.0777606665	4199.0462059450	0.000000	9	2912.0777606665	1	2780.5418280445	457313	287655	12160	157498	299815	131312857014	5864.93	5878.31	stored	300000000	299972498	4059	1	0	-1.0000000000	3114.9424072799	2912.0777606665	1
PERM	h3e8	A	225	c1000 36 85 20 45 57 6 7 17 16 32 87 55 56 96 70 79 98 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 40 68 4 30 73 97 34 67 65 47 1 22 11 99 74 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 2 23 19 10 44 51 82 13 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	h3e8	A	225	c1000	NA	3550.267455	3348.669580	3348.669580	3210.429455	3210.429455	3210.429455	3201.283664	3201.283664	3201.283664	3201.283664	3201.283664	3201.283664	3179.392153	3137.571627	3137.571627	3137.571627	3137.571627	3129.956202	3129.956202	3129.956202	3129.956202	3129.956202	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3023.394299	2989.216927	2933.301911	2933.301911	2921.079866	2921.079866	2921.079866	2921.079866	2921.079866	2921.079866	2921.079866	2921.079866	2921.079866	2921.079866	2921.079866	2921.079866	2921.079866	2921.079866	2921.079866	2921.079866	2921.079866	2921.079866	2912.077761	2912.077761	2912.077761	2912.077761	2912.077761	2912.077761	2912.077761


==> anc/results/hybrid/h3e8_A_226_c1000.txt <==
ARGS	h3e8	A	226	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3942.0515423421	0.01
IMP	2	G	926	3477.7619146810	0.02
IMP	4	G	1602	3471.5718762172	0.03
IMP	6	G	2326	3465.9943469432	0.03
IMP	18	G	4894	3363.0873660154	0.08
IMP	20	G	5906	3343.3493471599	0.09
IMP	36	G	8578	3272.2713377649	0.14
IMP	38	G	9110	3238.8934689010	0.15
PHASE	188	G>X	57746	1	58746	3238.8934689010	3110.6018387078	3110.6018387078	0	3110.6018387078	0.80
IMP	188	X	58746	3110.6018387078	0.80
IMP	190	X	686746	2962.7338280136	47.01
IMP	192	X	1218746	2944.5132371592	68.75
IMP	208	X	3746746	2926.5714424703	132.72
IMP	252	X	12522746	2918.2029730451	335.76
IMP	274	X	15638746	2915.2591190038	401.37
IMP	350	X	27454746	2912.2997685761	638.96
IMP	488	X	47938746	2912.2928091893	976.30
IMP	502	X	49934746	2904.0897363609	1010.11
RUN	h3e8	A	226	c1000	400	1	0.6	5	0.8	357671	2904.0897363609	4727.6331138961	0.000000	12	2904.0897363609	1	2815.0483117718	357671	280688	19237	57746	299925	96018895798	4913.57	4922.26	stored	300000000	299982746	2166	1	0	-1.0000000000	3238.8934689010	2904.0897363609	1
PERM	h3e8	A	226	c1000 85 20 45 57 6 7 48 63 66 31 62 49 76 82 13 4 30 73 98 68 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 88 97 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 14 36 2 23 19 10 55 56 96 79 70 87 32 16 17 51 44 12 29 35 15 53
TRACE	h3e8	A	226	c1000	NA	3363.087366	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	2944.513237	2926.571442	2926.571442	2915.259119	2915.259119	2915.168559	2912.299769	2912.299769	2912.299769	2912.299769	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736	2904.089736


==> anc/results/hybrid/h3e8_A_227_c1000.txt <==
ARGS	h3e8	A	227	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3873.8746091355	0.01
IMP	2	G	398	3738.7506626204	0.01
IMP	4	G	1122	3589.4893456425	0.02
IMP	6	G	2758	3336.7234006254	0.04
IMP	16	G	5514	3263.0324478396	0.08
IMP	20	G	7730	3243.7649653383	0.10
IMP	36	G	13234	3178.5387309044	0.17
IMP	44	G	16034	3168.6371899800	0.22
IMP	84	G	26338	3153.8259415721	0.38
IMP	152	G	43850	3152.1159694957	0.64
IMP	180	G	49042	3137.2067924602	0.73
IMP	184	G	49770	3127.3052515358	0.75
IMP	192	G	51802	3123.5569633062	0.78
IMP	244	G	63570	3106.4343459599	0.96
IMP	258	G	68254	3090.6266436122	1.03
IMP	264	G	70090	3087.0934092902	1.05
IMP	266	G	70958	3082.6415044189	1.06
IMP	268	G	71778	3079.4878643441	1.07
IMP	274	G	73614	3054.0771016007	1.10
IMP	276	G	73906	3053.6526618291	1.10
PHASE	426	G>X	111790	1	112790	3053.6526618291	2970.4979755711	2970.4979755711	0	2970.4979755711	1.69
IMP	426	X	112790	2970.4979755711	1.69
IMP	428	X	884790	2933.3930021859	15.82
IMP	432	X	2092790	2911.3088762589	38.08
IMP	434	X	2816790	2888.3246835430	51.80
IMP	444	X	5092790	2876.9787760460	91.12
IMP	478	X	11496790	2875.9270905359	277.58
IMP	496	X	15276790	2872.3623323097	359.93
IMP	772	X	60324790	2869.6641914212	1016.84
IMP	838	X	72744790	2868.3292911520	1187.96
RUN	h3e8	A	227	c1000	400	1	0.6	5	0.8	411631	2868.3292911520	3529.3755975644	0.000000	8	2868.3292911520	1	2827.7129080166	411631	267671	32170	111790	299841	106063702711	4628.66	4636.90	stored	300000000	299952790	1906	1	0	-1.0000000000	3053.6526618291	2868.3292911520	1
PERM	h3e8	A	227	c1000 85 20 45 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 12 29 63 15 35 53 9 21 26 2 14 36 23 19 10 48 66 31 62 49 76 90 80 61 28 69 3 41 74 33 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	h3e8	A	227	c1000	NA	3336.723401	3243.764965	3178.538731	3168.637190	3168.637190	3153.825942	3153.825942	3153.825942	3152.115969	3127.305252	3123.556963	3123.556963	3106.434346	3087.354927	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	2888.324684	2876.978776	2875.927091	2872.362332	2872.362332	2872.362332	2872.362332	2872.362332	2872.362332	2872.362332	2872.362332	2872.362332	2869.664191	2869.664191	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291


==> anc/results/hybrid/h3e8_A_228_c1000.txt <==
ARGS	h3e8	A	228	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3690.6008428660	0.01
IMP	2	G	830	3417.7611514872	0.01
IMP	4	G	2226	3368.1853249061	0.03
IMP	8	G	3434	3362.3562545375	0.04
PHASE	158	G>X	28406	1	29406	3362.3562545375	3078.3514268975	3078.3514268975	0	3078.3514268975	0.56
IMP	158	X	29406	3078.3514268975	0.56
IMP	160	X	801406	2928.8571837973	21.30
IMP	386	X	29573406	2927.3386341531	542.34
IMP	394	X	30741406	2924.7438181831	564.57
IMP	666	X	82405406	2921.6662105656	1574.15
IMP	690	X	86965406	2916.6184886053	1645.10
IMP	760	X	103089406	2914.4175947286	1946.00
RUN	h3e8	A	228	c1000	400	1	0.6	5	0.8	328335	2914.4175947286	3833.7012182729	0.000000	12	2914.4175947286	1	2803.4862288227	328335	285728	14201	28406	299929	74671393741	4187.37	4194.73	stored	300000000	299957406	1826	1	0	-1.0000000000	3362.3562545375	2914.4175947286	1
PERM	h3e8	A	228	c1000 9 21 26 2 14 23 19 10 55 56 96 70 79 43 40 84 72 18 71 68 98 73 4 30 13 90 80 61 28 69 3 41 74 33 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 22 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 12 29 63 48 66 31 62 49 76 82 51 16 87 32 17 44 7 6 57 45 20 85 36
TRACE	h3e8	A	228	c1000	NA	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2924.743818	2924.743818	2924.743818	2924.743818	2924.743818	2924.743818	2924.743818	2924.743818	2924.743818	2924.743818	2924.743818	2921.666211	2916.618489	2916.618489	2916.618489	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595	2914.417595


==> anc/results/hybrid/h3e8_A_229_c1000.txt <==
ARGS	h3e8	A	229	c1000	400	1	0.6	5	0.8	300000000	1000	2147483647	1	1	1	2000000	stored
IMP	1	G	60	3930.4771357414	0.01
IMP	2	G	1310	3199.9302621352	0.02
IMP	22	G	8838	3199.3468133293	0.11
IMP	44	G	17426	3179.0348596040	0.22
IMP	62	G	23558	3165.4972344835	0.30
IMP	72	G	27226	3098.7762075425	0.35
IMP	94	G	34854	3054.5337812783	0.45
IMP	174	G	50614	3040.3375501615	0.74
IMP	188	G	53810	3032.8385769871	0.79
IMP	262	G	68838	3020.7041899403	1.04
PHASE	412	G>X	88002	1	89002	3020.7041899403	3017.6496933613	3017.6496933613	0	3017.6496933613	1.49
IMP	412	X	89002	3017.6496933613	1.49
IMP	414	X	717002	2982.3128540454	7.41
IMP	418	X	1493002	2973.2185481812	20.41
IMP	429	X	2715002	2966.4764519503	41.00
IMP	430	X	2861002	2962.8744570060	43.68
IMP	434	X	4213002	2939.7202419980	67.59
IMP	448	X	6689002	2920.9853799898	115.60
IMP	744	X	55569002	2918.2872391012	964.19
IMP	754	X	57509002	2913.8270007781	992.90
IMP	780	X	61257002	2869.6641914212	1036.93
IMP	826	X	70901002	2868.7388078427	1177.82
IMP	958	X	96845002	2868.3292911520	1571.65
RUN	h3e8	A	229	c1000	400	1	0.6	5	0.8	387895	2868.3292911520	3529.3755975644	0.000000	8	2868.3292911520	1	2827.7129080166	387895	270268	29625	88002	299893	101760107290	4393.43	4401.25	stored	300000000	299981002	1966	1	0	-1.0000000000	3020.7041899403	2868.3292911520	1
PERM	h3e8	A	229	c1000 85 20 45 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 12 29 63 15 35 53 9 21 26 2 14 36 23 19 10 48 66 31 62 49 76 90 80 61 28 69 3 41 74 33 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	h3e8	A	229	c1000	NA	3199.930262	3199.346813	3199.346813	3179.034860	3165.497234	3098.776208	3054.533781	3054.533781	3054.533781	3054.533781	3032.838577	3032.838577	3032.838577	3020.704190	3020.704190	3020.704190	3020.704190	2973.218548	2920.985380	2920.985380	2920.985380	2920.985380	2920.985380	2920.985380	2920.985380	2920.985380	2920.985380	2920.985380	2918.287239	2869.664191	2869.664191	2868.738808	2868.738808	2868.738808	2868.738808	2868.738808	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291	2868.329291


==> anc/results/hybrid/h3e8_H10x1000r11_200_c1000.txt <==
ARGS	h3e8	H10x1000r11	200	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3718.8305444640	0.01
IMP	4	G	1026	3638.5688821197	0.02
IMP	6	G	1990	3506.6200694530	0.03
IMP	8	G	2858	3362.5761014583	0.04
IMP	10	G	3534	3333.9334346993	0.05
IMP	24	G	6010	3281.6678712707	0.10
IMP	34	G	7902	3175.0223884082	0.13
IMP	68	G	14978	3167.4340499093	0.27
IMP	72	G	15418	3132.3605095904	0.28
PHASE	222	G>X	31318	1	32318	3132.3605095904	3013.3426102675	3013.3426102675	0	3013.3426102675	0.84
IMP	222	X	32318	3013.3426102675	0.84
IMP	224	X	564318	2940.2375978700	17.46
IMP	226	X	1000318	2923.2984168302	29.15
IMP	228	X	1820318	2869.7727496594	51.57
PHASE	232	X>G	31319	2949	2980319	2869.7727496594	3580.2541389255	3132.3605095904	1	2869.7727496594	76.35
PHASE	1232	G>X	133447	2950	3083447	3118.1624805035	2993.2300055035	2869.7727496594	1	2869.7727496594	79.93
PHASE	1242	X>G	133448	5322	5455448	2869.7727496594	3580.2541389255	3118.1624805035	1	2869.7727496594	125.54
PHASE	2242	G>X	235624	5323	5558624	3090.5399841764	3031.0494586484	2869.7727496594	1	2869.7727496594	129.28
PHASE	2252	X>G	235625	7407	7642625	2869.7727496594	3580.2541389255	3090.5399841764	1	2869.7727496594	175.32
PHASE	3252	G>X	417193	7408	7825193	3047.1131157839	3034.0741195570	2869.7727496594	1	2869.7727496594	179.66
PHASE	3262	X>G	417194	9684	10101194	2869.7727496594	3580.2541389255	3047.1131157839	1	2869.7727496594	258.28
PHASE	4262	G>X	614890	9685	10299890	3047.1131157839	3034.0741195570	2869.7727496594	1	2869.7727496594	262.08
PHASE	4272	X>G	614891	11577	12191891	2869.7727496594	3580.2541389255	3047.1131157839	1	2869.7727496594	292.22
PHASE	5272	G>X	819451	11578	12397451	3037.2337636613	3023.5194677054	2869.7727496594	1	2869.7727496594	296.62
PHASE	5282	X>G	819452	14190	15009452	2869.7727496594	3580.2541389255	3037.2337636613	1	2869.7727496594	366.80
PHASE	6282	G>X	1017436	14191	15208436	3030.6142263893	3013.8704581881	2869.7727496594	1	2869.7727496594	370.98
IMP	6290	X	16904436	2856.0158550012	401.58
PHASE	6292	X>G	1017437	16227	17244437	2856.0158550012	3598.5137002026	3030.6142263893	1	2856.0158550012	409.67
PHASE	7292	G>X	1215901	16228	17443901	3030.6142263893	3013.8704581881	2856.0158550012	1	2856.0158550012	414.12
PHASE	7302	X>G	1215902	17976	19191902	2856.0158550012	3598.5137002026	3030.6142263893	1	2856.0158550012	459.99
PHASE	8302	G>X	1400254	17977	19377254	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	464.20
PHASE	8312	X>G	1400255	20109	21509255	2856.0158550012	3598.5137002026	3028.6063987773	1	2856.0158550012	520.18
PHASE	9312	G>X	1570879	20110	21680879	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	524.26
PHASE	9322	X>G	1570880	21762	23332880	2856.0158550012	3598.5137002026	3028.6063987773	1	2856.0158550012	558.64
PHASE	10322	G>X	1744240	21763	23507240	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	562.37
PHASE	10332	X>G	1744241	24039	25783241	2856.0158550012	3598.5137002026	3028.6063987773	1	2856.0158550012	614.74
PHASE	11332	G>X	1921201	24040	25961201	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	618.89
PHASE	11342	X>G	1921202	25500	27421202	2856.0158550012	3598.5137002026	3028.6063987773	1	2856.0158550012	648.43
PHASE	12342	G>X	2095282	25501	27596282	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	652.65
PHASE	12352	X>G	2095283	27249	29344283	2856.0158550012	3598.5137002026	3028.6063987773	1	2856.0158550012	688.86
PHASE	13352	G>X	2265331	27250	29515331	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	692.01
PHASE	13362	X>G	2265332	29478	31743332	2856.0158550012	3598.5137002026	3028.6063987773	1	2856.0158550012	745.30
PHASE	14362	G>X	2440420	29479	31919420	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	748.47
PHASE	14372	X>G	2440421	31035	33475421	2856.0158550012	3598.5137002026	3028.6063987773	1	2856.0158550012	778.24
PHASE	15372	G>X	2624245	31036	33660245	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	781.81
PHASE	15382	X>G	2624246	32976	35600246	2856.0158550012	3598.5137002026	3028.6063987773	1	2856.0158550012	817.62
PHASE	16382	G>X	2796070	32977	35773070	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	821.89
PHASE	16392	X>G	2796071	34677	37473071	2856.0158550012	3598.5137002026	3028.6063987773	1	2856.0158550012	861.00
PHASE	17392	G>X	2975575	34678	37653575	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	864.35
PHASE	17402	X>G	2975576	36954	39929576	2856.0158550012	3598.5137002026	3028.6063987773	1	2856.0158550012	910.24
PHASE	18402	G>X	3149320	36955	40104320	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	914.30
PHASE	18412	X>G	3149321	38655	41804321	2856.0158550012	3598.5137002026	3028.6063987773	1	2856.0158550012	943.05
PHASE	19412	G>X	3321433	38656	41977433	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	946.83
PHASE	19422	X>G	3321434	40356	43677434	2856.0158550012	3598.5137002026	3028.6063987773	1	2856.0158550012	984.74
PHASE	20422	G>X	3499594	40357	43856594	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	988.12
PHASE	20432	X>G	3499595	42201	45700595	2856.0158550012	3598.5137002026	3028.6063987773	1	2856.0158550012	1024.01
PHASE	21432	G>X	3671515	42202	45873515	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	1027.92
PHASE	21442	X>G	3671516	44190	47861516	2856.0158550012	3598.5137002026	3028.6063987773	1	2856.0158550012	1077.59
PHASE	22442	G>X	3843340	44191	48034340	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	1081.86
PHASE	22452	X>G	3843341	45459	49302341	2856.0158550012	3598.5137002026	3028.6063987773	1	2856.0158550012	1107.07
PHASE	23452	G>X	4015693	45460	49475693	3028.6063987773	3008.3567133535	2856.0158550012	1	2856.0158550012	1110.86
PHASE	23462	X>G	4015694	47832	51847694	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1159.77
IMP	23462	G	51847694	2851.1108213488	1159.77
PHASE	24462	G>X	4189582	47833	52022582	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1163.90
PHASE	24472	X>G	4189583	49101	53290583	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1188.40
PHASE	25472	G>X	4362607	49102	53464607	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1192.16
PHASE	25482	X>G	4362608	50706	55068608	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1219.90
PHASE	26482	G>X	4540336	50707	55247336	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1223.77
PHASE	26492	X>G	4540337	52167	56707337	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1254.54
PHASE	27492	G>X	4715281	52168	56883281	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1258.64
PHASE	27502	X>G	4715282	53388	58103282	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1277.58
PHASE	28502	G>X	4884466	53389	58273466	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1281.65
PHASE	28512	X>G	4884467	54753	59637467	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1304.09
PHASE	29512	G>X	5058643	54754	59812643	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1308.09
PHASE	29522	X>G	5058644	56022	61080644	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1332.64
PHASE	30522	G>X	5233444	56023	61256444	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1336.52
PHASE	30532	X>G	5233445	57195	62428445	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1356.22
PHASE	31532	G>X	5407669	57196	62603669	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1360.31
PHASE	31542	X>G	5407670	58896	64303670	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1390.57
PHASE	32542	G>X	5584198	58897	64481198	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1394.65
PHASE	32552	X>G	5584199	60885	66469199	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1437.94
PHASE	33552	G>X	5754919	60886	66640919	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1442.19
PHASE	33562	X>G	5754920	62154	67908920	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1465.28
PHASE	34562	G>X	5933224	62155	68088224	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1469.10
PHASE	34572	X>G	5933225	63567	69500225	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1499.30
PHASE	35572	G>X	6106345	63568	69674345	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1503.51
PHASE	35582	X>G	6106346	65268	71374346	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1532.74
PHASE	36582	G>X	6279754	65269	71548754	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1536.85
PHASE	36592	X>G	6279755	66201	72480755	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1552.87
PHASE	37592	G>X	6455707	66202	72657707	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1557.20
PHASE	37602	X>G	6455708	67278	73733708	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1574.51
PHASE	38602	G>X	6634588	67279	73913588	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1578.71
PHASE	38612	X>G	6634589	69315	75949589	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1617.82
PHASE	39612	G>X	6808429	69316	76124429	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1621.61
PHASE	39622	X>G	6808430	70728	77536430	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1646.17
PHASE	40622	G>X	6982510	70729	77711510	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1650.32
PHASE	40632	X>G	6982511	72621	79603511	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1682.55
PHASE	41632	G>X	7161295	72622	79783295	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1686.43
PHASE	41642	X>G	7161296	73890	81051296	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1707.08
PHASE	42642	G>X	7333504	73891	81224504	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1711.02
PHASE	42652	X>G	7333505	75255	82588505	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1734.75
PHASE	43652	G>X	7503985	75256	82759985	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1738.47
PHASE	43662	X>G	7503986	76716	84219986	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1765.16
PHASE	44662	G>X	7679074	76717	84396074	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1769.37
PHASE	44672	X>G	7679075	78225	85904075	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1794.82
PHASE	45672	G>X	7856323	78226	86082323	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1798.74
PHASE	45682	X>G	7856324	80022	87878324	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1835.47
PHASE	46682	G>X	8031460	80023	88054460	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1839.27
PHASE	46692	X>G	8031461	81963	89994461	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1872.12
PHASE	47692	G>X	8206405	81964	90170405	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1876.17
PHASE	47702	X>G	8206406	83136	91342406	2851.1108213488	5411.8355430306	3028.6063987773	1	2851.1108213488	1894.08
PHASE	48702	G>X	8382646	83137	91519646	3028.6063987773	3008.3567133535	2851.1108213488	1	2851.1108213488	1898.19
IMP	48710	X	92975646	2848.5054899228	1922.49
PHASE	48712	X>G	8382647	84933	93315647	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	1929.28
PHASE	49712	G>X	8559223	84934	93493223	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	1933.46
PHASE	49722	X>G	8559224	86682	95241224	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	1961.44
PHASE	50722	G>X	8739496	86683	95422496	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	1965.27
PHASE	50732	X>G	8739497	88383	97122497	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2001.14
PHASE	51732	G>X	8911177	88384	97295177	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2004.97
PHASE	51742	X>G	8911178	91284	100195178	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2057.03
PHASE	52742	G>X	9083626	91285	100368626	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2061.19
PHASE	52752	X>G	9083627	93897	102980627	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2101.35
PHASE	53752	G>X	9254971	93898	103152971	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2105.43
PHASE	53762	X>G	9254972	95790	105044972	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2134.99
PHASE	54762	G>X	9430108	95791	105221108	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2139.35
PHASE	54772	X>G	9430109	98019	107449109	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2190.12
PHASE	55772	G>X	9605965	98020	107625965	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2193.84
PHASE	55782	X>G	9605966	100008	109613966	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2228.29
PHASE	56782	G>X	9775966	100009	109784966	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2232.43
PHASE	56792	X>G	9775967	102141	111916967	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2277.20
PHASE	57792	G>X	9947311	102142	112089311	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2281.43
PHASE	57802	X>G	9947312	104322	114269312	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2320.98
PHASE	58802	G>X	10128256	104323	114451256	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2325.09
PHASE	58812	X>G	10128257	106503	116631257	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2378.44
PHASE	59812	G>X	10306225	106504	116810225	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2382.44
PHASE	59822	X>G	10306226	108252	118558226	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2409.47
PHASE	60822	G>X	10482034	108253	118735034	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2412.67
PHASE	60832	X>G	10482035	110145	120627035	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2442.39
PHASE	61832	G>X	10658611	110146	120804611	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2446.44
PHASE	61842	X>G	10658612	112182	122840612	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2478.32
PHASE	62842	G>X	10830676	112183	123013676	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2482.26
PHASE	62852	X>G	10830677	114411	125241677	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2524.93
PHASE	63852	G>X	11005573	114412	125417573	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2529.26
PHASE	63862	X>G	11005574	116640	127645574	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2569.15
PHASE	64862	G>X	11181286	116641	127822286	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2573.31
PHASE	64872	X>G	11181287	118629	129810287	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2606.30
PHASE	65872	G>X	11358535	118630	129988535	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2610.32
PHASE	65882	X>G	11358536	120474	131832536	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2643.86
PHASE	66882	G>X	11535784	120475	132010784	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2647.63
PHASE	66892	X>G	11535785	122799	134334785	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2687.47
PHASE	67892	G>X	11711497	122800	134511497	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2691.90
PHASE	67902	X>G	11711498	125076	136787498	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2741.49
PHASE	68902	G>X	11891722	125077	136968722	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2745.79
PHASE	68912	X>G	11891723	126633	138524723	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2770.63
PHASE	69912	G>X	12066091	126634	138700091	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2774.76
PHASE	69922	X>G	12066092	128958	141024092	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2821.96
PHASE	70922	G>X	12245068	128959	141204068	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2826.15
PHASE	70932	X>G	12245069	130755	143000069	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2855.91
PHASE	71932	G>X	12422893	130756	143178893	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2860.10
PHASE	71942	X>G	12422894	132744	145166894	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2892.20
PHASE	72942	G>X	12593326	132745	145338326	3028.6063987773	3008.3567133535	2848.5054899228	1	2848.5054899228	2896.32
PHASE	72952	X>G	12593327	135453	148046327	2848.5054899228	5857.8961149591	3028.6063987773	1	2848.5054899228	2945.77
PHASE	73952	G>X	12693919	135454	148147919	3016.4780144789	2991.0810925422	2848.5054899228	1	2848.5054899228	2949.18
PHASE	73962	X>G	12693920	137202	149895920	2848.5054899228	5857.8961149591	3016.4780144789	1	2848.5054899228	2982.79
PHASE	74962	G>X	12776608	137203	149979608	3016.4780144789	2991.0810925422	2848.5054899228	1	2848.5054899228	2986.27
PHASE	74972	X>G	12776609	138807	151583609	2848.5054899228	5857.8961149591	3016.4780144789	1	2848.5054899228	3015.98
PHASE	75972	G>X	12859537	138808	151667537	3016.4780144789	2991.0810925422	2848.5054899228	1	2848.5054899228	3019.10
PHASE	75982	X>G	12859538	141132	153991538	2848.5054899228	5857.8961149591	3016.4780144789	1	2848.5054899228	3059.88
PHASE	76982	G>X	12939298	141133	154072298	3016.4780144789	2991.0810925422	2848.5054899228	1	2848.5054899228	3063.30
PHASE	76992	X>G	12939299	143409	156348299	2848.5054899228	5857.8961149591	3016.4780144789	1	2848.5054899228	3104.64
PHASE	77992	G>X	13041907	143410	156451907	2991.5176219814	2984.0607687991	2848.5054899228	1	2848.5054899228	3108.21
PHASE	78002	X>G	13041908	145062	158103908	2848.5054899228	5857.8961149591	2991.5176219814	1	2848.5054899228	3140.22
PHASE	79002	G>X	13301428	145063	158364428	2982.8865436837	2975.4296905014	2848.5054899228	1	2848.5054899228	3145.09
PHASE	79012	X>G	13301429	147243	160544429	2848.5054899228	5857.8961149591	2982.8865436837	1	2848.5054899228	3184.13
PHASE	80012	G>X	13549141	147244	160793141	2982.8865436837	2975.4296905014	2848.5054899228	1	2848.5054899228	3188.73
PHASE	80022	X>G	13549142	148752	162301142	2848.5054899228	5857.8961149591	2982.8865436837	1	2848.5054899228	3212.58
PHASE	81022	G>X	13779718	148753	162532718	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3217.01
PHASE	81032	X>G	13779719	150501	164280719	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3248.42
PHASE	82032	G>X	13993207	150502	164495207	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3253.06
PHASE	82042	X>G	13993208	152826	166819208	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3302.74
PHASE	83042	G>X	14207224	152827	167034224	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3307.24
PHASE	83052	X>G	14207225	155007	169214225	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3343.93
PHASE	84052	G>X	14417497	155008	169425497	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3348.38
PHASE	84062	X>G	14417498	156612	171029498	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3373.83
PHASE	85062	G>X	14629450	156613	171242450	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3378.19
PHASE	85072	X>G	14629451	158553	173182451	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3417.38
PHASE	86072	G>X	14837371	158554	173391371	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3421.95
PHASE	86082	X>G	14837372	160302	175139372	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3454.25
PHASE	87082	G>X	15048412	160303	175351412	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3458.84
PHASE	87092	X>G	15048413	161859	176907413	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3482.65
PHASE	88092	G>X	15259885	161860	177119885	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3487.33
PHASE	88102	X>G	15259886	163416	178675886	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3519.15
PHASE	89102	G>X	15467134	163417	178884134	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3523.63
PHASE	89112	X>G	15467135	165645	181112135	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3561.98
PHASE	90112	G>X	15672799	165646	181318799	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3566.58
PHASE	90122	X>G	15672800	167442	183114800	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3605.13
PHASE	91122	G>X	15891760	167443	183334760	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3609.59
PHASE	91132	X>G	15891761	169335	185226761	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3651.21
PHASE	92132	G>X	16103185	169336	185439185	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3655.46
PHASE	92142	X>G	16103186	172236	188339186	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3706.93
PHASE	93142	G>X	16313314	172237	188550314	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3711.37
PHASE	93152	X>G	16313315	174801	191114315	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3767.62
PHASE	94152	G>X	16525939	174802	191327939	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3772.03
PHASE	94162	X>G	16525940	176982	193507940	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3806.86
PHASE	95162	G>X	16733044	176983	193716044	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3811.32
PHASE	95172	X>G	16733045	178587	195320045	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3842.04
PHASE	96172	G>X	16944661	178588	195532661	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3846.72
PHASE	96182	X>G	16944662	180864	197808662	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3889.49
PHASE	97182	G>X	17158198	180865	198023198	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3893.42
PHASE	97192	X>G	17158199	182709	199867199	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3921.05
PHASE	98192	G>X	17370967	182710	200080967	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3925.06
PHASE	98202	X>G	17370968	184650	202020968	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	3960.05
PHASE	99202	G>X	17579944	184651	202230944	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	3963.78
PHASE	99212	X>G	17579945	186975	204554945	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4001.14
PHASE	100212	G>X	17793241	186976	204769241	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4004.81
PHASE	100222	X>G	17793242	189300	207093242	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4039.51
PHASE	101222	G>X	18012730	189301	207313730	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4043.14
PHASE	101232	X>G	18012731	191385	209397731	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4074.71
PHASE	102232	G>X	18218827	191386	209604827	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4078.40
PHASE	102242	X>G	18218828	193422	211640828	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4108.68
PHASE	103242	G>X	18429964	193423	211852964	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4112.41
PHASE	103252	X>G	18429965	194883	213312965	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4130.79
PHASE	104252	G>X	18648829	194884	213532829	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4134.34
PHASE	104262	X>G	18648830	196632	215280830	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4162.87
PHASE	105262	G>X	18865870	196633	215498870	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4166.88
PHASE	105272	X>G	18865871	199053	217918871	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4217.60
PHASE	106272	G>X	19077295	199054	218131295	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4221.58
PHASE	106282	X>G	19077296	200754	219831296	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4247.19
PHASE	107282	G>X	19285168	200755	220040168	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4250.88
PHASE	107292	X>G	19285169	202551	221836169	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4280.42
PHASE	108292	G>X	19487041	202552	222039041	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4284.12
PHASE	108302	X>G	19487042	204924	224411042	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4314.81
PHASE	109302	G>X	19697122	204925	224622122	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4318.77
PHASE	109312	X>G	19697123	206529	226226123	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4342.03
PHASE	110312	G>X	19906435	206530	226436435	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4345.79
PHASE	110322	X>G	19906436	208614	228520436	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4375.40
PHASE	111322	G>X	20124484	208615	228739484	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4379.10
PHASE	111332	X>G	20124485	210651	230775485	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4414.53
PHASE	112332	G>X	20344069	210652	230996069	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4418.36
PHASE	112342	X>G	20344070	212544	232888070	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4445.50
PHASE	113342	G>X	20553478	212545	233098478	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4449.22
PHASE	113352	X>G	20553479	214245	234798479	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4477.24
PHASE	114352	G>X	20761351	214246	235007351	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4480.97
PHASE	114362	X>G	20761352	216282	237043352	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4516.28
PHASE	115362	G>X	20974360	216283	237257360	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4520.27
PHASE	115372	X>G	20974361	218655	239629361	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4564.06
PHASE	116372	G>X	21192793	218656	239848793	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4568.06
PHASE	116382	X>G	21192794	220500	241692794	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4598.67
PHASE	117382	G>X	21406618	220501	241907618	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4602.64
PHASE	117392	X>G	21406619	222201	243607619	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4628.16
PHASE	118392	G>X	21623851	222202	243825851	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4632.14
PHASE	118402	X>G	21623852	223998	245621852	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4666.32
PHASE	119402	G>X	21835708	223999	245834708	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4670.27
PHASE	119412	X>G	21835709	225843	247678709	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4697.60
PHASE	120412	G>X	22038877	225844	247882877	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4701.25
PHASE	120422	X>G	22038878	228312	250350878	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4739.85
PHASE	121422	G>X	22258222	228313	250571222	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4743.86
PHASE	121432	X>G	22258223	230685	252943223	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4782.43
PHASE	122432	G>X	22471039	230686	253157039	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4786.37
PHASE	122442	X>G	22471040	232818	255289040	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4822.29
PHASE	123442	G>X	22672432	232819	255491432	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4825.84
PHASE	123452	X>G	22672433	234567	257239433	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4853.44
PHASE	124452	G>X	22887169	234568	257455169	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4857.42
PHASE	124462	X>G	22887170	236268	259155170	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4881.31
PHASE	125462	G>X	23093602	236269	259362602	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4885.18
PHASE	125472	X>G	23093603	237777	260870603	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4906.24
PHASE	126472	G>X	23302531	237778	261080531	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4909.69
PHASE	126482	X>G	23302532	240342	263644532	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4949.91
PHASE	127482	G>X	23513860	240343	263856860	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4953.36
PHASE	127492	X>G	23513861	242235	265748861	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	4982.34
PHASE	128492	G>X	23718661	242236	265954661	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	4985.72
PHASE	128502	X>G	23718662	243840	267558662	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	5007.36
PHASE	129502	G>X	23934022	243841	267775022	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	5011.39
PHASE	129512	X>G	23934023	246213	270147023	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	5055.65
PHASE	130512	G>X	24136519	246214	270350519	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	5059.10
PHASE	130522	X>G	24136520	248490	272626520	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	5093.20
PHASE	131522	G>X	24343336	248491	272834336	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	5096.59
PHASE	131532	X>G	24343337	250527	274870337	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	5124.59
PHASE	132532	G>X	24558841	250528	275086841	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	5128.30
PHASE	132542	X>G	24558842	252180	276738842	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	5152.65
PHASE	133542	G>X	24767194	252181	276948194	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	5156.55
PHASE	133552	X>G	24767195	254457	279224195	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	5190.70
PHASE	134552	G>X	24975547	254458	279433547	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	5194.60
PHASE	134562	X>G	24975548	256494	281469548	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	5228.38
PHASE	135562	G>X	25189948	256495	281684948	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	5231.89
PHASE	135572	X>G	25189949	258483	283672949	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	5259.03
PHASE	136572	G>X	25399213	258484	283883213	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	5262.38
PHASE	136582	X>G	25399214	260424	285823214	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	5298.37
PHASE	137582	G>X	25607422	260425	286032422	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	5302.03
PHASE	137592	X>G	25607423	262317	287924423	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	5331.98
PHASE	138592	G>X	25819279	262318	288137279	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	5335.33
PHASE	138602	X>G	25819280	263778	289597280	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	5355.91
PHASE	139602	G>X	26034592	263779	289813592	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	5359.39
PHASE	139612	X>G	26034593	265575	291609593	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	5383.45
PHASE	140612	G>X	26245921	265576	291821921	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	5386.85
PHASE	140622	X>G	26245922	267372	293617922	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	5412.45
PHASE	141622	G>X	26458978	267373	293831978	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	5415.86
PHASE	141632	X>G	26458979	270033	296491979	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	5456.17
PHASE	142632	G>X	26675491	270034	296709491	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	5459.62
PHASE	142642	X>G	26675492	272118	298793492	2848.5054899228	5857.8961149591	2965.2488071416	1	2848.5054899228	5487.71
PHASE	143642	G>X	26887108	272119	299006108	2965.2488071416	2965.2488071416	2848.5054899228	1	2848.5054899228	5491.11
RUN	h3e8	H10x1000r11	200	c1000	400	1	0.6	5	0.8	27160199	2848.5054899228	5857.8961149591	0.000000	17	2848.5054899228	1	2747.1084439272	27160199	251225	21866	26887108	273091	100426274048	4935.32	5503.13	stored	300000000	299978108	143648	285	0	2848.5054899228	2965.2488071416	2848.5054899228	1
PERM	h3e8	H10x1000r11	200	c1000 36 14 2 26 9 21 27 37 81 60 15 35 29 12 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 70 96 56 55 10 19 23 6 7 48 63 66 31 62 49 76 82 13 4 30 73 87 32 16 17 51 44 57 45 20 85
TRACE	h3e8	H10x1000r11	200	c1000	NA	3333.933435	3175.022388	3167.434050	3132.360510	3132.360510	3132.360510	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750	2869.772750


==> anc/results/hybrid/h3e8_H10x1000r11_201_c1000.txt <==
ARGS	h3e8	H10x1000r11	201	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3775.9064975030	0.01
IMP	2	G	1166	3504.1790047689	0.02
IMP	4	G	2274	3483.3858443909	0.03
IMP	6	G	3286	3254.7478117156	0.04
IMP	38	G	17222	3170.8998580772	0.22
IMP	132	G	33298	3138.3630906829	0.61
PHASE	282	G>X	63646	1	64646	3138.3630906829	3038.4892860850	3038.4892860850	0	3038.4892860850	1.23
IMP	282	X	64646	3038.4892860850	1.23
IMP	284	X	1028646	2983.8373108888	11.78
PHASE	292	X>G	63647	2565	2628647	2983.8373108888	3924.3952757029	3138.3630906829	1	2983.8373108888	34.11
PHASE	1292	G>X	299455	2566	2865455	3133.0115576092	3034.4456874713	2983.8373108888	1	2983.8373108888	38.47
PHASE	1302	X>G	299456	4170	4469456	2983.8373108888	3924.3952757029	3133.0115576092	1	2983.8373108888	60.88
PHASE	2302	G>X	538528	4171	4709528	3048.3691978885	2991.6360685585	2983.8373108888	1	2983.8373108888	65.45
PHASE	2312	X>G	538529	5919	6457529	2983.8373108888	3924.3952757029	3048.3691978885	1	2983.8373108888	85.74
PHASE	3312	G>X	752785	5920	6672785	3048.3691978885	2991.6360685585	2983.8373108888	1	2983.8373108888	90.10
IMP	3314	X	6964785	2970.4233069874	95.71
PHASE	3322	X>G	752786	7236	7988786	2970.4233069874	3415.0141305019	3048.3691978885	1	2970.4233069874	117.41
PHASE	4322	G>X	977266	7237	8214266	3048.3691978885	2991.6360685585	2970.4233069874	1	2970.4233069874	122.12
PHASE	4332	X>G	977267	8793	9770267	2964.3506525559	3396.6595108875	3048.3691978885	1	2964.3506525559	151.85
IMP	4332	G	9770267	2964.3506525559	151.85
PHASE	5332	G>X	1200451	8794	9994451	3048.3691978885	2991.6360685585	2964.3506525559	1	2964.3506525559	156.49
PHASE	5342	X>G	1200452	10062	11262452	2964.3506525559	3396.6595108875	3048.3691978885	1	2964.3506525559	180.50
PHASE	6342	G>X	1431892	10063	11494892	3007.3429699617	2986.8217220934	2964.3506525559	1	2964.3506525559	185.09
PHASE	6352	X>G	1431893	11955	13386893	2964.3506525559	3396.6595108875	3007.3429699617	1	2964.3506525559	223.02
PHASE	7352	G>X	1668373	11956	13624373	3006.6182659933	2991.5292160802	2964.3506525559	1	2964.3506525559	227.58
PHASE	7362	X>G	1668374	13320	14988374	2964.3506525559	3396.6595108875	3006.6182659933	1	2964.3506525559	257.05
PHASE	8362	G>X	1906150	13321	15227150	2986.3489972308	2986.0359857778	2964.3506525559	1	2964.3506525559	261.37
IMP	8369	X	16537150	2955.6120585795	281.19
PHASE	8372	X>G	1906151	15165	17071151	2947.1502595690	3716.2592998242	2986.3489972308	1	2947.1502595690	290.89
IMP	8372	G	17071151	2947.1502595690	290.89
PHASE	9372	G>X	2145655	15166	17311655	2986.3489972308	2986.0359857778	2947.1502595690	1	2947.1502595690	295.53
PHASE	9382	X>G	2145656	16914	19059656	2938.9099039673	3870.9313870395	2986.3489972308	1	2938.9099039673	336.23
IMP	9382	G	19059656	2938.9099039673	336.23
PHASE	10382	G>X	2389480	16915	19304480	2986.3489972308	2986.0359857778	2938.9099039673	1	2938.9099039673	340.99
PHASE	10392	X>G	2389481	19671	22060481	2938.9099039673	3870.9313870395	2986.3489972308	1	2938.9099039673	389.07
PHASE	11392	G>X	2625817	19672	22297817	2986.3489972308	2986.0359857778	2938.9099039673	1	2938.9099039673	393.66
PHASE	11402	X>G	2625818	21852	24477818	2938.9099039673	3870.9313870395	2986.3489972308	1	2938.9099039673	457.84
PHASE	12402	G>X	2864746	21853	24717746	2986.3489972308	2986.0359857778	2938.9099039673	1	2938.9099039673	462.34
PHASE	12412	X>G	2864747	24369	27233747	2938.9099039673	3870.9313870395	2986.3489972308	1	2938.9099039673	515.86
PHASE	13412	G>X	3102043	24370	27472043	2986.3489972308	2986.0359857778	2938.9099039673	1	2938.9099039673	520.67
PHASE	13422	X>G	3102044	26358	29460044	2938.9099039673	3870.9313870395	2986.3489972308	1	2938.9099039673	572.15
PHASE	14422	G>X	3340108	26359	29699108	2986.3489972308	2986.0359857778	2938.9099039673	1	2938.9099039673	576.69
PHASE	14432	X>G	3340109	28491	31831109	2938.9099039673	3870.9313870395	2986.3489972308	1	2938.9099039673	631.69
PHASE	15432	G>X	3575437	28492	32067437	2986.3489972308	2986.0359857778	2938.9099039673	1	2938.9099039673	636.10
PHASE	15442	X>G	3575438	30480	34055438	2920.9218320251	3643.5932232645	2986.3489972308	1	2920.9218320251	680.42
IMP	15442	G	34055438	2920.9218320251	680.42
PHASE	16442	G>X	3810670	30481	34291670	2986.3489972308	2986.0359857778	2920.9218320251	1	2920.9218320251	684.05
PHASE	16452	X>G	3810671	32901	36711671	2920.9218320251	3643.5932232645	2986.3489972308	1	2920.9218320251	715.67
PHASE	17452	G>X	4050127	32902	36952127	2986.3489972308	2986.0359857778	2920.9218320251	1	2920.9218320251	720.34
IMP	17454	X	37820127	2897.0353571971	738.15
IMP	17458	X	38500127	2893.3507563631	750.42
PHASE	17462	X>G	4050128	35082	39132128	2893.3507563631	3521.5886350029	2986.3489972308	1	2893.3507563631	761.24
PHASE	18462	G>X	4288096	35083	39371096	2986.3489972308	2986.0359857778	2893.3507563631	1	2893.3507563631	765.48
PHASE	18472	X>G	4288097	36591	40879097	2893.3507563631	3521.5886350029	2986.3489972308	1	2893.3507563631	786.57
PHASE	19472	G>X	4527361	36592	41119361	2986.3489972308	2986.0359857778	2893.3507563631	1	2893.3507563631	790.30
PHASE	19482	X>G	4527362	38436	42963362	2893.3507563631	3521.5886350029	2986.3489972308	1	2893.3507563631	821.15
PHASE	20482	G>X	4767586	38437	43204586	2986.3489972308	2986.0359857778	2893.3507563631	1	2893.3507563631	825.65
PHASE	20492	X>G	4767587	40089	44856587	2893.3507563631	3521.5886350029	2986.3489972308	1	2893.3507563631	852.52
PHASE	21492	G>X	5002099	40090	45092099	2986.3489972308	2986.0359857778	2893.3507563631	1	2893.3507563631	856.30
PHASE	21502	X>G	5002100	41790	46792100	2893.3507563631	3521.5886350029	2986.3489972308	1	2893.3507563631	882.39
PHASE	22502	G>X	5240932	41791	47031932	2986.3489972308	2986.0359857778	2893.3507563631	1	2893.3507563631	886.87
PHASE	22512	X>G	5240933	43539	48779933	2893.3507563631	3521.5886350029	2986.3489972308	1	2893.3507563631	920.22
PHASE	23512	G>X	5476789	43540	49016789	2986.3489972308	2986.0359857778	2893.3507563631	1	2893.3507563631	924.41
PHASE	23522	X>G	5476790	45528	51004790	2893.3507563631	3521.5886350029	2986.3489972308	1	2893.3507563631	957.93
PHASE	24522	G>X	5708854	45529	51237854	2986.3489972308	2986.0359857778	2893.3507563631	1	2893.3507563631	962.72
PHASE	24532	X>G	5708855	46845	52553855	2893.3507563631	3521.5886350029	2986.3489972308	1	2893.3507563631	984.50
PHASE	25532	G>X	5938567	46846	52784567	2986.3489972308	2986.0359857778	2893.3507563631	1	2893.3507563631	988.70
PHASE	25542	X>G	5938568	48978	54916568	2893.3507563631	3521.5886350029	2986.3489972308	1	2893.3507563631	1024.50
PHASE	26542	G>X	6173512	48979	55152512	2986.3489972308	2986.0359857778	2893.3507563631	1	2893.3507563631	1028.70
PHASE	26552	X>G	6173513	50631	56804513	2893.3507563631	3521.5886350029	2986.3489972308	1	2893.3507563631	1058.55
PHASE	27552	G>X	6412489	50632	57044489	2986.3489972308	2986.0359857778	2893.3507563631	1	2893.3507563631	1062.85
PHASE	27562	X>G	6412490	52284	58696490	2893.3507563631	3521.5886350029	2986.3489972308	1	2893.3507563631	1092.79
PHASE	28562	G>X	6648634	52285	58933634	2986.3489972308	2986.0359857778	2893.3507563631	1	2893.3507563631	1097.06
PHASE	28572	X>G	6648635	54081	60729635	2893.3507563631	3521.5886350029	2986.3489972308	1	2893.3507563631	1127.89
PHASE	29572	G>X	6882571	54082	60964571	2986.3489972308	2986.0359857778	2893.3507563631	1	2893.3507563631	1132.35
PHASE	29582	X>G	6882572	55926	62808572	2893.3507563631	3521.5886350029	2986.3489972308	1	2893.3507563631	1162.68
PHASE	30582	G>X	7118476	55927	63045476	2986.3489972308	2986.0359857778	2893.3507563631	1	2893.3507563631	1167.26
PHASE	30592	X>G	7118477	57483	64601477	2893.3507563631	3521.5886350029	2986.3489972308	1	2893.3507563631	1189.65
PHASE	31592	G>X	7357357	57484	64841357	2986.3489972308	2986.0359857778	2893.3507563631	1	2893.3507563631	1193.91
PHASE	31602	X>G	7357358	59088	66445358	2893.3507563631	3521.5886350029	2986.3489972308	1	2893.3507563631	1219.89
PHASE	32602	G>X	7588270	59089	66677270	2986.3489972308	2986.0359857778	2893.3507563631	1	2893.3507563631	1224.03
PHASE	32612	X>G	7588271	61029	68617271	2891.8077969540	3342.5868920879	2986.3489972308	1	2891.8077969540	1263.08
IMP	32612	G	68617271	2891.8077969540	1263.08
PHASE	33612	G>X	7829455	61030	68859455	2986.3489972308	2986.0359857778	2891.8077969540	1	2891.8077969540	1267.62
PHASE	33622	X>G	7829456	62634	70463456	2891.8077969540	3342.5868920879	2986.3489972308	1	2891.8077969540	1298.48
PHASE	34622	G>X	8067616	62635	70702616	2986.3489972308	2986.0359857778	2891.8077969540	1	2891.8077969540	1302.60
PHASE	34632	X>G	8067617	64287	72354617	2891.8077969540	3342.5868920879	2986.3489972308	1	2891.8077969540	1334.64
PHASE	35632	G>X	8303377	64288	72591377	2986.3489972308	2986.0359857778	2891.8077969540	1	2891.8077969540	1339.30
PHASE	35642	X>G	8303378	67764	76067378	2891.8077969540	3342.5868920879	2986.3489972308	1	2891.8077969540	1425.43
PHASE	36642	G>X	8542114	67765	76307114	2986.3489972308	2986.0359857778	2891.8077969540	1	2891.8077969540	1429.79
PHASE	36652	X>G	8542115	70185	78727115	2891.8077969540	3342.5868920879	2986.3489972308	1	2891.8077969540	1473.47
PHASE	37652	G>X	8779555	70186	78965555	2986.3489972308	2986.0359857778	2891.8077969540	1	2891.8077969540	1478.12
PHASE	37662	X>G	8779556	72126	80905556	2891.8077969540	3342.5868920879	2986.3489972308	1	2891.8077969540	1529.66
PHASE	38662	G>X	9012964	72127	81139964	2986.3489972308	2986.0359857778	2891.8077969540	1	2891.8077969540	1534.13
PHASE	38672	X>G	9012965	73971	82983965	2891.8077969540	3342.5868920879	2986.3489972308	1	2891.8077969540	1566.94
PHASE	39672	G>X	9251749	73972	83223749	2986.3489972308	2986.0359857778	2891.8077969540	1	2891.8077969540	1571.64
PHASE	39682	X>G	9251750	75960	85211750	2891.8077969540	3342.5868920879	2986.3489972308	1	2891.8077969540	1609.90
PHASE	40682	G>X	9497206	75961	85458206	2986.3489972308	2986.0359857778	2891.8077969540	1	2891.8077969540	1614.46
PHASE	40692	X>G	9497207	78093	87590207	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	1655.25
IMP	40692	G	87590207	2877.7066597781	1655.25
PHASE	41692	G>X	9734743	78094	87828743	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	1659.64
PHASE	41702	X>G	9734744	79266	89000744	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	1676.78
PHASE	42702	G>X	9972568	79267	89239568	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	1681.29
PHASE	42712	X>G	9972569	80535	90507569	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	1702.91
PHASE	43712	G>X	10211497	80536	90747497	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	1707.09
PHASE	43722	X>G	10211498	81660	91871498	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	1729.10
PHASE	44722	G>X	10449466	81661	92110466	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	1733.22
PHASE	44732	X>G	10449467	82593	93042467	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	1748.78
PHASE	45732	G>X	10688299	82594	93282299	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	1753.65
PHASE	45742	X>G	10688300	83958	94646300	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	1782.19
PHASE	46742	G>X	10924828	83959	94883828	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	1786.39
PHASE	46752	X>G	10924829	84987	95911829	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	1803.58
PHASE	47752	G>X	11158045	84988	96146045	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	1807.92
PHASE	47762	X>G	11158046	86304	97462046	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	1835.57
PHASE	48762	G>X	11387998	86305	97692998	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	1839.76
PHASE	48772	X>G	11387999	87477	98864999	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	1859.08
PHASE	49772	G>X	11623519	87478	99101519	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	1862.70
PHASE	49782	X>G	11623520	88314	99937520	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	1876.62
PHASE	50782	G>X	11869504	88315	100184504	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	1881.38
PHASE	50792	X>G	11869505	89631	101500505	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	1902.13
PHASE	51792	G>X	12101377	89632	101733377	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	1906.36
PHASE	51802	X>G	12101378	90948	103049378	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	1925.69
PHASE	52802	G>X	12337522	90949	103286522	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	1930.23
PHASE	52812	X>G	12337523	92313	104650523	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	1951.11
PHASE	53812	G>X	12577171	92314	104891171	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	1955.29
PHASE	53822	X>G	12577172	94350	106927172	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	1992.32
PHASE	54822	G>X	12808756	94351	107159756	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	1996.81
PHASE	54832	X>G	12808757	95379	108187757	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2011.63
PHASE	55832	G>X	13051669	95380	108431669	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2015.79
PHASE	55842	X>G	13051670	96552	109603670	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2040.34
PHASE	56842	G>X	13285414	96553	109838414	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2044.71
PHASE	56852	X>G	13285415	97533	110818415	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2060.82
PHASE	57852	G>X	13521655	97534	111055655	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2065.32
PHASE	57862	X>G	13521656	98562	112083656	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2084.50
PHASE	58862	G>X	13760104	98563	112323104	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2089.18
PHASE	58872	X>G	13760105	99639	113399105	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2110.52
PHASE	59872	G>X	13994761	99640	113634761	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2115.20
PHASE	59882	X>G	13994762	100476	114470762	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2129.46
PHASE	60882	G>X	14233930	100477	114710930	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2133.96
PHASE	60892	X>G	14233931	101457	115690931	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2156.03
PHASE	61892	G>X	14474779	101458	115932779	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2160.35
PHASE	61902	X>G	14474780	102438	116912780	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2176.54
PHASE	62902	G>X	14717452	102439	117156452	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2180.40
PHASE	62912	X>G	14717453	103515	118232453	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2193.69
PHASE	63912	G>X	14957485	103516	118473485	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2198.35
PHASE	63922	X>G	14957486	105552	120509486	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2252.46
PHASE	64922	G>X	15194782	105553	120747782	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2256.66
PHASE	64932	X>G	15194783	106533	121727783	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2274.36
PHASE	65932	G>X	15434383	106534	121968383	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2278.81
PHASE	65942	X>G	15434384	107562	122996384	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2297.36
PHASE	66942	G>X	15667552	107563	123230552	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2301.93
PHASE	66952	X>G	15667553	108687	124354553	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2321.02
PHASE	67952	G>X	15908641	108688	124596641	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2325.73
PHASE	67962	X>G	15908642	109524	125432642	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2340.29
PHASE	68962	G>X	16147522	109525	125672522	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2344.59
PHASE	68972	X>G	16147523	110409	126556523	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2359.97
PHASE	69972	G>X	16388659	110410	126798659	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2364.54
PHASE	69982	X>G	16388660	111198	127586660	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2377.68
PHASE	70982	G>X	16624852	111199	127823852	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2382.18
PHASE	70992	X>G	16624853	113139	129763853	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2416.15
PHASE	71992	G>X	16860949	113140	130000949	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2420.94
PHASE	72002	X>G	16860950	114264	131124950	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2439.00
PHASE	73002	G>X	17096230	114265	131361230	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2443.56
PHASE	73012	X>G	17096231	115389	132485231	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2460.62
PHASE	74012	G>X	17336023	115390	132726023	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2465.27
PHASE	74022	X>G	17336024	116178	133514024	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2478.51
PHASE	75022	G>X	17577832	116179	133756832	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2483.01
PHASE	75032	X>G	17577833	117447	135024833	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2506.63
PHASE	76032	G>X	17823673	117448	135271673	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2511.16
PHASE	76042	X>G	17823674	118380	136203674	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2529.22
PHASE	77042	G>X	18063274	118381	136444274	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2533.87
PHASE	77052	X>G	18063275	119649	137712275	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2558.05
PHASE	78052	G>X	18298603	119650	137948603	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2562.63
PHASE	78062	X>G	18298604	121110	139408604	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2587.51
PHASE	79062	G>X	18531628	121111	139642628	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2592.11
PHASE	79072	X>G	18531629	122427	140958629	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2610.42
PHASE	80072	G>X	18776413	122428	141204413	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2615.14
PHASE	80082	X>G	18776414	123456	142232414	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2635.37
PHASE	81082	G>X	19009390	123457	142466390	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2639.92
PHASE	81092	X>G	19009391	124485	143494391	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2656.51
PHASE	82092	G>X	19249039	124486	143735039	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2660.83
PHASE	82102	X>G	19249040	125706	144955040	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2681.38
PHASE	83102	G>X	19486528	125707	145193528	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2686.09
PHASE	83112	X>G	19486529	127071	146557529	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2713.17
PHASE	84112	G>X	19724929	127072	146796929	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2717.64
PHASE	84122	X>G	19724930	128052	147776930	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2735.64
PHASE	85122	G>X	19963954	128053	148016954	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2739.86
PHASE	85132	X>G	19963955	129465	149428955	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2762.69
PHASE	86132	G>X	20204899	129466	149670899	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2767.45
PHASE	86142	X>G	20204900	131070	151274900	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2790.74
PHASE	87142	G>X	20447188	131071	151518188	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2795.54
PHASE	87152	X>G	20447189	132147	152594189	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2812.93
PHASE	88152	G>X	20685541	132148	152833541	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2817.63
PHASE	88162	X>G	20685542	133128	153813542	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2833.33
PHASE	89162	G>X	20922310	133129	154051310	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2837.94
PHASE	89172	X>G	20922311	134445	155367311	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2858.87
PHASE	90172	G>X	21163975	134446	155609975	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2863.86
PHASE	90182	X>G	21163976	135426	156589976	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2884.88
PHASE	91182	G>X	21408616	135427	156835616	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2889.55
PHASE	91192	X>G	21408617	136503	157911617	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2905.92
PHASE	92192	G>X	21644137	136504	158148137	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2910.18
PHASE	92202	X>G	21644138	137676	159320138	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2931.03
PHASE	93202	G>X	21882826	137677	159559826	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2935.72
PHASE	93212	X>G	21882827	138849	160731827	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2957.63
PHASE	94212	G>X	22121707	138850	160971707	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2961.91
PHASE	94222	X>G	22121708	140166	162287708	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	2985.18
PHASE	95222	G>X	22358524	140167	162525524	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	2989.82
PHASE	95232	X>G	22358525	141195	163553525	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3008.09
PHASE	96232	G>X	22598893	141196	163794893	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3012.53
PHASE	96242	X>G	22598894	142560	165158894	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3035.35
PHASE	97242	G>X	22840222	142561	165401222	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3039.91
PHASE	97252	X>G	22840223	144117	166957223	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3068.94
PHASE	98252	G>X	23077279	144118	167195279	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3073.74
PHASE	98262	X>G	23077280	144954	168031280	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3091.40
PHASE	99262	G>X	23318224	144955	168273224	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3096.10
PHASE	99272	X>G	23318225	145743	169061225	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3109.76
PHASE	100272	G>X	23554321	145744	169298321	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3114.35
PHASE	100282	X>G	23554322	146532	170086322	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3128.77
PHASE	101282	G>X	23793970	146533	170326970	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3133.59
PHASE	101292	X>G	23793971	148041	171834971	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3165.35
PHASE	102292	G>X	24030211	148042	172072211	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3169.53
PHASE	102302	X>G	24030212	149118	173148212	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3187.42
PHASE	103302	G>X	24268660	149119	173387660	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3192.21
PHASE	103312	X>G	24268661	150051	174319661	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3210.56
PHASE	104312	G>X	24506437	150052	174558437	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3215.21
PHASE	104322	X>G	24506438	151368	175874438	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3268.99
PHASE	105322	G>X	24743638	151369	176112638	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3273.48
PHASE	105332	X>G	24743639	152541	177284639	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3295.60
PHASE	106332	G>X	24985975	152542	177527975	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3300.41
PHASE	106342	X>G	24985976	153570	178555976	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3321.58
PHASE	107342	G>X	25223320	153571	178794320	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3326.23
PHASE	107352	X>G	25223321	155175	180398321	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3358.15
PHASE	108352	G>X	25456537	155176	180632537	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3362.62
PHASE	108362	X>G	25456538	156540	181996538	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3382.82
PHASE	109362	G>X	25696762	156541	182237762	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3387.36
PHASE	109372	X>G	25696763	157377	183073763	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3404.44
PHASE	110372	G>X	25935259	157378	183313259	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3409.24
PHASE	110382	X>G	25935260	158502	184437260	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3428.88
PHASE	111382	G>X	26170108	158503	184673108	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3433.63
PHASE	111392	X>G	26170109	159675	185845109	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3454.54
PHASE	112392	G>X	26413885	159676	186089885	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3459.35
PHASE	112402	X>G	26413886	160896	187309886	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3480.15
PHASE	113402	G>X	26648878	160897	187545878	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3484.76
PHASE	113412	X>G	26648879	161733	188381879	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3499.98
PHASE	114412	G>X	26889391	161734	188623391	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3504.92
PHASE	114422	X>G	26889392	162474	189363392	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3516.79
PHASE	115422	G>X	27121168	162475	189596168	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3521.49
PHASE	115432	X>G	27121169	163935	191056169	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3548.51
PHASE	116432	G>X	27352033	163936	191288033	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3553.05
PHASE	116442	X>G	27352034	165060	192412034	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3573.88
PHASE	117442	G>X	27592114	165061	192653114	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3578.75
PHASE	117452	X>G	27592115	166521	194113115	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3607.08
PHASE	118452	G>X	27826483	166522	194348483	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3611.77
PHASE	118462	X>G	27826484	167598	195424484	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3628.72
PHASE	119462	G>X	28062772	167599	195661772	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3633.61
PHASE	119472	X>G	28062773	168867	196929773	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3657.09
PHASE	120472	G>X	28303141	168868	197171141	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3661.71
PHASE	120482	X>G	28303142	170472	198775142	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3698.92
PHASE	121482	G>X	28540150	170473	199013150	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3703.58
PHASE	121492	X>G	28540151	171405	199945151	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3719.43
PHASE	122492	G>X	28778071	171406	200184071	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3724.17
PHASE	122502	X>G	28778072	172290	201068072	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3741.21
PHASE	123502	G>X	29012536	172291	201303536	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3745.94
PHASE	123512	X>G	29012537	173799	202811537	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3779.50
PHASE	124512	G>X	29253433	173800	203053433	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3784.30
PHASE	124522	X>G	29253434	175308	204561434	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3815.18
PHASE	125522	G>X	29491690	175309	204800690	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3820.07
PHASE	125532	X>G	29491691	176241	205732691	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3838.41
PHASE	126532	G>X	29733931	176242	205975931	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3843.25
PHASE	126542	X>G	29733932	177222	206955932	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3859.48
PHASE	127542	G>X	29969116	177223	207192116	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3863.57
PHASE	127552	X>G	29969117	178731	208700117	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3904.54
PHASE	128552	G>X	30202765	178732	208934765	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3908.71
PHASE	128562	X>G	30202766	180048	210250766	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3936.54
PHASE	129562	G>X	30440782	180049	210489782	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3940.71
PHASE	129572	X>G	30440783	181173	211613783	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3958.53
PHASE	130572	G>X	30672559	181174	211846559	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3962.59
PHASE	130582	X>G	30672560	182058	212730560	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	3977.40
PHASE	131582	G>X	30906544	182059	212965544	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	3981.55
PHASE	131592	X>G	30906545	183423	214329545	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4012.51
PHASE	132592	G>X	31145761	183424	214569761	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4016.70
PHASE	132602	X>G	31145762	184836	215981762	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4043.06
PHASE	133602	G>X	31386322	184837	216223322	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4047.15
PHASE	133612	X>G	31386323	186297	217683323	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4072.18
PHASE	134612	G>X	31626499	186298	217924499	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4076.37
PHASE	134622	X>G	31626500	187230	218856500	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4091.48
PHASE	135622	G>X	31867684	187231	219098684	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4095.70
PHASE	135632	X>G	31867685	188163	220030685	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4110.26
PHASE	136632	G>X	32104309	188164	220268309	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4114.41
PHASE	136642	X>G	32104310	189336	221440310	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4134.80
PHASE	137642	G>X	32342662	189337	221679662	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4138.52
PHASE	137652	X>G	32342663	190125	222467663	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4149.02
PHASE	138652	G>X	32582743	190126	222708743	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4153.09
PHASE	138662	X>G	32582744	191202	223784744	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4171.73
PHASE	139662	G>X	32823016	191203	224026016	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4175.89
PHASE	139672	X>G	32823017	192231	225054017	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4193.42
PHASE	140672	G>X	33060073	192232	225292073	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4197.32
PHASE	140682	X>G	33060074	193068	226128074	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4209.11
PHASE	141682	G>X	33297178	193069	226366178	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4213.06
PHASE	141692	X>G	33297179	194625	227922179	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4240.75
PHASE	142692	G>X	33540379	194626	228166379	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4244.67
PHASE	142702	X>G	33540380	195606	229146380	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4261.83
PHASE	143702	G>X	33776428	195607	229383428	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4265.99
PHASE	143712	X>G	33776429	196347	230123429	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4278.26
PHASE	144712	G>X	34012669	196348	230360669	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4282.34
PHASE	144722	X>G	34012670	197376	231388670	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4298.96
PHASE	145722	G>X	34246606	197377	231623606	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4303.09
PHASE	145732	X>G	34246607	198357	232603607	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4320.19
PHASE	146732	G>X	34485535	198358	232843535	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4324.08
PHASE	146742	X>G	34485536	199434	233919536	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4339.65
PHASE	147742	G>X	34722880	199435	234157880	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4343.84
PHASE	147752	X>G	34722881	201231	235953881	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4373.27
PHASE	148752	G>X	34960513	201232	236192513	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4377.47
PHASE	148762	X>G	34960514	202452	237412514	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4398.27
PHASE	149762	G>X	35201602	202453	237654602	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4402.47
PHASE	149772	X>G	35201603	203721	238922603	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4420.91
PHASE	150772	G>X	35439571	203722	239161571	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4425.16
PHASE	150782	X>G	35439572	204654	240093572	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4443.17
PHASE	151782	G>X	35678260	204655	240333260	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4447.34
PHASE	151792	X>G	35678261	205635	241313261	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4462.70
PHASE	152792	G>X	35916709	205636	241552709	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4466.91
PHASE	152802	X>G	35916710	206760	242676710	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4484.59
PHASE	153802	G>X	36154630	206761	242915630	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4488.54
PHASE	153812	X>G	36154631	207501	243655631	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4499.84
PHASE	154812	G>X	36387847	207502	243889847	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4503.75
PHASE	154822	X>G	36387848	208530	244917848	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4523.90
PHASE	155822	G>X	36618856	208531	245149856	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4527.96
PHASE	155832	X>G	36618857	209751	246369857	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4544.40
PHASE	156832	G>X	36857593	209752	246609593	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4548.60
PHASE	156842	X>G	36857594	210684	247541594	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4563.52
PHASE	157842	G>X	37095610	210685	247780610	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4567.50
PHASE	157852	X>G	37095611	211569	248664611	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4580.80
PHASE	158852	G>X	37332475	211570	248902475	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4584.72
PHASE	158862	X>G	37332476	212646	249978476	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4598.86
PHASE	159862	G>X	37575772	212647	250222772	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4602.63
PHASE	159872	X>G	37575773	214107	251682773	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4636.09
PHASE	160872	G>X	37814317	214108	251922317	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4639.94
PHASE	160882	X>G	37814318	215952	253766318	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4677.97
PHASE	161882	G>X	38048302	215953	254001302	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4681.86
PHASE	161892	X>G	38048303	217461	255509303	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4715.08
PHASE	162892	G>X	38290303	217462	255752303	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4719.06
PHASE	162902	X>G	38290304	218778	257068304	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4739.82
PHASE	163902	G>X	38525344	218779	257304344	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4743.96
PHASE	163912	X>G	38525345	219759	258284345	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4759.83
PHASE	164912	G>X	38764417	219760	258524417	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4763.43
PHASE	164922	X>G	38764418	221172	259936418	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4788.32
PHASE	165922	G>X	38998306	221173	260171306	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4792.11
PHASE	165932	X>G	38998307	223017	262015307	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4831.12
PHASE	166932	G>X	39237043	223018	262255043	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4835.07
PHASE	166942	X>G	39237044	224094	263331044	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4854.92
PHASE	167942	G>X	39473524	224095	263568524	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4859.07
PHASE	167952	X>G	39473525	225555	265028525	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4884.14
PHASE	168952	G>X	39705205	225556	265261205	2986.3489972308	2986.0359857778	2877.7066597781	1	2877.7066597781	4887.77
PHASE	168962	X>G	39705206	226536	266241206	2877.7066597781	3534.2649445735	2986.3489972308	1	2877.7066597781	4903.13
PHASE	169962	G>X	39942646	226537	266479646	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	4907.34
PHASE	169972	X>G	39942647	228333	268275647	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	4950.16
PHASE	170972	G>X	40178647	228334	268512647	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	4954.28
PHASE	170982	X>G	40178648	229458	269636648	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	4974.23
PHASE	171982	G>X	40413448	229459	269872448	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	4978.39
PHASE	171992	X>G	40413449	230679	271092449	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5002.72
PHASE	172992	G>X	40641577	230680	271321577	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5006.82
PHASE	173002	X>G	40641578	231852	272493578	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5025.50
PHASE	174002	G>X	40873546	231853	272726546	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5029.61
PHASE	174012	X>G	40873547	232785	273658547	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5045.24
PHASE	175012	G>X	41113531	232786	273899531	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5049.48
PHASE	175022	X>G	41113532	233814	274927532	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5066.92
PHASE	176022	G>X	41347852	233815	275162852	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5070.48
PHASE	176032	X>G	41347853	235227	276574853	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5092.18
PHASE	177032	G>X	41581309	235228	276809309	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5096.27
PHASE	177042	X>G	41581310	236256	277837310	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5115.60
PHASE	178042	G>X	41819806	236257	278076806	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5119.10
PHASE	178052	X>G	41819807	237477	279296807	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5135.86
PHASE	179052	G>X	42057727	237478	279535727	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5139.36
PHASE	179062	X>G	42057728	238554	280611728	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5156.21
PHASE	180062	G>X	42289744	238555	280844744	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5160.38
PHASE	180072	X>G	42289745	239583	281872745	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5179.90
PHASE	181072	G>X	42529009	239584	282113009	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5184.07
PHASE	181082	X>G	42529010	240900	283429010	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5207.95
PHASE	182082	G>X	42769234	240901	283670234	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5212.11
PHASE	182092	X>G	42769235	241641	284410235	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5225.51
PHASE	183092	G>X	43010659	241642	284652659	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5229.71
PHASE	183102	X>G	43010660	243390	286400660	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5260.72
PHASE	184102	G>X	43243684	243391	286634684	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5264.82
PHASE	184112	X>G	43243685	244803	288046685	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5291.05
PHASE	185112	G>X	43477237	244804	288281237	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5294.96
PHASE	185122	X>G	43477238	245640	289117238	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5308.21
PHASE	186122	G>X	43708966	245641	289349966	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5311.74
PHASE	186132	X>G	43708967	246717	290425967	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5329.26
PHASE	187132	G>X	43942327	246718	290660327	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5333.35
PHASE	187142	X>G	43942328	247698	291640328	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5348.03
PHASE	188142	G>X	44168200	247699	291867200	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5352.08
PHASE	188152	X>G	44168201	248823	292991201	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5371.51
PHASE	189152	G>X	44405785	248824	293229785	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5375.00
PHASE	189162	X>G	44405786	249756	294161786	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5387.12
PHASE	190162	G>X	44641930	249757	294398930	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5390.71
PHASE	190172	X>G	44641931	250545	295186931	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5402.02
PHASE	191172	G>X	44874859	250546	295420859	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5405.51
PHASE	191182	X>G	44874860	251718	296592860	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5422.76
PHASE	192182	G>X	45110764	251719	296829764	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5426.37
PHASE	192192	X>G	45110765	252747	297857765	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5447.88
PHASE	193192	G>X	45351277	252748	298099277	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5451.52
PHASE	193202	X>G	45351278	253584	298935278	2877.7066597781	3534.2649445735	2982.2736534331	1	2877.7066597781	5463.95
PHASE	194202	G>X	45587182	253585	299172182	2982.2736534331	2982.2736534331	2877.7066597781	1	2877.7066597781	5467.57
RUN	h3e8	H10x1000r11	201	c1000	400	1	0.6	5	0.8	45841591	2877.7066597781	3534.2649445735	0.000000	8	2877.7066597781	1	2775.0287115621	45841591	231493	22916	45587182	254409	94631841027	4638.08	5477.72	stored	300000000	299996182	194206	385	0	2877.7066597781	2982.2736534331	2877.7066597781	1
PERM	h3e8	H10x1000r11	201	c1000 85 20 45 57 6 7 17 16 32 87 55 56 96 70 79 98 68 73 4 30 13 90 80 61 28 69 3 41 74 33 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 36 14 2 23 19 10 44 51 82 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	h3e8	H10x1000r11	201	c1000	NA	3254.747812	3254.747812	3254.747812	3170.899858	3170.899858	3170.899858	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	3138.363091	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311	2983.837311


==> anc/results/hybrid/h3e8_H10x1000r11_202_c1000.txt <==
ARGS	h3e8	H10x1000r11	202	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3847.5322198849	0.01
IMP	2	G	1262	3711.0748186835	0.02
IMP	4	G	2178	3499.7906341949	0.03
IMP	6	G	3334	3347.9972316292	0.04
IMP	10	G	4446	3308.7435701979	0.06
IMP	12	G	5410	3237.7681527517	0.07
IMP	20	G	8498	3215.3498491815	0.11
IMP	34	G	13182	3214.9725063648	0.18
IMP	38	G	14054	3211.1959485260	0.19
IMP	108	G	29602	3196.9979194391	0.49
PHASE	258	G>X	63166	1	64166	3196.9979194391	3043.8453746839	3043.8453746839	0	3043.8453746839	1.07
IMP	258	X	64166	3043.8453746839	1.07
IMP	260	X	1028166	3026.9696847581	11.83
IMP	262	X	1848166	3017.7486772485	29.54
PHASE	268	X>G	63167	3045	3108167	2977.4713300981	3401.4317330169	3196.9979194391	1	2977.4713300981	58.82
IMP	268	G	3108167	2977.4713300981	58.82
PHASE	1268	G>X	234511	3046	3280511	3150.8654251766	3030.5122486263	2977.4713300981	1	2977.4713300981	62.36
IMP	1272	X	4728511	2949.6932946004	84.04
PHASE	1278	X>G	234512	5418	5652512	2949.6932946004	4379.3958720289	3150.8654251766	1	2949.6932946004	106.07
PHASE	2278	G>X	401872	5419	5820872	3150.8654251766	3030.5122486263	2949.6932946004	1	2949.6932946004	109.87
PHASE	2288	X>G	401873	7551	7952873	2941.9741576015	3614.4726735226	3150.8654251766	1	2941.9741576015	152.28
IMP	2288	G	7952873	2941.9741576015	152.28
PHASE	3288	G>X	567937	7552	8119937	3123.2429288495	3068.5542709313	2941.9741576015	1	2941.9741576015	156.39
PHASE	3298	X>G	567938	9636	10203938	2936.8549997712	4337.7777034197	3123.2429288495	1	2936.8549997712	211.34
IMP	3298	G	10203938	2936.8549997712	211.34
PHASE	4298	G>X	734386	9637	10371386	3123.2429288495	3068.5542709313	2936.8549997712	1	2936.8549997712	215.21
PHASE	4308	X>G	734387	11145	11879387	2936.8549997712	4337.7777034197	3123.2429288495	1	2936.8549997712	264.50
PHASE	5308	G>X	903043	11146	12049043	3123.2429288495	3068.5542709313	2936.8549997712	1	2936.8549997712	268.17
PHASE	5318	X>G	903044	13038	13941044	2936.8549997712	4337.7777034197	3123.2429288495	1	2936.8549997712	327.76
PHASE	6318	G>X	1068676	13039	14107676	3123.2429288495	3068.5542709313	2936.8549997712	1	2936.8549997712	331.43
PHASE	6328	X>G	1068677	15123	16191677	2925.3034485864	5010.2580679489	3123.2429288495	1	2925.3034485864	400.85
IMP	6328	G	16191677	2925.3034485864	400.85
PHASE	7328	G>X	1234069	15124	16358069	3123.2429288495	3068.5542709313	2925.3034485864	1	2925.3034485864	404.80
PHASE	7338	X>G	1234070	18168	19402070	2925.3034485864	5010.2580679489	3123.2429288495	1	2925.3034485864	514.44
PHASE	8338	G>X	1397590	18169	19566590	3123.2429288495	3068.5542709313	2925.3034485864	1	2925.3034485864	518.38
IMP	8346	X	20974590	2918.5082762055	561.15
PHASE	8348	X>G	1397591	19725	21122591	2918.5082762055	4327.2307518067	3123.2429288495	1	2918.5082762055	564.29
PHASE	9348	G>X	1559239	19726	21285239	3123.2429288495	3068.5542709313	2918.5082762055	1	2918.5082762055	568.14
PHASE	9358	X>G	1559240	20610	22169240	2918.5082762055	4327.2307518067	3123.2429288495	1	2918.5082762055	591.22
PHASE	10358	G>X	1723240	20611	22334240	3123.2429288495	3068.5542709313	2918.5082762055	1	2918.5082762055	595.36
PHASE	10368	X>G	1723241	21831	23554241	2918.5082762055	4327.2307518067	3123.2429288495	1	2918.5082762055	628.83
PHASE	11368	G>X	1888921	21832	23720921	3123.2429288495	3068.5542709313	2918.5082762055	1	2918.5082762055	632.51
PHASE	11378	X>G	1888922	23292	25180922	2914.3956216614	4448.1317865049	3123.2429288495	1	2914.3956216614	673.75
IMP	11378	G	25180922	2914.3956216614	673.75
PHASE	12378	G>X	2049562	23293	25342562	3123.2429288495	3068.5542709313	2914.3956216614	1	2914.3956216614	677.64
PHASE	12388	X>G	2049563	24417	26466563	2914.3956216614	4448.1317865049	3123.2429288495	1	2914.3956216614	705.34
PHASE	13388	G>X	2215771	24418	26633771	3123.2429288495	3068.5542709313	2914.3956216614	1	2914.3956216614	708.98
PHASE	13398	X>G	2215772	25830	28045772	2914.3956216614	4448.1317865049	3123.2429288495	1	2914.3956216614	743.86
PHASE	14398	G>X	2384428	25831	28215428	3123.2429288495	3068.5542709313	2914.3956216614	1	2914.3956216614	747.50
PHASE	14408	X>G	2384429	27339	29723429	2914.3956216614	4448.1317865049	3123.2429288495	1	2914.3956216614	794.20
PHASE	15408	G>X	2548573	27340	29888573	3123.2429288495	3068.5542709313	2914.3956216614	1	2914.3956216614	797.82
IMP	15410	X	30660573	2902.1066821348	815.37
PHASE	15418	X>G	2548574	30912	33460574	2902.1066821348	5185.0590336612	3123.2429288495	1	2902.1066821348	892.98
PHASE	16418	G>X	2707966	30913	33620966	3123.2429288495	3068.5542709313	2902.1066821348	1	2902.1066821348	896.82
PHASE	16428	X>G	2707967	33813	36520967	2902.1066821348	5185.0590336612	3123.2429288495	1	2902.1066821348	976.24
PHASE	17428	G>X	2870431	33814	36684431	3123.2429288495	3068.5542709313	2902.1066821348	1	2902.1066821348	980.34
PHASE	17438	X>G	2870432	36954	39824432	2902.1066821348	5185.0590336612	3123.2429288495	1	2902.1066821348	1059.10
PHASE	18438	G>X	3060400	36955	40015400	3049.8436422514	3042.8967683457	2902.1066821348	1	2902.1066821348	1063.54
IMP	18446	X	41999400	2877.6545522485	1137.93
PHASE	18448	X>G	3060401	39135	42195401	2877.6545522485	4485.5364219000	3049.8436422514	1	2877.6545522485	1143.08
PHASE	19448	G>X	3320065	39136	42456065	3012.4604760342	3008.8659683912	2877.6545522485	1	2877.6545522485	1147.34
IMP	19456	X	43960065	2848.2184544196	1179.80
PHASE	19458	X>G	3320066	40836	44156066	2848.2184544196	4505.3752906091	3012.4604760342	1	2848.2184544196	1183.42
PHASE	20458	G>X	3571666	40837	44408666	3012.4604760342	3008.8659683912	2848.2184544196	1	2848.2184544196	1187.99
PHASE	20468	X>G	3571667	43113	46684667	2848.2184544196	4505.3752906091	3012.4604760342	1	2848.2184544196	1227.95
PHASE	21468	G>X	3823507	43114	46937507	3012.4604760342	3008.8659683912	2848.2184544196	1	2848.2184544196	1232.22
PHASE	21478	X>G	3823508	44526	48349508	2848.2184544196	4505.3752906091	3012.4604760342	1	2848.2184544196	1258.42
PHASE	22478	G>X	4070308	44527	48597308	3012.4604760342	3008.8659683912	2848.2184544196	1	2848.2184544196	1263.05
PHASE	22488	X>G	4070309	45939	50009309	2848.2184544196	4505.3752906091	3012.4604760342	1	2848.2184544196	1289.87
PHASE	23488	G>X	4323445	45940	50263445	3012.4604760342	3008.8659683912	2848.2184544196	1	2848.2184544196	1294.35
PHASE	23498	X>G	4323446	47928	52251446	2848.2184544196	4505.3752906091	3012.4604760342	1	2848.2184544196	1326.88
PHASE	24498	G>X	4573366	47929	52502366	3012.4604760342	3008.8659683912	2848.2184544196	1	2848.2184544196	1331.66
PHASE	24508	X>G	4573367	49389	53962367	2848.2184544196	4505.3752906091	3012.4604760342	1	2848.2184544196	1357.29
PHASE	25508	G>X	4822231	49390	54212231	3012.4604760342	3008.8659683912	2848.2184544196	1	2848.2184544196	1361.93
PHASE	25518	X>G	4822232	50850	55672232	2848.2184544196	4505.3752906091	3012.4604760342	1	2848.2184544196	1393.14
PHASE	26518	G>X	5074840	50851	55925840	3012.4604760342	3008.8659683912	2848.2184544196	1	2848.2184544196	1397.73
PHASE	26528	X>G	5074841	52455	57529841	2848.2184544196	4505.3752906091	3012.4604760342	1	2848.2184544196	1425.84
PHASE	27528	G>X	5329225	52456	57785225	3012.4604760342	3008.8659683912	2848.2184544196	1	2848.2184544196	1430.34
PHASE	27538	X>G	5329226	53820	59149226	2848.2184544196	4505.3752906091	3012.4604760342	1	2848.2184544196	1458.35
PHASE	28538	G>X	5582410	53821	59403410	3012.4604760342	3008.8659683912	2848.2184544196	1	2848.2184544196	1462.65
IMP	28542	X	60323410	2843.4521739619	1478.28
PHASE	28548	X>G	5582411	56001	61583411	2843.4521739619	4539.5876370772	3012.4604760342	1	2843.4521739619	1509.23
PHASE	29548	G>X	5830843	56002	61832843	3012.4604760342	3008.8659683912	2843.4521739619	1	2843.4521739619	1513.79
PHASE	29558	X>G	5830844	57702	63532844	2843.4521739619	4539.5876370772	3012.4604760342	1	2843.4521739619	1544.86
PHASE	30558	G>X	6083644	57703	63786644	3012.4604760342	3008.8659683912	2843.4521739619	1	2843.4521739619	1549.05
PHASE	30568	X>G	6083645	58779	64862645	2843.4521739619	4539.5876370772	3012.4604760342	1	2843.4521739619	1565.93
PHASE	31568	G>X	6330253	58780	65110253	3012.4604760342	3008.8659683912	2843.4521739619	1	2843.4521739619	1570.52
PHASE	31578	X>G	6330254	60048	66378254	2843.4521739619	4539.5876370772	3012.4604760342	1	2843.4521739619	1588.85
PHASE	32578	G>X	6584014	60049	66633014	3012.4604760342	3008.8659683912	2843.4521739619	1	2843.4521739619	1593.53
PHASE	32588	X>G	6584015	61413	67997015	2843.4521739619	4539.5876370772	3012.4604760342	1	2843.4521739619	1617.65
PHASE	33588	G>X	6827455	61414	68241455	3012.4604760342	3008.8659683912	2843.4521739619	1	2843.4521739619	1622.24
PHASE	33598	X>G	6827456	62490	69317456	2843.4521739619	4539.5876370772	3012.4604760342	1	2843.4521739619	1640.85
PHASE	34598	G>X	7079632	62491	69570632	3012.4604760342	3008.8659683912	2843.4521739619	1	2843.4521739619	1645.58
IMP	34602	X	70970632	2842.8163434462	1678.97
PHASE	34608	X>G	7079633	64959	72038633	2842.8163434462	5622.3596893558	3012.4604760342	1	2842.8163434462	1697.47
PHASE	35608	G>X	7329889	64960	72289889	3012.4604760342	3008.8659683912	2842.8163434462	1	2842.8163434462	1702.03
PHASE	35618	X>G	7329890	66420	73749890	2842.8163434462	5622.3596893558	3012.4604760342	1	2842.8163434462	1727.94
PHASE	36618	G>X	7582402	66421	74003402	3012.4604760342	3008.8659683912	2842.8163434462	1	2842.8163434462	1732.47
PHASE	36628	X>G	7582403	67785	75367403	2842.8163434462	5622.3596893558	3012.4604760342	1	2842.8163434462	1754.90
PHASE	37628	G>X	7835299	67786	75621299	3012.4604760342	3008.8659683912	2842.8163434462	1	2842.8163434462	1759.41
PHASE	37638	X>G	7835300	69246	77081300	2842.8163434462	5622.3596893558	3012.4604760342	1	2842.8163434462	1788.10
PHASE	38638	G>X	8091556	69247	77338556	3012.4604760342	3008.8659683912	2842.8163434462	1	2842.8163434462	1792.92
PHASE	38648	X>G	8091557	70755	78846557	2842.8163434462	5622.3596893558	3012.4604760342	1	2842.8163434462	1825.36
PHASE	39648	G>X	8340325	70756	79096325	3012.4604760342	3008.8659683912	2842.8163434462	1	2842.8163434462	1828.96
PHASE	39658	X>G	8340326	71688	80028326	2842.8163434462	5622.3596893558	3012.4604760342	1	2842.8163434462	1843.39
PHASE	40658	G>X	8587846	71689	80276846	3012.4604760342	3008.8659683912	2842.8163434462	1	2842.8163434462	1846.98
PHASE	40668	X>G	8587847	73101	81688847	2842.8163434462	5622.3596893558	3012.4604760342	1	2842.8163434462	1868.19
PHASE	41668	G>X	8838391	73102	81940391	3012.4604760342	3008.8659683912	2842.8163434462	1	2842.8163434462	1871.96
PHASE	41678	X>G	8838392	75234	84072392	2842.8163434462	5622.3596893558	3012.4604760342	1	2842.8163434462	1911.62
PHASE	42678	G>X	9091480	75235	84326480	3012.4604760342	3008.8659683912	2842.8163434462	1	2842.8163434462	1916.18
PHASE	42688	X>G	9091481	76311	85402481	2842.8163434462	5622.3596893558	3012.4604760342	1	2842.8163434462	1937.65
PHASE	43688	G>X	9340585	76312	85652585	3012.4604760342	3008.8659683912	2842.8163434462	1	2842.8163434462	1941.87
IMP	43690	X	86088585	2835.3399388162	1951.14
PHASE	43698	X>G	9340586	77676	87016586	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	1966.22
PHASE	44698	G>X	9593770	77677	87270770	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	1970.79
PHASE	44708	X>G	9593771	79473	89066771	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2004.48
PHASE	45708	G>X	9845083	79474	89319083	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2008.68
PHASE	45718	X>G	9845084	81846	91691084	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2043.48
PHASE	46718	G>X	10093564	81847	91940564	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2048.08
PHASE	46728	X>G	10093565	83355	93448565	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2065.95
PHASE	47728	G>X	10348765	83356	93704765	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2070.72
PHASE	47738	X>G	10348766	84912	95260766	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2105.53
PHASE	48738	G>X	10599070	84913	95512070	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2110.36
PHASE	48748	X>G	10599071	86469	97068071	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2127.04
PHASE	49748	G>X	10846351	86470	97316351	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2131.43
PHASE	49758	X>G	10846352	88410	99256352	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2168.63
PHASE	50758	G>X	11094400	88411	99505400	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2173.33
PHASE	50768	X>G	11094401	90543	101637401	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2211.84
PHASE	51768	G>X	11346769	90544	101890769	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2216.07
PHASE	51778	X>G	11346770	92244	103590770	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2245.42
PHASE	52778	G>X	11592994	92245	103837994	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2250.09
PHASE	52788	X>G	11592995	93993	105585995	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2282.85
PHASE	53788	G>X	11840371	93994	105834371	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2287.40
PHASE	53798	X>G	11840372	95262	107102372	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2305.83
PHASE	54798	G>X	12085828	95263	107348828	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2310.61
PHASE	54808	X>G	12085829	97299	109384829	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2343.43
PHASE	55808	G>X	12335893	97300	109635893	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2348.09
PHASE	55818	X>G	12335894	99336	111671894	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2379.67
PHASE	56818	G>X	12583942	99337	111920942	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2384.32
PHASE	56828	X>G	12583943	101373	113956943	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2410.09
PHASE	57828	G>X	12834295	101374	114208295	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2413.93
PHASE	57838	X>G	12834296	103314	116148296	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2447.04
PHASE	58838	G>X	13083496	103315	116398496	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2451.32
PHASE	58848	X>G	13083497	104871	117954497	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2471.70
PHASE	59848	G>X	13333081	104872	118205081	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2476.19
PHASE	59858	X>G	13333082	106572	119905082	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2505.02
PHASE	60858	G>X	13579978	106573	120152978	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2509.46
PHASE	60868	X>G	13579979	108657	122236979	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2541.38
PHASE	61868	G>X	13829371	108658	122487371	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2545.94
PHASE	61878	X>G	13829372	110694	124523372	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2573.68
PHASE	62878	G>X	14071996	110695	124766996	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2578.33
PHASE	62888	X>G	14071997	112395	126466997	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2610.88
PHASE	63888	G>X	14323645	112396	126719645	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2615.39
PHASE	63898	X>G	14323646	114336	128659646	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2645.97
PHASE	64898	G>X	14571886	114337	128908886	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2650.37
PHASE	64908	X>G	14571887	117525	132096887	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2715.86
PHASE	65908	G>X	14825167	117526	132351167	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2720.42
PHASE	65918	X>G	14825168	119754	134579168	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2750.71
PHASE	66918	G>X	15081424	119755	134836424	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2755.63
PHASE	66928	X>G	15081425	121071	136152425	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2776.72
PHASE	67928	G>X	15330481	121072	136402481	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2781.70
PHASE	67938	X>G	15330482	122532	137862482	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2800.01
PHASE	68938	G>X	15581122	122533	138114122	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2804.62
PHASE	68948	X>G	15581123	124329	139910123	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2837.51
PHASE	69948	G>X	15831379	124330	140161379	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2842.19
PHASE	69958	X>G	15831380	126270	142101380	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2880.30
PHASE	70958	G>X	16078564	126271	142349564	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2884.99
PHASE	70968	X>G	16078565	128403	144481565	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2921.49
PHASE	71968	G>X	16333813	128404	144737813	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2925.78
PHASE	71978	X>G	16333814	130344	146677814	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2955.73
PHASE	72978	G>X	16583014	130345	146928014	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2959.92
PHASE	72988	X>G	16583015	131949	148532015	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	2988.72
PHASE	73988	G>X	16834087	131950	148784087	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	2993.46
PHASE	73998	X>G	16834088	134370	151204088	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3028.19
PHASE	74998	G>X	17079880	134371	151450880	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3032.86
PHASE	75008	X>G	17079881	136407	153486881	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3065.99
PHASE	76008	G>X	17322553	136408	153730553	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3070.73
PHASE	76018	X>G	17322554	138156	155478554	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3105.20
PHASE	77018	G>X	17574730	138157	155731730	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3109.98
PHASE	77028	X>G	17574731	139953	157527731	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3146.36
PHASE	78028	G>X	17818699	139954	157772699	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3151.10
PHASE	78038	X>G	17818700	141990	159808700	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3175.17
PHASE	79038	G>X	18071692	141991	160062692	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3180.03
PHASE	79048	X>G	18071693	144219	162290693	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3224.70
PHASE	80048	G>X	18321037	144220	162541037	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3229.53
PHASE	80058	X>G	18321038	146352	164673038	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3260.90
PHASE	81058	G>X	18571150	146353	164924150	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3265.78
PHASE	81068	X>G	18571151	147717	166288151	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3286.34
PHASE	82068	G>X	18823135	147718	166541135	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3291.03
PHASE	82078	X>G	18823136	149370	168193136	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3323.73
PHASE	83078	G>X	19073344	149371	168444344	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3328.52
PHASE	83088	X>G	19073345	151455	170528345	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3362.12
PHASE	84088	G>X	19324945	151456	170780945	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3367.13
PHASE	84098	X>G	19324946	153396	172720946	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3399.49
PHASE	85098	G>X	19569922	153397	172966922	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3404.06
PHASE	85108	X>G	19569923	155193	174762923	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3429.64
PHASE	86108	G>X	19818163	155194	175012163	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3434.23
PHASE	86118	X>G	19818164	156654	176472164	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3462.32
PHASE	87118	G>X	20070436	156655	176725436	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3466.80
PHASE	87128	X>G	20070437	158163	178233437	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3484.18
PHASE	88128	G>X	20322613	158164	178486613	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3489.27
PHASE	88138	X>G	20322614	159960	180282614	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3512.92
PHASE	89138	G>X	20570038	159961	180531038	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3517.63
PHASE	89148	X>G	20570039	161853	182423039	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3548.93
PHASE	90148	G>X	20818039	161854	182672039	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3553.67
PHASE	90158	X>G	20818040	163938	184756040	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3586.21
PHASE	91158	G>X	21068440	163939	185007440	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3590.86
PHASE	91168	X>G	21068441	165879	186947441	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3621.77
PHASE	92168	G>X	21316201	165880	187196201	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3626.63
PHASE	92178	X>G	21316202	167436	188752202	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3649.14
PHASE	93178	G>X	21565450	167437	189002450	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3653.98
PHASE	93188	X>G	21565451	169041	190606451	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3683.11
PHASE	94188	G>X	21813979	169042	190855979	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3688.19
PHASE	94198	X>G	21813980	170358	192171980	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3706.30
PHASE	95198	G>X	22060540	170359	192419540	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3711.02
PHASE	95208	X>G	22060541	172011	194071541	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3735.28
PHASE	96208	G>X	22310605	172012	194322605	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3740.08
PHASE	96218	X>G	22310606	173712	196022606	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3766.82
PHASE	97218	G>X	22561966	173713	196274966	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3771.79
PHASE	97228	X>G	22561967	175557	198118967	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3818.65
PHASE	98228	G>X	22810831	175558	198368831	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3823.35
PHASE	98238	X>G	22810832	177306	200116832	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3857.06
PHASE	99238	G>X	23062096	177307	200369096	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3861.24
PHASE	99248	X>G	23062097	178767	201829097	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3886.25
PHASE	100248	G>X	23307841	178768	202075841	3012.4604760342	3008.8659683912	2835.3399388162	1	2835.3399388162	3889.88
PHASE	100258	X>G	23307842	180900	204207842	2835.3399388162	5185.3969335582	3012.4604760342	1	2835.3399388162	3915.34
PHASE	101258	G>X	23535634	180901	204436634	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	3919.19
PHASE	101268	X>G	23535635	182361	205896635	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	3937.31
PHASE	102268	G>X	23762419	182362	206124419	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	3941.40
PHASE	102278	X>G	23762420	184158	207920420	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	3989.67
PHASE	103278	G>X	23989684	184159	208148684	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	3993.78
PHASE	103288	X>G	23989685	186099	210088685	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4043.38
PHASE	104288	G>X	24215317	186100	210315317	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4047.06
PHASE	104298	X>G	24215318	188088	212303318	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4069.49
PHASE	105298	G>X	24439558	188089	212528558	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4073.33
PHASE	105308	X>G	24439559	189453	213892559	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4085.83
PHASE	106308	G>X	24672007	189454	214126007	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4089.95
PHASE	106318	X>G	24672008	190866	215538008	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4114.77
PHASE	107318	G>X	24902824	190867	215769824	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4118.88
PHASE	107328	X>G	24902825	191655	216557825	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4129.76
PHASE	108328	G>X	25122313	191656	216778313	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4133.52
PHASE	108338	X>G	25122314	192876	217998314	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4149.51
PHASE	109338	G>X	25348042	192877	218225042	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4153.57
PHASE	109348	X>G	25348043	193857	219205043	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4165.05
PHASE	110348	G>X	25575883	193858	219433883	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4168.83
PHASE	110358	X>G	25575884	194742	220317884	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4179.59
PHASE	111358	G>X	25800364	194743	220543364	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4183.40
PHASE	111368	X>G	25800365	196203	222003365	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4198.39
PHASE	112368	G>X	26022109	196204	222226109	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4201.99
PHASE	112378	X>G	26022110	198192	224214110	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4245.68
PHASE	113378	G>X	26240254	198193	224433254	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4249.34
PHASE	113388	X>G	26240255	200565	226805255	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4285.44
PHASE	114388	G>X	26464063	200566	227030063	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4289.49
PHASE	114398	X>G	26464064	201546	228010064	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4301.70
PHASE	115398	G>X	26682544	201547	228229544	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4305.71
PHASE	115408	X>G	26682545	203679	230361545	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4336.47
PHASE	116408	G>X	26918209	203680	230598209	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4340.24
PHASE	116418	X>G	26918210	205524	232442210	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4364.17
PHASE	117418	G>X	27145570	205525	232670570	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4368.28
PHASE	117428	X>G	27145571	206889	234034571	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4394.73
PHASE	118428	G>X	27372355	206890	234262355	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4398.84
PHASE	118438	X>G	27372356	208302	235674356	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4416.63
PHASE	119438	G>X	27595204	208303	235898204	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4420.59
PHASE	119448	X>G	27595205	210243	237838205	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4477.03
PHASE	120448	G>X	27826693	210244	238070693	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4480.93
PHASE	120458	X>G	27826694	211272	239098694	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4491.19
PHASE	121458	G>X	28049350	211273	239322350	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4495.04
PHASE	121468	X>G	28049351	212349	240398351	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4509.88
PHASE	122468	G>X	28270087	212350	240620087	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4513.63
PHASE	122478	X>G	28270088	213954	242224088	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4531.61
PHASE	123478	G>X	28486168	213955	242441168	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4535.29
PHASE	123488	X>G	28486169	215799	244285169	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4567.88
PHASE	124488	G>X	28710409	215800	244510409	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4571.92
PHASE	124498	X>G	28710410	217788	246498410	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4605.87
PHASE	125498	G>X	28933402	217789	246722402	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4609.96
PHASE	125508	X>G	28933403	219297	248230403	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4627.97
PHASE	126508	G>X	29162347	219298	248460347	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4632.04
PHASE	126518	X>G	29162348	220950	250112348	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4651.68
PHASE	127518	G>X	29398924	220951	250349924	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4655.85
PHASE	127528	X>G	29398925	222027	251425925	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4669.81
PHASE	128528	G>X	29624701	222028	251652701	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4673.60
PHASE	128538	X>G	29624702	224304	253928702	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4703.85
PHASE	129538	G>X	29852494	224305	254157494	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4707.50
PHASE	129548	X>G	29852495	225477	255329495	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4719.99
PHASE	130548	G>X	30067807	225478	255545807	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4723.60
PHASE	130558	X>G	30067808	226650	256717808	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4742.79
PHASE	131558	G>X	30284704	226651	256935704	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4746.50
PHASE	131568	X>G	30284705	227823	258107705	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4759.78
PHASE	132568	G>X	30512161	227824	258336161	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4763.31
PHASE	132578	X>G	30512162	229476	259988162	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4787.97
PHASE	133578	G>X	30741634	229477	260218634	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4792.01
PHASE	133588	X>G	30741635	231129	261870635	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4815.96
PHASE	134588	G>X	30970771	231130	262100771	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4819.78
PHASE	134598	X>G	30970772	232878	263848772	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4836.46
PHASE	135598	G>X	31199524	232879	264078524	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4839.86
PHASE	135608	X>G	31199525	234483	265682525	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4857.88
PHASE	136608	G>X	31425829	234484	265909829	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4861.40
PHASE	136618	X>G	31425830	236088	267513830	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4884.84
PHASE	137618	G>X	31663030	236089	267752030	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4888.50
PHASE	137628	X>G	31663031	237741	269404031	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4921.10
PHASE	138628	G>X	31893511	237742	269635511	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4925.17
PHASE	138638	X>G	31893512	239298	271191512	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4949.28
PHASE	139638	G>X	32117224	239299	271416224	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4953.27
PHASE	139648	X>G	32117225	240663	272780225	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4971.70
PHASE	140648	G>X	32350777	240664	273014777	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4975.42
PHASE	140658	X>G	32350778	241980	274330778	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	4991.32
PHASE	141658	G>X	32568394	241981	274549394	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	4995.34
PHASE	141668	X>G	32568395	243057	275625395	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5014.51
PHASE	142668	G>X	32792731	243058	275850731	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5018.05
PHASE	142678	X>G	32792732	244278	277070732	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5033.92
PHASE	143678	G>X	33011740	244279	277290740	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5037.28
PHASE	143688	X>G	33011741	245595	278606741	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5055.21
PHASE	144688	G>X	33235357	245596	278831357	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5059.21
PHASE	144698	X>G	33235358	246816	280051358	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5078.37
PHASE	145698	G>X	33462910	246817	280279910	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5082.20
PHASE	145708	X>G	33462911	248373	281835911	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5097.59
PHASE	146708	G>X	33682783	248374	282056783	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5101.06
PHASE	146718	X>G	33682784	249546	283228784	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5112.97
PHASE	147718	G>X	33894976	249547	283441976	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5117.01
PHASE	147728	X>G	33894977	251103	284997977	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5139.98
PHASE	148728	G>X	34123153	251104	285227153	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5143.60
PHASE	148738	X>G	34123154	252276	286399154	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5160.93
PHASE	149738	G>X	34350562	252277	286627562	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5164.45
PHASE	149748	X>G	34350563	253641	287991563	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5185.18
PHASE	150748	G>X	34575667	253642	288217667	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5188.74
PHASE	150758	X>G	34575668	255198	289773668	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5230.66
PHASE	151758	G>X	34793716	255199	289992716	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5234.62
PHASE	151768	X>G	34793717	256419	291212717	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5260.81
PHASE	152768	G>X	35013877	256420	291433877	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5264.81
PHASE	152778	X>G	35013878	258120	293133878	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5296.45
PHASE	153778	G>X	35231590	258121	293352590	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5300.09
PHASE	153788	X>G	35231591	259101	294332591	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5314.13
PHASE	154788	G>X	35451751	259102	294553751	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5317.55
PHASE	154798	X>G	35451752	260082	295533752	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5330.31
PHASE	155798	G>X	35677432	260083	295760432	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5333.71
PHASE	155808	X>G	35677433	261111	296788433	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5348.05
PHASE	156808	G>X	35898217	261112	297010217	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5351.48
PHASE	156818	X>G	35898218	262332	298230218	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5375.19
PHASE	157818	G>X	36114538	262333	298447538	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5379.17
PHASE	157828	X>G	36114539	263457	299571539	2835.3399388162	5185.3969335582	2963.1778929320	1	2835.3399388162	5392.96
PHASE	158828	G>X	36340459	263458	299798459	2963.1778929320	2963.1778929320	2835.3399388162	1	2835.3399388162	5397.01
RUN	h3e8	H10x1000r11	202	c1000	400	1	0.6	5	0.8	36604115	2835.3399388162	4703.3966043255	0.000000	11	2835.3399388162	1	2728.5535525729	36604115	251310	12346	36340459	263656	90217100029	4731.17	5399.33	stored	300000000	299996459	158831	315	0	2835.3399388162	2963.1778929320	2835.3399388162	1
PERM	h3e8	H10x1000r11	202	c1000 12 29 7 6 44 51 17 16 32 87 70 96 56 55 10 19 45 57 20 85 36 23 2 14 26 9 21 81 60 37 27 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 30 4 13 82 76 49 62 31 66 48 63 35
TRACE	h3e8	H10x1000r11	202	c1000	NA	3308.743570	3215.349849	3211.195949	3211.195949	3211.195949	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3196.997919	3017.748677	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2977.471330	2949.693295	2949.693295	2949.693295	2949.693295	2949.693295	2949.693295	2949.693295	2949.693295	2949.693295	2949.693295	2949.693295	2949.693295	2949.693295


==> anc/results/hybrid/h3e8_H10x1000r11_203_c1000.txt <==
ARGS	h3e8	H10x1000r11	203	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	4001.3727262260	0.01
IMP	2	G	1646	3268.8434163241	0.02
IMP	64	G	20202	3264.5117098595	0.35
IMP	86	G	26342	3228.1328880193	0.46
IMP	116	G	36962	3203.9258764563	0.62
IMP	128	G	41498	3201.6761968785	0.68
IMP	170	G	50702	3172.6497062672	0.84
IMP	182	G	53990	3137.6624040062	0.89
IMP	262	G	69270	3098.3387040925	1.21
IMP	278	G	72230	3096.4605757180	1.27
IMP	284	G	73394	3090.1369413623	1.30
PHASE	434	G>X	103694	1	104694	3090.1369413623	3063.9590498979	3063.9590498979	0	3063.9590498979	1.87
IMP	434	X	104694	3063.9590498979	1.87
IMP	436	X	684694	2955.9492520635	19.88
IMP	440	X	1556694	2927.4628784491	42.72
IMP	442	X	1800694	2921.3656277136	49.11
PHASE	444	X>G	103695	1941	2044695	2921.3656277136	3639.8200474511	3090.1369413623	1	2921.3656277136	55.40
PHASE	1444	G>X	305183	1942	2247183	2976.6010496673	2975.5404543802	2921.3656277136	1	2921.3656277136	59.97
PHASE	1454	X>G	305184	3114	3419184	2921.3656277136	3639.8200474511	2976.6010496673	1	2921.3656277136	89.75
PHASE	2454	G>X	565616	3115	3680616	2975.8553521131	2971.3237180171	2921.3656277136	1	2921.3656277136	94.73
IMP	2456	X	4068616	2911.8776855681	104.16
PHASE	2464	X>G	565617	4527	5092617	2911.8776855681	4828.2719029295	2975.8553521131	1	2911.8776855681	133.96
PHASE	3464	G>X	819089	4528	5347089	2975.8553521131	2971.3237180171	2911.8776855681	1	2911.8776855681	138.99
IMP	3472	X	7235089	2900.1034125574	190.43
PHASE	3474	X>G	819090	6660	7479090	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	200.97
PHASE	4474	G>X	1071170	6661	7732170	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	205.81
PHASE	4484	X>G	1071171	7497	8568171	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	223.43
PHASE	5484	G>X	1331315	7498	8829315	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	228.54
PHASE	5494	X>G	1331316	8574	9905316	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	259.27
PHASE	6494	G>X	1594580	8575	10169580	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	263.69
PHASE	6504	X>G	1594581	9363	10957581	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	284.55
PHASE	7504	G>X	1858373	9364	11222373	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	288.97
PHASE	7514	X>G	1858374	10680	12538374	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	321.89
PHASE	8514	G>X	2117750	10681	12798750	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	326.48
PHASE	8524	X>G	2117751	12093	14210751	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	356.63
PHASE	9524	G>X	2377223	12094	14471223	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	361.48
PHASE	9534	X>G	2377224	13170	15547224	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	388.27
PHASE	10534	G>X	2636120	13171	15807120	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	392.78
PHASE	10544	X>G	2636121	14583	17219121	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	428.96
PHASE	11544	G>X	2892377	14584	17476377	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	433.77
PHASE	11554	X>G	2892378	16236	19128378	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	483.32
PHASE	12554	G>X	3149546	16237	19386546	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	488.12
PHASE	12564	X>G	3149547	17841	20990547	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	546.75
PHASE	13564	G>X	3404555	17842	21246555	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	551.57
PHASE	13574	X>G	3404556	18822	22226556	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	575.35
PHASE	14574	G>X	3659420	18823	22482420	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	579.89
PHASE	14584	X>G	3659421	20235	23894421	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	609.11
PHASE	15584	G>X	3912077	20236	24148077	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	613.93
PHASE	15594	X>G	3912078	21408	25320078	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	639.40
PHASE	16594	G>X	4169918	21409	25578918	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	644.35
PHASE	16604	X>G	4169919	23109	27278919	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	694.12
PHASE	17604	G>X	4426799	23110	27536799	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	698.33
PHASE	17614	X>G	4426800	24810	29236800	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	747.89
PHASE	18614	G>X	4684016	24811	29495016	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	752.07
PHASE	18624	X>G	4684017	25983	30667017	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	783.19
PHASE	19624	G>X	4948337	25984	30932337	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	787.65
PHASE	19634	X>G	4948338	27540	32488338	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	830.71
PHASE	20634	G>X	5211362	27541	32752362	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	835.46
PHASE	20644	X>G	5211363	29385	34596363	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	892.93
PHASE	21644	G>X	5467091	29386	34853091	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	897.45
PHASE	21654	X>G	5467092	30798	36265092	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	944.47
PHASE	22654	G>X	5722196	30799	36521196	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	948.23
PHASE	22664	X>G	5722197	31971	37693197	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	976.97
PHASE	23664	G>X	5976581	31972	37948581	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	981.93
PHASE	23674	X>G	5976582	33288	39264582	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	1026.07
PHASE	24674	G>X	6226982	33289	39515982	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	1030.42
PHASE	24684	X>G	6226983	34605	40831983	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	1065.23
PHASE	25684	G>X	6486743	34606	41092743	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	1069.85
PHASE	25694	X>G	6486744	35730	42216744	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	1093.28
PHASE	26694	G>X	6745064	35731	42476064	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	1097.90
PHASE	26704	X>G	6745065	36999	43744065	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	1130.63
PHASE	27704	G>X	7001513	37000	44001513	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	1134.93
PHASE	27714	X>G	7001514	37980	44981514	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	1156.02
PHASE	28714	G>X	7257146	37981	45238146	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	1160.82
PHASE	28724	X>G	7257147	39201	46458147	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	1192.74
PHASE	29724	G>X	7514603	39202	46716603	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	1197.48
PHASE	29734	X>G	7514604	40086	47600604	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	1215.06
PHASE	30734	G>X	7775180	40087	47862180	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	1219.67
PHASE	30744	X>G	7775181	41211	48986181	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	1246.85
PHASE	31744	G>X	8030525	41212	49242525	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	1251.25
PHASE	31754	X>G	8030526	42288	50318526	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	1278.83
PHASE	32754	G>X	8292686	42289	50581686	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	1283.34
PHASE	32764	X>G	8292687	43269	51561687	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	1312.86
PHASE	33764	G>X	8548703	43270	51818703	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	1317.64
PHASE	33774	X>G	8548704	45066	53614704	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	1378.54
PHASE	34774	G>X	8802992	45067	53869992	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	1382.85
PHASE	34784	X>G	8802993	45951	54753993	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	1402.19
PHASE	35784	G>X	9064049	45952	55016049	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	1406.83
PHASE	35794	X>G	9064050	46932	55996050	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	1432.84
PHASE	36794	G>X	9326738	46933	56259738	2975.8553521131	2971.3237180171	2900.1034125574	1	2900.1034125574	1437.79
PHASE	36804	X>G	9326739	47961	57287739	2900.1034125574	3738.1747591153	2975.8553521131	1	2900.1034125574	1460.37
PHASE	37804	G>X	9568211	47962	57530211	2953.7162420892	2949.1846079931	2900.1034125574	1	2900.1034125574	1464.71
PHASE	37814	X>G	9568212	49326	58894212	2900.1034125574	3738.1747591153	2953.7162420892	1	2900.1034125574	1494.46
PHASE	38814	G>X	9809444	49327	59136444	2953.7162420892	2949.1846079931	2900.1034125574	1	2900.1034125574	1499.10
PHASE	38824	X>G	9809445	50835	60644445	2900.1034125574	3738.1747591153	2953.7162420892	1	2900.1034125574	1537.90
PHASE	39824	G>X	10052213	50836	60888213	2953.7162420892	2949.1846079931	2900.1034125574	1	2900.1034125574	1542.60
PHASE	39834	X>G	10052214	52200	62252214	2900.1034125574	3738.1747591153	2953.7162420892	1	2900.1034125574	1570.63
PHASE	40834	G>X	10301174	52201	62502174	2953.7162420892	2949.1846079931	2900.1034125574	1	2900.1034125574	1575.47
PHASE	40844	X>G	10301175	53373	63674175	2900.1034125574	3738.1747591153	2953.7162420892	1	2900.1034125574	1602.15
PHASE	41844	G>X	10545815	53374	63919815	2953.7162420892	2949.1846079931	2900.1034125574	1	2900.1034125574	1606.77
PHASE	41854	X>G	10545816	54594	65139816	2900.1034125574	3738.1747591153	2953.7162420892	1	2900.1034125574	1637.25
PHASE	42854	G>X	10785848	54595	65380848	2953.7162420892	2949.1846079931	2900.1034125574	1	2900.1034125574	1642.01
PHASE	42864	X>G	10785849	55575	66360849	2900.1034125574	3738.1747591153	2953.7162420892	1	2900.1034125574	1661.99
PHASE	43864	G>X	11030729	55576	66606729	2953.7162420892	2949.1846079931	2900.1034125574	1	2900.1034125574	1666.67
PHASE	43874	X>G	11030730	57372	68402730	2900.1034125574	3738.1747591153	2953.7162420892	1	2900.1034125574	1725.31
PHASE	44874	G>X	11259818	57373	68632818	2952.2865164019	2947.7548823059	2900.1034125574	1	2900.1034125574	1729.67
PHASE	44884	X>G	11259819	58593	69852819	2900.1034125574	3738.1747591153	2952.2865164019	1	2900.1034125574	1768.77
PHASE	45884	G>X	11442635	58594	70036635	2948.7928440800	2947.7322487929	2900.1034125574	1	2900.1034125574	1772.83
PHASE	45894	X>G	11442636	60294	71736636	2900.1034125574	3738.1747591153	2948.7928440800	1	2900.1034125574	1814.30
PHASE	46894	G>X	11666348	60295	71961348	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	1818.73
PHASE	46904	X>G	11666349	61371	73037349	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	1848.02
PHASE	47904	G>X	11888813	61372	73260813	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	1852.10
PHASE	47914	X>G	11888814	63072	74960814	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	1899.71
PHASE	48914	G>X	12107054	63073	75180054	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	1903.84
PHASE	48924	X>G	12107055	64389	76496055	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	1936.33
PHASE	49924	G>X	12327839	64390	76717839	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	1940.39
PHASE	49934	X>G	12327840	65130	77457840	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	1953.02
PHASE	50934	G>X	12554240	65131	77685240	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	1956.47
PHASE	50944	X>G	12554241	66015	78569241	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	1974.43
PHASE	51944	G>X	12778769	66016	78794769	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	1978.93
PHASE	51954	X>G	12778770	67236	80014770	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2006.63
PHASE	52954	G>X	12995378	67237	80232378	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2010.62
PHASE	52964	X>G	12995379	68361	81356379	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2042.23
PHASE	53964	G>X	13212227	68362	81574227	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2046.61
PHASE	53974	X>G	13212228	69438	82650228	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2077.83
PHASE	54974	G>X	13429460	69439	82868460	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2082.48
PHASE	54984	X>G	13429461	70659	84088461	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2115.77
PHASE	55984	G>X	13650677	70660	84310677	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2120.10
PHASE	55994	X>G	13650678	71592	85242678	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2157.89
PHASE	56994	G>X	13875974	71593	85468974	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2162.28
PHASE	57004	X>G	13875975	72477	86352975	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2188.76
PHASE	58004	G>X	14099735	72478	86577735	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2192.77
PHASE	58014	X>G	14099736	74130	88229736	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2254.64
PHASE	59014	G>X	14318792	74131	88449792	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2258.77
PHASE	59024	X>G	14318793	75255	89573793	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2291.71
PHASE	60024	G>X	14534633	75256	89790633	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2296.18
PHASE	60034	X>G	14534634	76716	91250634	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2334.77
PHASE	61034	G>X	14758826	76717	91475826	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2339.23
PHASE	61044	X>G	14758827	77841	92599827	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2372.59
PHASE	62044	G>X	14975291	77842	92817291	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2377.12
PHASE	62054	X>G	14975292	78918	93893292	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2403.01
PHASE	63054	G>X	15194732	78919	94113732	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2407.06
PHASE	63064	X>G	15194733	79707	94901733	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2421.90
PHASE	64064	G>X	15414413	79708	95122413	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2425.90
PHASE	64074	X>G	15414414	80688	96102414	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2446.37
PHASE	65074	G>X	15638030	80689	96327030	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2450.57
PHASE	65084	X>G	15638031	81573	97211031	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2471.22
PHASE	66084	G>X	15859103	81574	97433103	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2475.55
PHASE	66094	X>G	15859104	82986	98845104	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2514.17
PHASE	67094	G>X	16081232	82987	99068232	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2518.53
PHASE	67104	X>G	16081233	84159	100240233	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2544.93
PHASE	68104	G>X	16300865	84160	100460865	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2549.14
PHASE	68114	X>G	16300866	85572	101872866	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2585.34
PHASE	69114	G>X	16517474	85573	102090474	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2589.58
PHASE	69124	X>G	16517475	86457	102974475	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2610.58
PHASE	70124	G>X	16736819	86458	103194819	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2615.07
PHASE	70134	X>G	16736820	87534	104270820	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2637.94
PHASE	71134	G>X	16958084	87535	104493084	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2642.27
PHASE	71144	X>G	16958085	89139	106097085	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2682.09
PHASE	72144	G>X	17178437	89140	106318437	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2686.18
PHASE	72154	X>G	17178438	90360	107538438	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2714.92
PHASE	73154	G>X	17397302	90361	107758302	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2719.55
PHASE	73164	X>G	17397303	91773	109170303	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2777.03
PHASE	74164	G>X	17621831	91774	109395831	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2781.85
PHASE	74174	X>G	17621832	93762	111383832	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2842.00
PHASE	75174	G>X	17839448	93763	111602448	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2846.30
PHASE	75184	X>G	17839449	95079	112918449	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2886.57
PHASE	76184	G>X	18058265	95080	113138265	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2891.09
PHASE	76194	X>G	18058266	96492	114550266	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2951.72
PHASE	77194	G>X	18278522	96493	114771522	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	2955.95
PHASE	77204	X>G	18278523	97953	116231523	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	2999.06
PHASE	78204	G>X	18499691	97954	116453691	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3003.84
PHASE	78214	X>G	18499692	99174	117673692	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3030.77
PHASE	79214	G>X	18719324	99175	117894324	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3035.07
PHASE	79224	X>G	18719325	100491	119210325	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3070.67
PHASE	80224	G>X	18939917	100492	119431917	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3075.35
PHASE	80234	X>G	18939918	101280	120219918	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3091.70
PHASE	81234	G>X	19157534	101281	120438534	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3096.37
PHASE	81244	X>G	19157535	102693	121850535	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3139.15
PHASE	82244	G>X	19371791	102694	122065791	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3143.32
PHASE	82254	X>G	19371792	104010	123381792	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3187.94
PHASE	83254	G>X	19592432	104011	123603432	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3192.36
PHASE	83264	X>G	19592433	105231	124823433	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3228.06
PHASE	84264	G>X	19817105	105232	125049105	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3232.70
PHASE	84274	X>G	19817106	106260	126077106	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3262.79
PHASE	85274	G>X	20034434	106261	126295434	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3267.55
PHASE	85284	X>G	20034435	107385	127419435	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3294.83
PHASE	86284	G>X	20250803	107386	127636803	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3299.34
PHASE	86294	X>G	20250804	108510	128760804	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3331.21
PHASE	87294	G>X	20474132	108511	128985132	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3335.20
PHASE	87304	X>G	20474133	109683	130157133	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3371.08
PHASE	88304	G>X	20692517	109684	130376517	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3375.46
PHASE	88314	X>G	20692518	111816	132508518	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3448.81
PHASE	89314	G>X	20919590	111817	132736590	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3453.46
PHASE	89324	X>G	20919591	113037	133956591	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3482.97
PHASE	90324	G>X	21138455	113038	134176455	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3487.80
PHASE	90334	X>G	21138456	114306	135444456	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3522.62
PHASE	91334	G>X	21356792	114307	135663792	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3527.24
PHASE	91344	X>G	21356793	115623	136979793	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3571.72
PHASE	92344	G>X	21574937	115624	137198937	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3575.99
PHASE	92354	X>G	21574938	116556	138130938	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3603.81
PHASE	93354	G>X	21799850	116557	138356850	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3608.07
PHASE	93364	X>G	21799851	118065	139864851	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3659.87
PHASE	94364	G>X	22017371	118066	140083371	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3664.39
PHASE	94374	X>G	22017372	119190	141207372	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3691.30
PHASE	95374	G>X	22235756	119191	141426756	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3695.76
PHASE	95384	X>G	22235757	120747	142982757	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3737.95
PHASE	96384	G>X	22456733	120748	143204733	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3742.34
PHASE	96394	X>G	22456734	121872	144328734	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3775.67
PHASE	97394	G>X	22676798	121873	144549798	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3780.51
PHASE	97404	X>G	22676799	122805	145481799	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3798.67
PHASE	98404	G>X	22894655	122806	145700655	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3803.18
PHASE	98414	X>G	22894656	123930	146824656	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3843.89
PHASE	99414	G>X	23118080	123931	147049080	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3848.71
PHASE	99424	X>G	23118081	125007	148125081	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3869.86
PHASE	100424	G>X	23341889	125008	148349889	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3874.67
PHASE	100434	X>G	23341890	126036	149377890	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3911.17
PHASE	101434	G>X	23560946	126037	149597946	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3915.22
PHASE	101444	X>G	23560947	127401	150961947	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3951.84
PHASE	102444	G>X	23779187	127402	151181187	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3955.89
PHASE	102454	X>G	23779188	128478	152257188	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	3981.29
PHASE	103454	G>X	23998964	128479	152477964	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	3985.37
PHASE	103464	X>G	23998965	129555	153553965	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4007.80
PHASE	104464	G>X	24215237	129556	153771237	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4011.89
PHASE	104474	X>G	24215238	130776	154991238	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4034.69
PHASE	105474	G>X	24434966	130777	155211966	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4038.48
PHASE	105484	X>G	24434967	131901	156335967	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4071.13
PHASE	106484	G>X	24659255	131902	156561255	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4075.21
PHASE	106494	X>G	24659256	132738	157397256	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4094.53
PHASE	107494	G>X	24880088	132739	157619088	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4098.61
PHASE	107504	X>G	24880089	134103	158983089	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4141.86
PHASE	108504	G>X	25095689	134104	159199689	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4146.00
PHASE	108514	X>G	25095690	135228	160323690	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4172.04
PHASE	109514	G>X	25320938	135229	160549938	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4176.11
PHASE	109524	X>G	25320939	137025	162345939	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4223.62
PHASE	110524	G>X	25543739	137026	162569739	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4227.63
PHASE	110534	X>G	25543740	138102	163645740	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4250.44
PHASE	111534	G>X	25766252	138103	163869252	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4254.37
PHASE	111544	X>G	25766253	139563	165329253	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4294.42
PHASE	112544	G>X	25990685	139564	165554685	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4298.40
PHASE	112554	X>G	25990686	141120	167110686	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4341.89
PHASE	113554	G>X	26214158	141121	167335158	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4345.76
PHASE	113564	X>G	26214159	142725	168939159	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4417.29
PHASE	114564	G>X	26430911	142726	169156911	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4421.31
PHASE	114574	X>G	26430912	143898	170328912	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4458.28
PHASE	115574	G>X	26652080	143899	170551080	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4462.11
PHASE	115584	X>G	26652081	145599	172251081	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4500.52
PHASE	116584	G>X	26878097	145600	172478097	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4504.61
PHASE	116594	X>G	26878098	146532	173410098	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4526.33
PHASE	117594	G>X	27100418	146533	173633418	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4530.39
PHASE	117604	X>G	27100419	147513	174613419	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4554.73
PHASE	118604	G>X	27324707	147514	174838707	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4558.80
PHASE	118614	X>G	27324708	148830	176154708	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4590.08
PHASE	119614	G>X	27549860	148831	176380860	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4594.18
PHASE	119624	X>G	27549861	149811	177360861	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4619.97
PHASE	120624	G>X	27772085	149812	177584085	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4623.78
PHASE	120634	X>G	27772086	150888	178660086	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4648.45
PHASE	121634	G>X	27992582	150889	178881582	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4652.29
PHASE	121644	X>G	27992583	152253	180245583	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4714.49
PHASE	122644	G>X	28215719	152254	180469719	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4717.96
PHASE	122654	X>G	28215720	154338	182553720	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4766.11
PHASE	123654	G>X	28436312	154339	182775312	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4769.97
PHASE	123664	X>G	28436313	155511	183947313	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4799.56
PHASE	124664	G>X	28652489	155512	184164489	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4803.50
PHASE	124674	X>G	28652490	157212	185864490	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4844.01
PHASE	125674	G>X	28875194	157213	186088194	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4847.87
PHASE	125684	X>G	28875195	158241	187116195	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4867.78
PHASE	126684	G>X	29093483	158242	187335483	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4871.68
PHASE	126694	X>G	29093484	159366	188459484	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4896.88
PHASE	127694	G>X	29314508	159367	188681508	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4900.65
PHASE	127704	X>G	29314509	160683	189997509	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4928.69
PHASE	128704	G>X	29532509	160684	190216509	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4932.20
PHASE	128714	X>G	29532510	162048	191580510	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	4968.00
PHASE	129714	G>X	29757758	162049	191806758	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	4971.49
PHASE	129724	X>G	29757759	163317	193074759	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5000.07
PHASE	130724	G>X	29982527	163318	193300527	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5003.58
PHASE	130734	X>G	29982528	164346	194328528	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5030.52
PHASE	131734	G>X	30206000	164347	194553000	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5034.61
PHASE	131744	X>G	30206001	165183	195389001	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5054.36
PHASE	132744	G>X	30435521	165184	195619521	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5058.45
PHASE	132754	X>G	30435522	166164	196599522	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5085.36
PHASE	133754	G>X	30664274	166165	196829274	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5089.45
PHASE	133764	X>G	30664275	166905	197569275	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5102.37
PHASE	134764	G>X	30885059	166906	197791059	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5106.41
PHASE	134774	X>G	30885060	167646	198531060	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5120.84
PHASE	135774	G>X	31106324	167647	198753324	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5124.88
PHASE	135784	X>G	31106325	169491	200597325	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5168.62
PHASE	136784	G>X	31325285	169492	200817285	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5172.13
PHASE	136794	X>G	31325286	170808	202133286	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5205.62
PHASE	137794	G>X	31548422	170809	202357422	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5209.10
PHASE	137804	X>G	31548423	171933	203481423	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5232.80
PHASE	138804	G>X	31775399	171934	203709399	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5236.24
PHASE	138814	X>G	31775400	173202	204977400	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5277.80
PHASE	139814	G>X	31997720	173203	205200720	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5281.45
PHASE	139824	X>G	31997721	174711	206708721	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5314.28
PHASE	140824	G>X	32215913	174712	206927913	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5318.30
PHASE	140834	X>G	32215914	175836	208051914	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5340.19
PHASE	141834	G>X	32438810	175837	208275810	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5343.68
PHASE	141844	X>G	32438811	177153	209591811	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5369.13
PHASE	142844	G>X	32662907	177154	209816907	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5372.53
PHASE	142854	X>G	32662908	178278	210940908	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5390.70
PHASE	143854	G>X	32879612	178279	211158612	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5394.18
PHASE	143864	X>G	32879613	179691	212570613	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5427.25
PHASE	144864	G>X	33098333	179692	212790333	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5430.76
PHASE	144874	X>G	33098334	180768	213866334	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5456.87
PHASE	145874	G>X	33322478	180769	214091478	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5460.85
PHASE	145884	X>G	33322479	181749	215071479	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5483.12
PHASE	146884	G>X	33548159	181750	215298159	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5486.63
PHASE	146894	X>G	33548160	183018	216566160	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5510.35
PHASE	147894	G>X	33767792	183019	216786792	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5514.33
PHASE	147904	X>G	33767793	184287	218054793	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5546.30
PHASE	148904	G>X	33990401	184288	218278401	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5549.80
PHASE	148914	X>G	33990402	185172	219162402	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5568.18
PHASE	149914	G>X	34219730	185173	219392730	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5571.65
PHASE	149924	X>G	34219731	186249	220468731	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5590.28
PHASE	150924	G>X	34440467	186250	220690467	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5593.77
PHASE	150934	X>G	34440468	187422	221862468	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5616.11
PHASE	151934	G>X	34661972	187423	222084972	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5619.59
PHASE	151944	X>G	34661973	188547	223208973	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5658.73
PHASE	152944	G>X	34880549	188548	223428549	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5662.17
PHASE	152954	X>G	34880550	189576	224456550	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5680.75
PHASE	153954	G>X	35098550	189577	224675550	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5684.16
PHASE	153964	X>G	35098551	190509	225607551	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5704.83
PHASE	154964	G>X	35321159	190510	225831159	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5708.28
PHASE	154974	X>G	35321160	191682	227003160	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5732.02
PHASE	155974	G>X	35541656	191683	227224656	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5735.51
PHASE	155984	X>G	35541657	193095	228636657	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5772.77
PHASE	156984	G>X	35760569	193096	228856569	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5776.79
PHASE	156994	X>G	35760570	193980	229740570	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5798.14
PHASE	157994	G>X	35980778	193981	229961778	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5802.13
PHASE	158004	X>G	35980779	195633	231613779	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5847.07
PHASE	159004	G>X	36197579	195634	231831579	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5851.05
PHASE	159014	X>G	36197580	197094	233291580	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5890.95
PHASE	160014	G>X	36420092	197095	233515092	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5894.42
PHASE	160024	X>G	36420093	198267	234687093	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5918.55
PHASE	161024	G>X	36640973	198268	234908973	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5922.06
PHASE	161034	X>G	36640974	199968	236608974	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	5973.81
PHASE	162034	G>X	36860126	199969	236829126	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	5977.54
PHASE	162044	X>G	36860127	200901	237761127	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6001.77
PHASE	163044	G>X	37083551	200902	237985551	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6005.23
PHASE	163054	X>G	37083552	202266	239349552	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6037.04
PHASE	164054	G>X	37302848	202267	239569848	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6040.46
PHASE	164064	X>G	37302849	203343	240645849	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6059.45
PHASE	165064	G>X	37525409	203344	240869409	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6062.96
PHASE	165074	X>G	37525410	204420	241945410	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6085.26
PHASE	166074	G>X	37755554	204421	242176554	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6088.83
PHASE	166084	X>G	37755555	205545	243300555	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6116.83
PHASE	167084	G>X	37976771	205546	243522771	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6120.28
PHASE	167094	X>G	37976772	206334	244310772	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6132.95
PHASE	168094	G>X	38194004	206335	244529004	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6136.47
PHASE	168104	X>G	38194005	207075	245269005	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6152.63
PHASE	169104	G>X	38423285	207076	245499285	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6156.15
PHASE	169114	X>G	38423286	207960	246383286	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6173.82
PHASE	170114	G>X	38645174	207961	246606174	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6177.25
PHASE	170124	X>G	38645175	208941	247586175	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6209.10
PHASE	171124	G>X	38866295	208942	247808295	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6212.58
PHASE	171134	X>G	38866296	210114	248980296	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6240.86
PHASE	172134	G>X	39085736	210115	249200736	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6244.35
PHASE	172144	X>G	39085737	211287	250372737	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6273.61
PHASE	173144	G>X	39307769	211288	250595769	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6277.59
PHASE	173154	X>G	39307770	212700	252007770	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6312.42
PHASE	174154	G>X	39524330	212701	252225330	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6315.82
PHASE	174164	X>G	39524331	213825	253349331	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6336.39
PHASE	175164	G>X	39741419	213826	253567419	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6340.32
PHASE	175174	X>G	39741420	215526	255267420	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6396.84
PHASE	176174	G>X	39963596	215527	255490596	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6400.34
PHASE	176184	X>G	39963597	216843	256806597	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6432.75
PHASE	177184	G>X	40181645	216844	257025645	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6436.21
PHASE	177194	X>G	40181646	217872	258053646	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6462.45
PHASE	178194	G>X	40401230	217873	258274230	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6466.03
PHASE	178204	X>G	40401231	218901	259302231	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6481.39
PHASE	179204	G>X	40623215	218902	259525215	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6484.88
PHASE	179214	X>G	40623216	219882	260505216	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6503.77
PHASE	180214	G>X	40842464	219883	260725464	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6507.27
PHASE	180224	X>G	40842465	221247	262089465	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6541.11
PHASE	181224	G>X	41061521	221248	262309521	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6545.13
PHASE	181234	X>G	41061522	222516	263577522	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6583.93
PHASE	182234	G>X	41286770	222517	263803770	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6587.94
PHASE	182244	X>G	41286771	223449	264735771	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6607.51
PHASE	183244	G>X	41509091	223450	264959091	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6610.98
PHASE	183254	X>G	41509092	225390	266899092	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6660.84
PHASE	184254	G>X	41729252	225391	267120252	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6664.30
PHASE	184264	X>G	41729253	227235	268964253	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6716.51
PHASE	185264	G>X	41951141	227236	269187141	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6719.96
PHASE	185274	X>G	41951142	228648	270599142	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6748.28
PHASE	186274	G>X	42170678	228649	270819678	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6751.73
PHASE	186284	X>G	42170679	229629	271799679	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6766.58
PHASE	187284	G>X	42391079	229630	272021079	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6770.02
PHASE	187294	X>G	42391080	231186	273577080	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6819.81
PHASE	188294	G>X	42609992	231187	273796992	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6823.26
PHASE	188304	X>G	42609993	232647	275256993	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6854.86
PHASE	189304	G>X	42832169	232648	275480169	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6858.83
PHASE	189314	X>G	42832170	234492	277324170	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6902.46
PHASE	190314	G>X	43050602	234493	277543602	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6905.92
PHASE	190324	X>G	43050603	235569	278619603	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6925.02
PHASE	191324	G>X	43267403	235570	278837403	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6928.47
PHASE	191334	X>G	43267404	237462	280729404	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	6982.29
PHASE	192334	G>X	43493516	237463	280956516	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	6985.80
PHASE	192344	X>G	43493517	238827	282320517	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	7011.61
PHASE	193344	G>X	43715165	238828	282543165	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	7015.06
PHASE	193354	X>G	43715166	240048	283763166	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	7050.73
PHASE	194354	G>X	43939934	240049	283988934	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	7054.22
PHASE	194364	X>G	43939935	241461	285400935	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	7082.04
PHASE	195364	G>X	44161487	241462	285623487	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	7085.51
PHASE	195374	X>G	44161488	242394	286555488	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	7104.34
PHASE	196374	G>X	44390000	242395	286785000	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	7107.87
PHASE	196384	X>G	44390001	243567	287957001	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	7139.82
PHASE	197384	G>X	44608097	243568	288176097	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	7143.74
PHASE	197394	X>G	44608098	244500	289108098	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	7165.35
PHASE	198394	G>X	44833442	244501	289334442	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	7168.89
PHASE	198404	X>G	44833443	245625	290458443	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	7195.99
PHASE	199404	G>X	45054371	245626	290680371	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	7199.95
PHASE	199414	X>G	45054372	246702	291756372	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	7226.43
PHASE	200414	G>X	45273860	246703	291976860	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	7229.84
PHASE	200424	X>G	45273861	247923	293196861	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	7258.98
PHASE	201424	G>X	45495365	247924	293419365	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	7262.67
PHASE	201434	X>G	45495366	249480	294975366	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	7307.61
PHASE	202434	G>X	45713606	249481	295194606	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	7311.05
PHASE	202444	X>G	45713607	251085	296798607	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	7348.43
PHASE	203444	G>X	45938951	251086	297024951	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	7352.41
PHASE	203454	X>G	45938952	252258	298196952	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	7371.10
PHASE	204454	G>X	46160984	252259	298419984	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	7374.56
PHASE	204464	X>G	46160985	253143	299303985	2900.1034125574	3738.1747591153	2938.2949003119	1	2900.1034125574	7395.37
PHASE	205464	G>X	46383305	253144	299527305	2938.2949003119	2937.2343050247	2900.1034125574	1	2900.1034125574	7398.93
RUN	h3e8	H10x1000r11	203	c1000	400	1	0.6	5	0.8	46636885	2900.1034125574	3738.1747591153	0.000000	7	2900.1034125574	1	2795.7086309828	46636885	226515	27065	46383305	253580	124867451308	6575.60	7414.72	stored	300000000	299963305	205466	407	0	2900.1034125574	2938.2949003119	2900.1034125574	1
PERM	h3e8	H10x1000r11	203	c1000 85 57 6 7 48 63 66 31 62 49 76 82 13 30 73 87 32 16 17 51 44 10 55 56 96 70 79 98 68 4 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 43 40 71 18 88 97 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 9 21 26 2 14 36 23 19 45 20 12 29 35 15 53
TRACE	h3e8	H10x1000r11	203	c1000	NA	3268.843416	3268.843416	3268.843416	3268.843416	3264.511710	3228.132888	3228.132888	3203.925876	3201.676197	3201.676197	3137.662404	3137.662404	3137.662404	3098.338704	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	3090.136941	2934.797202	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628	2921.365628


==> anc/results/hybrid/h3e8_H10x1000r11_204_c1000.txt <==
ARGS	h3e8	H10x1000r11	204	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3847.3329235338	0.01
IMP	2	G	1502	3261.0302455377	0.03
IMP	10	G	3726	3247.9565137009	0.09
IMP	26	G	9422	3213.9558872715	0.18
IMP	42	G	13822	3206.2145144818	0.25
PHASE	192	G>X	54058	1	55058	3206.2145144818	3175.8419178429	3175.8419178429	0	3175.8419178429	0.90
IMP	192	X	55058	3175.8419178429	0.90
IMP	194	X	683058	2974.8695759830	22.30
IMP	196	X	1263058	2969.8325460182	38.10
PHASE	202	X>G	54059	2709	2763059	2969.8325460182	4292.5581578670	3206.2145144818	1	2969.8325460182	74.22
PHASE	1202	G>X	314395	2710	3024395	3206.2145144818	3175.8419178429	2969.8325460182	1	2969.8325460182	79.17
PHASE	1212	X>G	314396	4458	4772396	2959.3314788605	4294.3169782315	3206.2145144818	1	2959.3314788605	133.08
IMP	1212	G	4772396	2959.3314788605	133.08
PHASE	2212	G>X	540796	4459	4999796	2994.8215000235	2990.2898659275	2959.3314788605	1	2959.3314788605	137.74
PHASE	2222	X>G	540797	6255	6795797	2959.3314788605	4294.3169782315	2994.8215000235	1	2959.3314788605	177.91
IMP	2362	G	6819501	2959.1753590955	178.52
PHASE	3222	G>X	693229	6256	6949229	2959.1753590955	2954.6437249994	2954.6437249994	0	2954.6437249994	182.07
IMP	3222	X	6949229	2954.6437249994	182.07
IMP	3224	X	7433229	2898.3038326977	189.63
IMP	3226	X	8013229	2897.3555299203	200.50
PHASE	3232	X>G	693230	8868	9561230	2897.3555299203	3750.7996968684	2959.1753590955	1	2897.3555299203	234.98
PHASE	4232	G>X	846190	8869	9715190	2959.1753590955	2954.6437249994	2897.3555299203	1	2897.3555299203	239.01
IMP	4236	X	10587190	2894.1439990372	251.03
PHASE	4242	X>G	846191	10905	11751191	2894.1439990372	3805.2338694910	2959.1753590955	1	2894.1439990372	270.08
PHASE	5242	G>X	996319	10906	11902319	2959.1753590955	2954.6437249994	2894.1439990372	1	2894.1439990372	273.53
PHASE	5252	X>G	996320	12654	13650320	2894.1439990372	3805.2338694910	2959.1753590955	1	2894.1439990372	295.88
PHASE	6252	G>X	1152208	12655	13807208	2959.1753590955	2954.6437249994	2894.1439990372	1	2894.1439990372	299.87
PHASE	6262	X>G	1152209	14547	15699209	2894.1439990372	3805.2338694910	2959.1753590955	1	2894.1439990372	319.35
PHASE	7262	G>X	1302673	14548	15850673	2959.1753590955	2954.6437249994	2894.1439990372	1	2894.1439990372	323.24
PHASE	7272	X>G	1302674	16488	17790674	2894.1439990372	3805.2338694910	2959.1753590955	1	2894.1439990372	347.63
PHASE	8272	G>X	1450882	16489	17939882	2959.1753590955	2954.6437249994	2894.1439990372	1	2894.1439990372	351.41
PHASE	8282	X>G	1450883	18237	19687883	2894.1439990372	3805.2338694910	2959.1753590955	1	2894.1439990372	370.45
PHASE	9282	G>X	1671715	18238	19909715	2943.5066136038	2942.4460183167	2894.1439990372	1	2894.1439990372	374.89
PHASE	9292	X>G	1671716	19986	21657716	2894.1439990372	3805.2338694910	2943.5066136038	1	2894.1439990372	402.26
PHASE	10292	G>X	1924516	19987	21911516	2943.5066136038	2942.4460183167	2894.1439990372	1	2894.1439990372	406.54
PHASE	10302	X>G	1924517	22071	23995517	2894.1439990372	3805.2338694910	2943.5066136038	1	2894.1439990372	430.14
PHASE	11302	G>X	2182213	22072	24254213	2943.5066136038	2942.4460183167	2894.1439990372	1	2894.1439990372	434.96
IMP	11310	X	25758213	2892.2202346815	452.74
PHASE	11312	X>G	2182214	23916	26098214	2892.2202346815	3722.9263831995	2943.5066136038	1	2892.2202346815	457.24
PHASE	12312	G>X	2442262	23917	26359262	2943.5066136038	2942.4460183167	2892.2202346815	1	2892.2202346815	461.82
PHASE	12322	X>G	2442263	25617	28059263	2892.2202346815	3722.9263831995	2943.5066136038	1	2892.2202346815	483.16
PHASE	13322	G>X	2700199	25618	28318199	2943.5066136038	2942.4460183167	2892.2202346815	1	2892.2202346815	487.87
PHASE	13332	X>G	2700200	27558	30258200	2892.2202346815	3722.9263831995	2943.5066136038	1	2892.2202346815	511.97
PHASE	14332	G>X	2958664	27559	30517664	2943.5066136038	2942.4460183167	2892.2202346815	1	2892.2202346815	516.84
PHASE	14342	X>G	2958665	29451	32409665	2892.2202346815	3722.9263831995	2943.5066136038	1	2892.2202346815	539.67
PHASE	15342	G>X	3211465	29452	32663465	2943.5066136038	2942.4460183167	2892.2202346815	1	2892.2202346815	544.49
PHASE	15352	X>G	3211466	31152	34363466	2892.2202346815	3722.9263831995	2943.5066136038	1	2892.2202346815	565.87
PHASE	16352	G>X	3464506	31153	34617506	2943.5066136038	2942.4460183167	2892.2202346815	1	2892.2202346815	570.61
PHASE	16362	X>G	3464507	32949	36413507	2892.2202346815	3722.9263831995	2943.5066136038	1	2892.2202346815	591.84
PHASE	17362	G>X	3725083	32950	36675083	2943.5066136038	2942.4460183167	2892.2202346815	1	2892.2202346815	596.67
PHASE	17372	X>G	3725084	34794	38519084	2892.2202346815	3722.9263831995	2943.5066136038	1	2892.2202346815	618.21
PHASE	18372	G>X	3984028	34795	38779028	2943.5066136038	2942.4460183167	2892.2202346815	1	2892.2202346815	623.17
IMP	18378	X	40135028	2887.1460210057	640.67
PHASE	18382	X>G	3984029	37359	41343029	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	658.19
IMP	18382	G	41343029	2887.0350450047	658.19
PHASE	19382	G>X	4240189	37360	41600189	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	663.11
PHASE	19392	X>G	4240190	39252	43492190	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	683.36
PHASE	20392	G>X	4494814	39253	43747814	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	687.05
PHASE	20402	X>G	4494815	41433	45927815	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	709.87
PHASE	21402	G>X	4752031	41434	46186031	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	714.42
PHASE	21412	X>G	4752032	42750	47502032	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	730.67
PHASE	22412	G>X	5007136	42751	47758136	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	735.34
PHASE	22422	X>G	5007137	44739	49746137	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	757.29
PHASE	23422	G>X	5257681	44740	49997681	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	761.60
PHASE	23432	X>G	5257682	46824	52081682	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	780.34
PHASE	24432	G>X	5509474	46825	52334474	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	784.01
PHASE	24442	X>G	5509475	48525	54034475	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	798.88
PHASE	25442	G>X	5762131	48526	54288131	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	802.46
PHASE	25452	X>G	5762132	50658	56420132	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	829.60
PHASE	26452	G>X	6017524	50659	56676524	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	834.19
PHASE	26462	X>G	6017525	52839	58856525	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	858.33
PHASE	27462	G>X	6278245	52840	59118245	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	862.03
PHASE	27472	X>G	6278246	54876	61154246	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	886.35
PHASE	28472	G>X	6529558	54877	61406558	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	891.09
PHASE	28482	X>G	6529559	56625	63154559	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	914.55
PHASE	29482	G>X	6777415	56626	63403415	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	918.20
PHASE	29492	X>G	6777416	58950	65727416	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	942.55
PHASE	30492	G>X	7033336	58951	65984336	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	946.26
PHASE	30502	X>G	7033337	60699	67732337	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	969.23
PHASE	31502	G>X	7292809	60700	67992809	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	973.64
PHASE	31512	X>G	7292810	62592	69884810	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	994.69
PHASE	32512	G>X	7547098	62593	70140098	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	998.98
PHASE	32522	X>G	7547099	64389	71936099	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1023.51
PHASE	33522	G>X	7806331	64390	72196331	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1027.90
PHASE	33532	X>G	7806332	66474	74280332	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1053.07
PHASE	34532	G>X	8055532	66475	74530532	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1057.35
PHASE	34542	X>G	8055533	68175	76230533	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1077.29
PHASE	35542	G>X	8309965	68176	76485965	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1081.98
PHASE	35552	X>G	8309966	70020	78329966	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1100.11
PHASE	36552	G>X	8566750	70021	78587750	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1104.78
PHASE	36562	X>G	8566751	72201	80767751	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1131.94
PHASE	37562	G>X	8823391	72202	81025391	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1136.30
PHASE	37572	X>G	8823392	74046	82869392	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1160.26
PHASE	38572	G>X	9082096	74047	83129096	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1165.03
PHASE	38582	X>G	9082097	75987	85069097	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1189.30
PHASE	39582	G>X	9341425	75988	85329425	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1193.77
PHASE	39592	X>G	9341426	78168	87509426	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1220.56
PHASE	40592	G>X	9593458	78169	87762458	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1224.86
PHASE	40602	X>G	9593459	80253	89846459	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1250.98
PHASE	41602	G>X	9853651	80254	90107651	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1255.68
PHASE	41612	X>G	9853652	82290	92143652	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1279.30
PHASE	42612	G>X	10114996	82291	92405996	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1283.97
PHASE	42622	X>G	10114997	84087	94201997	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1305.82
PHASE	43622	G>X	10375717	84088	94463717	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1310.65
PHASE	43632	X>G	10375718	86124	96499718	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1331.90
PHASE	44632	G>X	10629622	86125	96754622	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1336.39
PHASE	44642	X>G	10629623	88065	98694623	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1361.06
PHASE	45642	G>X	10883479	88066	98949479	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1365.29
PHASE	45652	X>G	10883480	89718	100601480	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1383.21
PHASE	46652	G>X	11142520	89719	100861520	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1387.98
PHASE	46662	X>G	11142521	91707	102849521	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1412.13
PHASE	47662	G>X	11394553	91708	103102553	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1416.73
PHASE	47672	X>G	11394554	93552	104946554	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1438.48
PHASE	48672	G>X	11652250	93553	105205250	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1443.30
PHASE	48682	X>G	11652251	95493	107145251	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1466.38
PHASE	49682	G>X	11910043	95494	107404043	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1470.57
PHASE	49692	X>G	11910044	97290	109200044	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1487.22
PHASE	50692	G>X	12169852	97291	109460852	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1491.65
PHASE	50702	X>G	12169853	99231	111400853	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1519.72
PHASE	51702	G>X	12422365	99232	111654365	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1524.12
PHASE	51712	X>G	12422366	101028	113450366	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1544.74
PHASE	52712	G>X	12669838	101029	113698838	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1548.92
PHASE	52722	X>G	12669839	102921	115590839	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1573.07
PHASE	53722	G>X	12925663	102922	115847663	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1577.81
PHASE	53732	X>G	12925664	105246	118171664	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1598.44
PHASE	54732	G>X	13182544	105247	118429544	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1603.36
PHASE	54742	X>G	13182545	106995	120177545	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1623.20
PHASE	55742	G>X	13442977	106996	120438977	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1628.05
PHASE	55752	X>G	13442978	108696	122138978	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1646.85
PHASE	56752	G>X	13695442	108697	122392442	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1651.53
PHASE	56762	X>G	13695443	110925	124620443	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1675.75
PHASE	57762	G>X	13947379	110926	124873379	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1680.09
PHASE	57772	X>G	13947380	112722	126669380	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1703.14
PHASE	58772	G>X	14201716	112723	126924716	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1707.32
PHASE	58782	X>G	14201717	114663	128864717	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1730.48
PHASE	59782	G>X	14454757	114664	129118757	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1734.71
PHASE	59792	X>G	14454758	116268	130722758	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1751.91
PHASE	60792	G>X	14710870	116269	130979870	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1756.62
PHASE	60802	X>G	14710871	118209	132919871	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1781.46
PHASE	61802	G>X	14973703	118210	133183703	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1785.77
PHASE	61812	X>G	14973704	120582	135555704	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1814.41
PHASE	62812	G>X	15230248	120583	135813248	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1819.16
PHASE	62822	X>G	15230249	122475	137705249	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1840.65
PHASE	63822	G>X	15487993	122476	137963993	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1844.31
PHASE	63832	X>G	15487994	124368	139855994	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1861.01
PHASE	64832	G>X	15743434	124369	140112434	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1864.85
PHASE	64842	X>G	15743435	126261	142004435	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1887.71
PHASE	65842	G>X	15989899	126262	142251899	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1892.26
PHASE	65852	X>G	15989900	128106	144095900	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1912.56
PHASE	66852	G>X	16241260	128107	144348260	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1917.18
PHASE	66862	X>G	16241261	130335	146576261	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1943.64
PHASE	67862	G>X	16494109	130336	146830109	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1947.91
PHASE	67872	X>G	16494110	132516	149010110	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	1972.86
PHASE	68872	G>X	16739614	132517	149256614	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	1977.58
PHASE	68882	X>G	16739615	134841	151580615	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2010.41
PHASE	69882	G>X	16999423	134842	151841423	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2014.69
PHASE	69892	X>G	16999424	137262	154261424	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2047.71
PHASE	70892	G>X	17252224	137263	154515224	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2052.42
PHASE	70902	X>G	17252225	139059	156311225	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2073.75
PHASE	71902	G>X	17512081	139060	156572081	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2078.06
PHASE	71912	X>G	17512082	141000	158512082	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2104.76
PHASE	72912	G>X	17765698	141001	158766698	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2109.66
PHASE	72922	X>G	17765699	142701	160466699	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2127.07
PHASE	73922	G>X	18018643	142702	160720643	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2131.77
PHASE	73932	X>G	18018644	145074	163092644	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2159.19
PHASE	74932	G>X	18280852	145075	163355852	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2163.99
PHASE	74942	X>G	18280853	146967	165247853	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2185.64
PHASE	75942	G>X	18533797	146968	165501797	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2189.91
PHASE	75952	X>G	18533798	148668	167201798	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2207.82
PHASE	76952	G>X	18790582	148669	167459582	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2212.61
PHASE	76962	X>G	18790583	150369	169159583	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2234.40
PHASE	77962	G>X	19042663	150370	169412663	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2238.81
PHASE	77972	X>G	19042664	152166	171208664	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2258.77
PHASE	78972	G>X	19299544	152167	171466544	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2263.30
PHASE	78982	X>G	19299545	153771	173070545	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2284.82
PHASE	79982	G>X	19556665	153772	173328665	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2289.66
PHASE	79992	X>G	19556666	155808	175364666	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2315.01
PHASE	80992	G>X	19807450	155809	175616450	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2319.51
PHASE	81002	X>G	19807451	157749	177556451	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2343.79
PHASE	82002	G>X	20063995	157750	177813995	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2348.13
PHASE	82012	X>G	20063996	159786	179849996	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2373.23
PHASE	83012	G>X	20316988	159787	180103988	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2378.09
PHASE	83022	X>G	20316989	161919	182235989	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2400.55
PHASE	84022	G>X	20572189	161920	182492189	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2404.91
PHASE	84032	X>G	20572190	163860	184432190	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2427.67
PHASE	85032	G>X	20828302	163861	184689302	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2432.60
PHASE	85042	X>G	20828303	165801	186629303	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2457.24
PHASE	86042	G>X	21086431	165802	186888431	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2461.94
PHASE	86052	X>G	21086432	167982	189068432	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2492.21
PHASE	87052	G>X	21336832	167983	189319832	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2496.95
PHASE	87062	X>G	21336833	169923	191259833	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2519.07
PHASE	88062	G>X	21587953	169924	191511953	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2523.60
PHASE	88072	X>G	21587954	171768	193355954	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2544.15
PHASE	89072	G>X	21843490	171769	193612490	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2548.51
PHASE	89082	X>G	21843491	173517	195360491	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2571.49
PHASE	90082	G>X	22093699	173518	195611699	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2576.04
PHASE	90092	X>G	22093700	175458	197551700	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2602.69
PHASE	91092	G>X	22354372	175459	197813372	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2607.47
PHASE	91102	X>G	22354373	177207	199561373	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2625.12
PHASE	92102	G>X	22608565	177208	199816565	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2629.36
PHASE	92112	X>G	22608566	179388	201996566	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2653.52
PHASE	93112	G>X	22864966	179389	202253966	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2658.10
PHASE	93122	X>G	22864967	181425	204289967	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2680.70
PHASE	94122	G>X	23116951	181426	204542951	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2685.46
PHASE	94132	X>G	23116952	183654	206770952	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2716.06
PHASE	95132	G>X	23370280	183655	207025280	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2720.85
PHASE	95142	X>G	23370281	185307	208677281	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2738.67
PHASE	96142	G>X	23624857	185308	208932857	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2743.63
PHASE	96152	X>G	23624858	187440	211064858	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2772.77
PHASE	97152	G>X	23879530	187441	211320530	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2777.62
PHASE	97162	X>G	23879531	189429	213308531	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2806.24
PHASE	98162	G>X	24139099	189430	213569099	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2811.03
PHASE	98172	X>G	24139100	191370	215509100	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2837.61
PHASE	99172	G>X	24403084	191371	215774084	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2842.57
PHASE	99182	X>G	24403085	193599	218002085	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2870.59
PHASE	100182	G>X	24661549	193600	218261549	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2875.31
PHASE	100192	X>G	24661550	195204	219865550	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2892.82
PHASE	101192	G>X	24924670	195205	220129670	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2897.73
PHASE	101202	X>G	24924671	197193	222117671	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2921.87
PHASE	102202	G>X	25181695	197194	222375695	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2925.58
PHASE	102212	X>G	25181696	198654	223835696	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2941.24
PHASE	103212	G>X	25431424	198655	224086424	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2945.85
PHASE	103222	X>G	25431425	200643	226074425	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2969.81
PHASE	104222	G>X	25683841	200644	226327841	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2974.49
PHASE	104232	X>G	25683842	202296	227979842	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	2994.50
PHASE	105232	G>X	25936114	202297	228233114	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	2999.31
PHASE	105242	X>G	25936115	203949	229885115	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3020.44
PHASE	106242	G>X	26194627	203950	230144627	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3024.91
PHASE	106252	X>G	26194628	206082	232276628	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3048.13
PHASE	107252	G>X	26448820	206083	232531820	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3052.47
PHASE	107262	X>G	26448821	207831	234279821	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3072.00
PHASE	108262	G>X	26703493	207832	234535493	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3076.90
PHASE	108272	X>G	26703494	210060	236763494	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3106.97
PHASE	109272	G>X	26961526	210061	237022526	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3111.76
PHASE	109282	X>G	26961527	212193	239154527	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3140.10
PHASE	110282	G>X	27220327	212194	239414327	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3144.87
PHASE	110292	X>G	27220328	214182	241402328	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3168.13
PHASE	111292	G>X	27479464	214183	241662464	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3172.60
PHASE	111302	X>G	27479465	215883	243362465	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3192.59
PHASE	112302	G>X	27736105	215884	243620105	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3197.52
PHASE	112312	X>G	27736106	217728	245464106	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3222.02
PHASE	113312	G>X	27992362	217729	245721362	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3226.87
PHASE	113322	X>G	27992363	219717	247709363	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3253.20
PHASE	114322	G>X	28242763	219718	247960763	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3257.99
PHASE	114332	X>G	28242764	221610	249852764	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3281.42
PHASE	115332	G>X	28493164	221611	250104164	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3286.00
PHASE	115342	X>G	28493165	223551	252044165	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3311.41
PHASE	116342	G>X	28753069	223552	252305069	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3316.33
PHASE	116352	X>G	28753070	225348	254101070	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3338.01
PHASE	117352	G>X	29010334	225349	254359334	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3342.85
PHASE	117362	X>G	29010335	227241	256251335	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3362.36
PHASE	118362	G>X	29262175	227242	256504175	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3367.38
PHASE	118372	X>G	29262176	229326	258588176	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3393.23
PHASE	119372	G>X	29515792	229327	258842792	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3397.99
PHASE	119382	X>G	29515793	230931	260446793	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3418.17
PHASE	120382	G>X	29777281	230932	260709281	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3423.18
PHASE	120392	X>G	29777282	232728	262505282	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3440.91
PHASE	121392	G>X	30037714	232729	262766714	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3446.04
PHASE	121402	X>G	30037715	234765	264802715	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3467.97
PHASE	122402	G>X	30290803	234766	265056803	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3472.69
PHASE	122412	X>G	30290804	236658	266948804	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3499.81
PHASE	123412	G>X	30552100	236659	267211100	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3504.92
PHASE	123422	X>G	30552101	238599	269151101	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3529.33
PHASE	124422	G>X	30812101	238600	269412101	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3534.38
PHASE	124432	X>G	30812102	240348	271160102	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3559.08
PHASE	125432	G>X	31065670	240349	271414670	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3564.18
PHASE	125442	X>G	31065671	242097	273162671	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3585.28
PHASE	126442	G>X	31316887	242098	273414887	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3590.27
PHASE	126452	X>G	31316888	243702	275018888	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3611.64
PHASE	127452	G>X	31570552	243703	275273552	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3616.37
PHASE	127462	X>G	31570553	246075	277645553	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3648.67
PHASE	128462	G>X	31835305	246076	277911305	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3653.48
PHASE	128472	X>G	31835306	247872	279707306	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3677.83
PHASE	129472	G>X	32087194	247873	279960194	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3682.51
PHASE	129482	X>G	32087195	250149	282236195	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3711.05
PHASE	130482	G>X	32336491	250150	282486491	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3715.95
PHASE	130492	X>G	32336492	251994	284330492	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3740.73
PHASE	131492	G>X	32595676	251995	284590676	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3745.72
PHASE	131502	X>G	32595677	253887	286482677	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3768.15
PHASE	132502	G>X	32856781	253888	286744781	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3773.14
PHASE	132512	X>G	32856782	255732	288588782	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3800.03
PHASE	133512	G>X	33117454	255733	288850454	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3804.94
PHASE	133522	X>G	33117455	257721	290838455	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3826.19
PHASE	134522	G>X	33367375	257722	291089375	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3831.04
PHASE	134532	X>G	33367376	259806	293173376	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3858.78
PHASE	135532	G>X	33624976	259807	293431976	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3863.38
PHASE	135542	X>G	33624977	262179	295803977	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3888.65
PHASE	136542	G>X	33887809	262180	296067809	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3892.56
PHASE	136552	X>G	33887810	264360	298247810	2887.0350450047	3682.9292133562	2943.5066136038	1	2887.0350450047	3913.42
PHASE	137552	G>X	34141714	264361	298502714	2943.5066136038	2942.4460183167	2887.0350450047	1	2887.0350450047	3917.46
RUN	h3e8	H10x1000r11	204	c1000	400	1	0.6	5	0.8	34407531	2887.0350450047	3503.5763236435	0.000000	11	2887.0350450047	1	2818.8804926002	34407531	247963	17854	34141714	265817	66148421599	3306.11	3933.01	stored	300000000	299958714	137560	273	1	2887.0350450047	2943.5066136038	2887.0350450047	1
PERM	h3e8	H10x1000r11	204	c1000 36 2 23 19 10 6 7 12 29 48 66 76 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 51 44 57 45 20 85 53 15 35 63 31 62 49 90 80 61 28 69 3 41 74 33 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14
TRACE	h3e8	H10x1000r11	204	c1000	NA	3247.956514	3213.955887	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	3206.214514	2974.869576	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546	2969.832546


==> anc/results/hybrid/h3e8_H10x1000r11_205_c1000.txt <==
ARGS	h3e8	H10x1000r11	205	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3781.3457414861	0.01
IMP	2	G	1214	3500.8760383919	0.03
IMP	10	G	2766	3489.0527534263	0.06
IMP	18	G	4126	3488.3793635851	0.09
IMP	20	G	4610	3488.2115199815	0.10
IMP	22	G	5142	3454.2141094927	0.11
IMP	30	G	8710	3365.8433752371	0.15
IMP	40	G	12378	3335.5265531333	0.20
IMP	46	G	13926	3323.7452832012	0.23
IMP	54	G	16006	3282.0690148645	0.26
IMP	56	G	17306	3258.0313114633	0.27
IMP	66	G	20062	3244.8500079233	0.32
IMP	68	G	20306	3229.1064596465	0.32
IMP	76	G	21570	3185.6852665706	0.36
IMP	162	G	43438	3177.5838834177	0.76
IMP	206	G	60470	3174.5226644182	1.01
IMP	214	G	62694	3149.8540868854	1.06
IMP	296	G	78650	3147.8019995796	1.37
IMP	298	G	79134	3141.4582970499	1.37
PHASE	448	G>X	114330	1	115330	3141.4582970499	3099.5552568368	3099.5552568368	0	3099.5552568368	1.97
IMP	448	X	115330	3099.5552568368	1.97
IMP	450	X	839330	3022.1098373003	13.64
IMP	452	X	1515330	2906.7269883484	29.96
PHASE	458	X>G	114331	1941	2055331	2906.7269883484	4699.1579360771	3141.4582970499	1	2906.7269883484	39.83
PHASE	1458	G>X	332667	1942	2274667	3141.4582970499	3099.5552568368	2906.7269883484	1	2906.7269883484	44.65
IMP	1466	X	3586667	2887.9774880996	70.55
PHASE	1468	X>G	332668	3546	3878668	2887.9774880996	3868.2756894690	3141.4582970499	1	2887.9774880996	77.33
PHASE	2468	G>X	523356	3547	4070356	3114.7805584892	3086.4998156150	2887.9774880996	1	2887.9774880996	81.61
PHASE	2478	X>G	523357	5151	5674357	2887.9774880996	3868.2756894690	3114.7805584892	1	2887.9774880996	113.97
PHASE	3478	G>X	672093	5152	5824093	3068.9047405036	3040.6239976294	2887.9774880996	1	2887.9774880996	118.23
PHASE	3488	X>G	672094	7188	7860094	2887.9774880996	3868.2756894690	3068.9047405036	1	2887.9774880996	165.17
PHASE	4488	G>X	820398	7189	8009398	3068.9047405036	3040.6239976294	2887.9774880996	1	2887.9774880996	168.73
PHASE	4498	X>G	820399	9129	9949399	2887.9774880996	3868.2756894690	3068.9047405036	1	2887.9774880996	207.30
PHASE	5498	G>X	964479	9130	10094479	3068.9047405036	3040.6239976294	2887.9774880996	1	2887.9774880996	211.20
IMP	5500	X	10578479	2878.2408796400	223.13
PHASE	5508	X>G	964480	10878	11842480	2878.2408796400	3873.5151254627	3068.9047405036	1	2878.2408796400	250.31
PHASE	6508	G>X	1114848	10879	11993848	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	254.19
PHASE	6518	X>G	1114849	12819	13933849	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	299.85
PHASE	7518	G>X	1262577	12820	14082577	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	303.76
PHASE	7528	X>G	1262578	14376	15638578	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	333.55
PHASE	8528	G>X	1413714	14377	15790714	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	337.66
PHASE	8538	X>G	1413715	15981	17394715	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	367.52
PHASE	9538	G>X	1561587	15982	17543587	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	371.36
PHASE	9548	X>G	1561588	17586	19147588	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	406.14
PHASE	10548	G>X	1708788	17587	19295788	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	409.97
PHASE	10558	X>G	1708789	19671	21379789	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	456.26
PHASE	11558	G>X	1857813	19672	21529813	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	460.12
PHASE	11568	X>G	1857814	21660	23517814	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	498.32
PHASE	12568	G>X	2005830	21661	23666830	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	502.44
PHASE	12578	X>G	2005831	23313	25318831	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	540.19
PHASE	13578	G>X	2156151	23314	25470151	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	544.34
PHASE	13588	X>G	2156152	25494	27650152	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	600.02
PHASE	14588	G>X	2305176	25495	27800176	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	604.05
PHASE	14598	X>G	2305177	27003	29308177	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	639.74
PHASE	15598	G>X	2457465	27004	29461465	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	643.33
PHASE	15608	X>G	2457466	28512	30969466	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	680.24
PHASE	16608	G>X	2607066	28513	31120066	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	683.87
PHASE	16618	X>G	2607067	30405	33012067	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	717.42
PHASE	17618	G>X	2759355	30406	33165355	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	721.47
PHASE	17628	X>G	2759356	31818	34577356	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	743.23
PHASE	18628	G>X	2909100	31819	34728100	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	746.86
PHASE	18638	X>G	2909101	33759	36668101	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	777.75
PHASE	19638	G>X	3058749	33760	36818749	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	781.36
PHASE	19648	X>G	3058750	35700	38758750	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	808.96
PHASE	20648	G>X	3209790	35701	38910790	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	813.00
PHASE	20658	X>G	3209791	37353	40562791	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	842.97
PHASE	21658	G>X	3359199	37354	40713199	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	847.26
PHASE	21668	X>G	3359200	38718	42077200	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	869.16
PHASE	22668	G>X	3513120	38719	42232120	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	872.80
PHASE	22678	X>G	3513121	40227	43740121	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	899.16
PHASE	23678	G>X	3661185	40228	43889185	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	902.93
PHASE	23688	X>G	3661186	42168	45829186	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	940.63
PHASE	24688	G>X	3812610	42169	45981610	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	944.29
PHASE	24698	X>G	3812611	44061	47873611	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	984.51
PHASE	25698	G>X	3966867	44062	48028867	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	988.22
PHASE	25708	X>G	3966868	46242	50208868	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1043.89
PHASE	26708	G>X	4114548	46243	50357548	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1047.93
PHASE	26718	X>G	4114549	48471	52585549	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1097.22
PHASE	27718	G>X	4262277	48472	52734277	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1101.16
PHASE	27728	X>G	4262278	49932	54194278	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1132.90
PHASE	28728	G>X	4411926	49933	54344926	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1136.33
PHASE	28738	X>G	4411927	51921	56332927	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1181.38
PHASE	29738	G>X	4563111	51922	56485111	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1185.51
PHASE	29748	X>G	4563112	53286	57849112	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1207.96
PHASE	30748	G>X	4713000	53287	58000000	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1212.07
PHASE	30758	X>G	4713001	55083	59796001	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1247.81
PHASE	31758	G>X	4866393	55084	59950393	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1251.43
PHASE	31768	X>G	4866394	56832	61698394	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1295.67
PHASE	32768	G>X	5013162	56833	61846162	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1299.28
PHASE	32778	X>G	5013163	58773	63786163	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1336.14
PHASE	33778	G>X	5161611	58774	63935611	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1340.29
PHASE	33788	X>G	5161612	60762	65923612	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1381.87
PHASE	34788	G>X	5311836	60763	66074836	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1385.81
PHASE	34798	X>G	5311837	62223	67534837	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1412.69
PHASE	35798	G>X	5459853	62224	67683853	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1416.51
PHASE	35808	X>G	5459854	63876	69335854	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1443.74
PHASE	36808	G>X	5607198	63877	69484198	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1447.58
PHASE	36818	X>G	5607199	65865	71472199	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1504.17
PHASE	37818	G>X	5752671	65866	71618671	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1508.03
PHASE	37828	X>G	5752672	68190	73942672	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1566.31
PHASE	38828	G>X	5902416	68191	74093416	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1570.30
PHASE	38838	X>G	5902417	70227	76129417	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1626.25
PHASE	39838	G>X	6050769	70228	76278769	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1630.09
PHASE	39848	X>G	6050770	72024	78074770	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1664.98
PHASE	40848	G>X	6203490	72025	78228490	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1668.80
PHASE	40858	X>G	6203491	74109	80312491	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1716.95
PHASE	41858	G>X	6353907	74110	80463907	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1721.03
PHASE	41868	X>G	6353908	76242	82595908	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1758.91
PHASE	42868	G>X	6504948	76243	82747948	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1762.90
PHASE	42878	X>G	6504949	77943	84447949	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1797.60
PHASE	43878	G>X	6655413	77944	84599413	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1801.16
PHASE	43888	X>G	6655414	80220	86875414	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1854.49
PHASE	44888	G>X	6805350	80221	87026350	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1858.12
PHASE	44898	X>G	6805351	81777	88582351	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1885.35
PHASE	45898	G>X	6952647	81778	88730647	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1889.29
PHASE	45908	X>G	6952648	84054	91006648	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1946.79
PHASE	46908	G>X	7103784	84055	91158784	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1950.39
PHASE	46918	X>G	7103785	85611	92714785	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	1974.20
PHASE	47918	G>X	7253865	85612	92865865	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	1978.02
PHASE	47928	X>G	7253866	87744	94997866	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2025.45
PHASE	48928	G>X	7404474	87745	95149474	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2029.06
PHASE	48938	X>G	7404475	89685	97089475	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2063.79
PHASE	49938	G>X	7550907	89686	97236907	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2067.74
PHASE	49948	X>G	7550908	91818	99368908	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2108.21
PHASE	50948	G>X	7703436	91819	99522436	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2112.44
PHASE	50958	X>G	7703437	93615	101318437	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2146.32
PHASE	51958	G>X	7856877	93616	101472877	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2150.32
PHASE	51968	X>G	7856878	95508	103364878	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2191.45
PHASE	52968	G>X	8007006	95509	103516006	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2195.11
PHASE	52978	X>G	8007007	97545	105552007	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2234.02
PHASE	53978	G>X	8156655	97546	105702655	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2237.69
PHASE	53988	X>G	8156656	99486	107642656	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2269.36
PHASE	54988	G>X	8303664	99487	107790664	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2273.22
PHASE	54998	X>G	8303665	101235	109538665	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2310.35
PHASE	55998	G>X	8450433	101236	109686433	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2314.21
PHASE	56008	X>G	8450434	102648	111098434	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2336.90
PHASE	57008	G>X	8605986	102649	111254986	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2340.85
PHASE	57018	X>G	8605987	104685	113290987	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2393.00
PHASE	58018	G>X	8758947	104686	113444947	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2396.66
PHASE	58028	X>G	8758948	106146	114904948	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2421.13
PHASE	59028	G>X	8904900	106147	115051900	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2424.78
PHASE	59038	X>G	8904901	108087	116991901	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2459.46
PHASE	60038	G>X	9050613	108088	117138613	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2463.28
PHASE	60048	X>G	9050614	110652	119702614	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2519.27
PHASE	61048	G>X	9202758	110653	119855758	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2523.05
PHASE	61058	X>G	9202759	112401	121603759	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2555.89
PHASE	62058	G>X	9354951	112402	121756951	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2559.49
PHASE	62068	X>G	9354952	114486	123840952	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2607.81
PHASE	63068	G>X	9503544	114487	123990544	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2611.69
PHASE	63078	X>G	9503545	116283	125786545	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2640.35
PHASE	64078	G>X	9651225	116284	125935225	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2644.28
PHASE	64088	X>G	9651226	118176	127827226	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2682.63
PHASE	65088	G>X	9800538	118177	127977538	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2686.53
PHASE	65098	X>G	9800539	120261	130061539	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2732.77
PHASE	66098	G>X	9949131	120262	130211131	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2736.62
PHASE	66108	X>G	9949132	122298	132247132	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2783.43
PHASE	67108	G>X	10101660	122299	132400660	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2787.15
PHASE	67118	X>G	10101661	123807	133908661	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2829.01
PHASE	68118	G>X	10252749	123808	134060749	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2832.99
PHASE	68128	X>G	10252750	126324	136576750	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2886.41
PHASE	69128	G>X	10406430	126325	136731430	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2890.41
PHASE	69138	X>G	10406431	128505	138911431	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2925.25
PHASE	70138	G>X	10556847	128506	139062847	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2928.26
PHASE	70148	X>G	10556848	129918	140474848	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2954.83
PHASE	71148	G>X	10704000	129919	140623000	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	2958.34
PHASE	71158	X>G	10704001	131715	142419001	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	2998.39
PHASE	72158	G>X	10854993	131716	142570993	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3002.21
PHASE	72168	X>G	10854994	133464	144318994	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3031.54
PHASE	73168	G>X	11004114	133465	144469114	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3035.36
PHASE	73178	X>G	11004115	135741	146745115	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3085.32
PHASE	74178	G>X	11155587	135742	146897587	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3089.55
PHASE	74188	X>G	11155588	137730	148885588	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3138.96
PHASE	75188	G>X	11303460	137731	149034460	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3142.87
PHASE	75198	X>G	11303461	139767	151070461	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3193.36
PHASE	76198	G>X	11453253	139768	151221253	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3197.49
PHASE	76208	X>G	11453254	141996	153449254	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3256.27
PHASE	77208	G>X	11600838	141997	153597838	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3260.37
PHASE	77218	X>G	11600839	143793	155393839	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3294.34
PHASE	78218	G>X	11752023	143794	155546023	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3298.32
PHASE	78228	X>G	11752024	145254	157006024	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3324.36
PHASE	79228	G>X	11899560	145255	157154560	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3328.51
PHASE	79238	X>G	11899561	147579	159478561	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3383.59
PHASE	80238	G>X	12049737	147580	159629737	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3387.76
PHASE	80248	X>G	12049738	149232	161281738	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3420.78
PHASE	81248	G>X	12198282	149233	161431282	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3424.94
PHASE	81258	X>G	12198283	150933	163131283	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3454.89
PHASE	82258	G>X	12352539	150934	163286539	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3459.00
PHASE	82268	X>G	12352540	152442	164794540	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3486.47
PHASE	83268	G>X	12498204	152443	164941204	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3490.58
PHASE	83278	X>G	12498205	154383	166881205	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3530.03
PHASE	84278	G>X	12651021	154384	167035021	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3534.25
PHASE	84288	X>G	12651022	156132	168783022	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3568.45
PHASE	85288	G>X	12799806	156133	168932806	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3572.34
PHASE	85298	X>G	12799807	157785	170584807	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3617.76
PHASE	86298	G>X	12948639	157786	170734639	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3621.84
PHASE	86308	X>G	12948640	160062	173010640	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3667.73
PHASE	87308	G>X	13099056	160063	173162056	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3671.62
PHASE	87318	X>G	13099057	161715	174814057	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3707.39
PHASE	88318	G>X	13249473	161716	174965473	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3711.51
PHASE	88328	X>G	13249474	163512	176761474	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3756.48
PHASE	89328	G>X	13395618	163513	176908618	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3760.60
PHASE	89338	X>G	13395619	165021	178416619	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3789.02
PHASE	90338	G>X	13545267	165022	178567267	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3792.98
PHASE	90348	X>G	13545268	166770	180315268	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3829.12
PHASE	91348	G>X	13696980	166771	180467980	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3833.00
PHASE	91358	X>G	13696981	168327	182023981	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3861.46
PHASE	92358	G>X	13843125	168328	182171125	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3865.20
PHASE	92368	X>G	13843126	170364	184207126	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3897.62
PHASE	93368	G>X	13991526	170365	184356526	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3901.23
PHASE	93378	X>G	13991527	172065	186056527	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3937.23
PHASE	94378	G>X	14143191	172066	186209191	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3940.84
PHASE	94388	X>G	14143192	174054	188197192	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	3993.06
PHASE	95388	G>X	14295096	174055	188350096	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	3996.42
PHASE	95398	X>G	14295097	175947	190242097	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4041.72
PHASE	96398	G>X	14445081	175948	190393081	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	4045.33
PHASE	96408	X>G	14445082	177744	192189082	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4088.41
PHASE	97408	G>X	14596842	177745	192341842	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	4091.77
PHASE	97418	X>G	14596843	180069	194665843	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4133.75
PHASE	98418	G>X	14743419	180070	194813419	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	4137.01
PHASE	98428	X>G	14743420	181914	196657420	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4169.20
PHASE	99428	G>X	14891196	181915	196806196	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	4172.54
PHASE	99438	X>G	14891197	183759	198650197	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4201.95
PHASE	100438	G>X	15041853	183760	198801853	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	4205.75
PHASE	100448	X>G	15041854	185172	200213854	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4231.06
PHASE	101448	G>X	15193662	185173	200366662	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	4234.58
PHASE	101458	X>G	15193663	187017	202210663	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4272.84
PHASE	102458	G>X	15345423	187018	202363423	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	4276.21
PHASE	102468	X>G	15345424	189294	204639424	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4321.26
PHASE	103468	G>X	15495456	189295	204790456	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	4324.86
PHASE	103478	X>G	15495457	191043	206538457	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4360.52
PHASE	104478	G>X	15644865	191044	206688865	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	4364.14
PHASE	104488	X>G	15644866	192600	208244866	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4386.87
PHASE	105488	G>X	15792738	192601	208393738	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	4390.16
PHASE	105498	X>G	15792739	195213	211005739	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4451.12
PHASE	106498	G>X	15943059	195214	211157059	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	4454.49
PHASE	106508	X>G	15943060	197010	212953060	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4492.54
PHASE	107508	G>X	16096548	197011	213107548	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	4496.16
PHASE	107518	X>G	16096549	199143	215239549	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4549.97
PHASE	108518	G>X	16244325	199144	215388325	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	4553.56
PHASE	108528	X>G	16244326	201180	217424326	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4592.78
PHASE	109528	G>X	16393638	201181	217574638	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	4596.12
PHASE	109538	X>G	16393639	203025	219418639	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4628.98
PHASE	110538	G>X	16549239	203026	219575239	3060.5785363400	3032.2977934658	2878.2408796400	1	2878.2408796400	4632.34
PHASE	110548	X>G	16549240	204870	221419240	2878.2408796400	3873.5151254627	3060.5785363400	1	2878.2408796400	4678.21
PHASE	111548	G>X	16702728	204871	221573728	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	4681.62
PHASE	111558	X>G	16702729	206811	223513729	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	4717.54
PHASE	112558	G>X	16859961	206812	223671961	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	4721.20
PHASE	112568	X>G	16859962	208320	225179962	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	4742.17
PHASE	113568	G>X	17019930	208321	225340930	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	4745.63
PHASE	113578	X>G	17019931	210309	227328931	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	4787.44
PHASE	114578	G>X	17180427	210310	227490427	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	4790.95
PHASE	114588	X>G	17180428	211962	229142428	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	4814.65
PHASE	115588	G>X	17337996	211963	229300996	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	4818.24
PHASE	115598	X>G	17337997	214047	231384997	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	4866.25
PHASE	116598	G>X	17494365	214048	231542365	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	4869.91
PHASE	116608	X>G	17494366	215844	233338366	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	4905.81
PHASE	117608	G>X	17651166	215845	233496166	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	4909.00
PHASE	117618	X>G	17651167	217785	235436167	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	4946.87
PHASE	118618	G>X	17805663	217786	235591663	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	4950.02
PHASE	118628	X>G	17805664	219870	237675664	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	4987.82
PHASE	119628	G>X	17961360	219871	237832360	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	4991.44
PHASE	119638	X>G	17961361	221955	239916361	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5039.96
PHASE	120638	G>X	18114609	221956	240070609	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5043.57
PHASE	120648	X>G	18114610	223656	241770610	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5078.44
PHASE	121648	G>X	18273858	223657	241930858	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5082.08
PHASE	121658	X>G	18273859	225501	243774859	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5125.25
PHASE	122658	G>X	18429843	225502	243931843	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5128.85
PHASE	122668	X>G	18429844	227010	245439844	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5154.29
PHASE	123668	G>X	18589764	227011	245600764	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5157.95
PHASE	123678	X>G	18589765	228663	247252765	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5191.34
PHASE	124678	G>X	18747525	228664	247411525	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5194.48
PHASE	124688	X>G	18747526	230556	249303526	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5228.27
PHASE	125688	G>X	18904278	230557	249461278	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5231.47
PHASE	125698	X>G	18904279	232545	251449279	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5267.81
PHASE	126698	G>X	19062615	232546	251608615	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5271.48
PHASE	126708	X>G	19062616	234726	253788616	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5310.14
PHASE	127708	G>X	19215768	234727	253942768	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5313.43
PHASE	127718	X>G	19215769	236235	255450769	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5333.53
PHASE	128718	G>X	19379049	236236	255615049	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5336.73
PHASE	128728	X>G	19379050	237984	257363050	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5364.97
PHASE	129728	G>X	19532730	237985	257517730	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5368.57
PHASE	129738	X>G	19532731	239877	259409731	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5409.59
PHASE	130738	G>X	19689867	239878	259567867	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5413.21
PHASE	130748	X>G	19689868	242106	261795868	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5455.17
PHASE	131748	G>X	19847148	242107	261954148	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5458.31
PHASE	131758	X>G	19847149	243663	263510149	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5482.55
PHASE	132758	G>X	20005005	243664	263669005	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5485.70
PHASE	132768	X>G	20005006	245988	265993006	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5536.67
PHASE	133768	G>X	20159166	245989	266148166	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5540.28
PHASE	133778	X>G	20159167	247689	267848167	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5563.76
PHASE	134778	G>X	20322159	247690	268012159	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5567.38
PHASE	134788	X>G	20322160	249150	269472160	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5598.72
PHASE	135788	G>X	20483088	249151	269634088	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5602.32
PHASE	135798	X>G	20483089	251235	271718089	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5626.93
PHASE	136798	G>X	20638689	251236	271874689	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5630.07
PHASE	136808	X>G	20638690	252888	273526690	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5663.42
PHASE	137808	G>X	20795682	252889	273684682	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5666.55
PHASE	137818	X>G	20795683	254685	275480683	2878.2408796400	3873.5151254627	3051.8337410103	1	2878.2408796400	5698.62
PHASE	138818	G>X	20956419	254686	275642419	3051.8337410103	3025.0135225892	2878.2408796400	1	2878.2408796400	5701.71
IMP	138824	X	276998419	2872.7804049222	5729.80
PHASE	138828	X>G	20956420	257250	278206420	2872.7804049222	5626.2363943310	3051.8337410103	1	2872.7804049222	5761.33
PHASE	139828	G>X	21108660	257251	278359660	3051.8337410103	3025.0135225892	2872.7804049222	1	2872.7804049222	5764.91
PHASE	139838	X>G	21108661	258951	280059661	2872.7804049222	5626.2363943310	3051.8337410103	1	2872.7804049222	5798.68
PHASE	140838	G>X	21264693	258952	280216693	3051.8337410103	3025.0135225892	2872.7804049222	1	2872.7804049222	5801.78
PHASE	140848	X>G	21264694	260652	281916694	2872.7804049222	5626.2363943310	3051.8337410103	1	2872.7804049222	5840.70
PHASE	141848	G>X	21421494	260653	282074494	3051.8337410103	3025.0135225892	2872.7804049222	1	2872.7804049222	5843.90
IMP	141852	X	282946494	2871.9513067728	5869.17
PHASE	141858	X>G	21421495	262785	284206495	2871.9513067728	5530.5035330836	3051.8337410103	1	2871.9513067728	5904.89
PHASE	142858	G>X	21584823	262786	284370823	3051.8337410103	3025.0135225892	2871.9513067728	1	2871.9513067728	5908.59
PHASE	142868	X>G	21584824	263958	285542824	2871.9513067728	5530.5035330836	3051.8337410103	1	2871.9513067728	5935.08
PHASE	143868	G>X	21746568	263959	285705568	3051.8337410103	3025.0135225892	2871.9513067728	1	2871.9513067728	5938.58
PHASE	143878	X>G	21746569	265275	287021569	2871.9513067728	5530.5035330836	3051.8337410103	1	2871.9513067728	5976.61
PHASE	144878	G>X	21907161	265276	287183161	3051.8337410103	3025.0135225892	2871.9513067728	1	2871.9513067728	5980.25
PHASE	144888	X>G	21907162	267216	289123162	2871.9513067728	5530.5035330836	3051.8337410103	1	2871.9513067728	6025.73
PHASE	145888	G>X	22066746	267217	289283746	3051.8337410103	3025.0135225892	2871.9513067728	1	2871.9513067728	6028.82
PHASE	145898	X>G	22066747	269445	291511747	2871.9513067728	5530.5035330836	3051.8337410103	1	2871.9513067728	6072.97
PHASE	146898	G>X	22224939	269446	291670939	3051.8337410103	3025.0135225892	2871.9513067728	1	2871.9513067728	6076.08
PHASE	146908	X>G	22224940	270714	292938940	2871.9513067728	5530.5035330836	3051.8337410103	1	2871.9513067728	6100.45
PHASE	147908	G>X	22379868	270715	293094868	3051.8337410103	3025.0135225892	2871.9513067728	1	2871.9513067728	6104.03
PHASE	147918	X>G	22379869	272943	295322869	2871.9513067728	5530.5035330836	3051.8337410103	1	2871.9513067728	6161.57
PHASE	148918	G>X	22538589	272944	295482589	3051.8337410103	3025.0135225892	2871.9513067728	1	2871.9513067728	6164.68
PHASE	148928	X>G	22538590	274644	297182590	2871.9513067728	5530.5035330836	3051.8337410103	1	2871.9513067728	6202.31
PHASE	149928	G>X	22695102	274645	297340102	3051.8337410103	3025.0135225892	2871.9513067728	1	2871.9513067728	6205.41
PHASE	149938	X>G	22695103	276297	298992103	2871.9513067728	5530.5035330836	3051.8337410103	1	2871.9513067728	6245.86
PHASE	150938	G>X	22856127	276298	299154127	3051.8337410103	3025.0135225892	2871.9513067728	1	2871.9513067728	6249.04
RUN	h3e8	H10x1000r11	205	c1000	400	1	0.6	5	0.8	23133253	2871.9513067728	5530.5035330836	0.000000	14	2871.9513067728	1	2723.8151366445	23133253	265631	11495	22856127	277126	113788294248	5709.32	6270.97	stored	300000000	299982127	150944	299	0	2871.9513067728	3051.8337410103	2871.9513067728	1
PERM	h3e8	H10x1000r11	205	c1000 85 20 45 57 6 7 44 17 51 82 76 49 62 31 66 48 63 29 12 35 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 33 74 11 99 47 65 67 34 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 43 40 18 71 68 98 79 73 4 30 13 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 53
TRACE	h3e8	H10x1000r11	205	c1000	NA	3472.556328	3365.843375	3323.745283	3258.031311	3185.685267	3185.685267	3185.685267	3185.685267	3177.583883	3177.583883	3177.583883	3177.583883	3149.854087	3149.854087	3149.854087	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3141.458297	3030.156693	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988	2906.726988


==> anc/results/hybrid/h3e8_H10x1000r11_206_c1000.txt <==
ARGS	h3e8	H10x1000r11	206	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	4025.0653679020	0.01
IMP	2	G	1358	3371.0281188261	0.02
IMP	4	G	1938	3300.1431968876	0.03
IMP	12	G	5170	3296.4134762072	0.07
IMP	92	G	32930	3219.6007856053	0.45
PHASE	242	G>X	79214	1	80214	3219.6007856053	3150.2378785615	3150.2378785615	0	3150.2378785615	1.15
IMP	242	X	80214	3150.2378785615	1.15
IMP	244	X	1188214	3017.3672311598	46.67
IMP	248	X	1628214	3015.6184891873	61.29
PHASE	252	X>G	79215	2661	2740215	3015.6184891873	4254.8872419515	3219.6007856053	1	3015.6184891873	106.08
PHASE	1252	G>X	287087	2662	2949087	3046.5936892827	3007.6207784879	3007.6207784879	0	3007.6207784879	110.81
IMP	1252	X	2949087	3007.6207784879	110.81
IMP	1254	X	3337087	2963.0807789271	118.22
IMP	1258	X	4113087	2955.6560029532	131.48
PHASE	1262	X>G	287088	4410	4697088	2955.6560029532	3474.8174585231	3046.5936892827	1	2955.6560029532	139.78
PHASE	2262	G>X	503648	4411	4914648	3029.2825489259	2996.2221119147	2955.6560029532	1	2955.6560029532	144.30
PHASE	2272	X>G	503649	6783	7286649	2955.6560029532	3474.8174585231	3029.2825489259	1	2955.6560029532	186.45
PHASE	3272	G>X	726689	6784	7510689	3024.9706702726	3020.0275082623	2955.6560029532	1	2955.6560029532	190.54
PHASE	3282	X>G	726690	8964	9690690	2955.6560029532	3474.8174585231	3024.9706702726	1	2955.6560029532	230.66
PHASE	4282	G>X	955010	8965	9920010	3024.9706702726	3020.0275082623	2955.6560029532	1	2955.6560029532	235.31
PHASE	4292	X>G	955011	11433	12388011	2955.6560029532	3474.8174585231	3024.9706702726	1	2955.6560029532	279.10
PHASE	5292	G>X	1174643	11434	12608643	3024.9706702726	3020.0275082623	2955.6560029532	1	2955.6560029532	283.20
PHASE	5302	X>G	1174644	13518	14692644	2955.6560029532	3474.8174585231	3024.9706702726	1	2955.6560029532	324.61
PHASE	6302	G>X	1396820	13519	14915820	3024.9706702726	3020.0275082623	2955.6560029532	1	2955.6560029532	329.09
IMP	6304	X	15639820	2930.9585927173	344.30
IMP	6306	X	15931820	2928.5013430946	349.95
PHASE	6312	X>G	1396821	15699	17095821	2928.5013430946	3483.5923213981	3024.9706702726	1	2928.5013430946	368.13
PHASE	7312	G>X	1636517	15700	17336517	3024.9706702726	3020.0275082623	2928.5013430946	1	2928.5013430946	372.79
IMP	7314	X	18108517	2922.3868244943	390.21
PHASE	7322	X>G	1636518	18360	19996518	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	430.98
PHASE	8322	G>X	1865990	18361	20226990	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	435.44
PHASE	8332	X>G	1865991	21021	22886991	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	488.46
PHASE	9332	G>X	2091911	21022	23113911	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	493.03
PHASE	9342	X>G	2091912	23346	25437912	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	547.74
PHASE	10342	G>X	2313560	23347	25660560	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	552.25
PHASE	10352	X>G	2313561	25863	28176561	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	604.25
PHASE	11352	G>X	2540873	25864	28404873	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	608.93
PHASE	11362	X>G	2540874	28332	30872874	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	661.27
PHASE	12362	G>X	2770442	28333	31103442	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	665.96
PHASE	12372	X>G	2770443	31329	34099443	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	729.81
PHASE	13372	G>X	2994875	31330	34324875	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	734.59
PHASE	13382	X>G	2994876	33942	36936876	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	778.66
PHASE	14382	G>X	3215324	33943	37158324	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	782.30
PHASE	14392	X>G	3215325	36651	39866325	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	837.97
PHASE	15392	G>X	3440957	36652	40092957	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	842.26
PHASE	15402	X>G	3440958	39600	43040958	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	906.06
PHASE	16402	G>X	3669662	39601	43270662	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	910.82
PHASE	16412	X>G	3669663	42021	45690663	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	963.56
PHASE	17412	G>X	3896159	42022	45918159	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	968.29
PHASE	17422	X>G	3896160	44538	48434160	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	1023.07
PHASE	18422	G>X	4117904	44539	48656904	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	1027.20
PHASE	18432	X>G	4117905	47295	51412905	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	1089.64
PHASE	19432	G>X	4340225	47296	51636225	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	1093.84
PHASE	19442	X>G	4340226	49860	54200226	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	1145.00
PHASE	20442	G>X	4571234	49861	54432234	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	1149.61
PHASE	20452	X>G	4571235	52473	57044235	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	1213.13
PHASE	21452	G>X	4798835	52474	57272835	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	1217.77
PHASE	21462	X>G	4798836	55998	60796836	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	1284.94
PHASE	22462	G>X	5022452	55999	61021452	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	1289.49
PHASE	22472	X>G	5022453	58419	63441453	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	1336.55
PHASE	23472	G>X	5248037	58420	63668037	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	1340.97
PHASE	23482	X>G	5248038	60456	65704038	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	1381.59
PHASE	24482	G>X	5475734	60457	65932734	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	1385.68
PHASE	24492	X>G	5475735	63693	69168735	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	1467.23
PHASE	25492	G>X	5714711	63694	69408711	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	1471.47
PHASE	25502	X>G	5714712	66690	72404712	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	1540.39
PHASE	26502	G>X	5939000	66691	72630000	3024.9706702726	3020.0275082623	2922.3868244943	1	2922.3868244943	1544.68
PHASE	26512	X>G	5939001	69159	75098001	2922.3868244943	3536.9069829385	3024.9706702726	1	2922.3868244943	1596.88
PHASE	27512	G>X	6160457	69160	75320457	3024.1205963900	3011.3735769462	2922.3868244943	1	2922.3868244943	1601.62
IMP	27516	X	76240457	2920.7489049875	1622.65
PHASE	27522	X>G	6160458	70956	77116458	2920.7489049875	3840.2401537556	3024.1205963900	1	2920.7489049875	1634.92
PHASE	28522	G>X	6396890	70957	77353890	3021.0678480368	3021.0678480368	2920.7489049875	1	2920.7489049875	1639.69
PHASE	28532	X>G	6396891	72897	79293891	2920.7489049875	3840.2401537556	3021.0678480368	1	2920.7489049875	1671.51
PHASE	29532	G>X	6632459	72898	79530459	3021.0678480368	3021.0678480368	2920.7489049875	1	2920.7489049875	1676.02
PHASE	29542	X>G	6632460	75174	81806460	2920.7489049875	3840.2401537556	3021.0678480368	1	2920.7489049875	1716.18
PHASE	30542	G>X	6872012	75175	82047012	3021.0678480368	3021.0678480368	2920.7489049875	1	2920.7489049875	1720.90
PHASE	30552	X>G	6872013	76731	83603013	2920.7489049875	3840.2401537556	3021.0678480368	1	2920.7489049875	1743.82
PHASE	31552	G>X	7124429	76732	83856429	3008.3671745243	3008.3671745243	2920.7489049875	1	2920.7489049875	1748.55
PHASE	31562	X>G	7124430	78672	85796430	2920.7489049875	3840.2401537556	3008.3671745243	1	2920.7489049875	1778.30
PHASE	32562	G>X	7388174	78673	86061174	3008.3671745243	3008.3671745243	2920.7489049875	1	2920.7489049875	1782.77
PHASE	32572	X>G	7388175	80901	88289175	2920.7489049875	3840.2401537556	3008.3671745243	1	2920.7489049875	1823.70
PHASE	33572	G>X	7646975	80902	88548975	3008.3671745243	3008.3671745243	2920.7489049875	1	2920.7489049875	1828.13
PHASE	33582	X>G	7646976	82938	90584976	2920.7489049875	3840.2401537556	3008.3671745243	1	2920.7489049875	1858.55
PHASE	34582	G>X	7903424	82939	90842424	3008.3671745243	3008.3671745243	2920.7489049875	1	2920.7489049875	1862.88
PHASE	34592	X>G	7903425	85503	93406425	2920.7489049875	3840.2401537556	3008.3671745243	1	2920.7489049875	1905.04
PHASE	35592	G>X	8167553	85504	93671553	3008.3671745243	3008.3671745243	2920.7489049875	1	2920.7489049875	1909.95
PHASE	35602	X>G	8167554	88020	96187554	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	1949.96
IMP	35602	G	96187554	2911.6009912560	1949.96
PHASE	36602	G>X	8423186	88021	96444186	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	1954.32
PHASE	36612	X>G	8423187	90393	98816187	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	1991.85
PHASE	37612	G>X	8682179	90394	99076179	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	1996.29
PHASE	37622	X>G	8682180	92430	101112180	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2034.89
PHASE	38622	G>X	8935556	92431	101366556	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2039.44
PHASE	38632	X>G	8935557	94275	103210557	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2068.97
PHASE	39632	G>X	9189653	94276	103465653	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2073.64
PHASE	39642	X>G	9189654	96408	105597654	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2108.24
PHASE	40642	G>X	9453878	96409	105862878	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2113.25
PHASE	40652	X>G	9453879	98829	108282879	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2143.17
PHASE	41652	G>X	9711431	98830	108541431	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2147.91
PHASE	41662	X>G	9711432	101826	111537432	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2184.65
PHASE	42662	G>X	9972344	101827	111799344	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2188.39
PHASE	42672	X>G	9972345	104199	114171345	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2216.13
PHASE	43672	G>X	10239785	104200	114439785	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2220.79
PHASE	43682	X>G	10239786	106524	116763786	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2257.48
PHASE	44682	G>X	10495994	106525	117020994	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2261.87
PHASE	44692	X>G	10495995	108849	119344995	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2301.61
PHASE	45692	G>X	10754027	108850	119604027	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2306.30
PHASE	45702	X>G	10754028	111174	121928028	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2337.26
PHASE	46702	G>X	11012540	111175	122187540	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2341.78
PHASE	46712	X>G	11012541	113307	124319541	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2375.94
PHASE	47712	G>X	11269709	113308	124577709	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2380.73
PHASE	47722	X>G	11269710	116256	127525710	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2435.40
PHASE	48722	G>X	11534990	116257	127791990	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2440.10
PHASE	48732	X>G	11534991	118581	130115991	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2473.11
PHASE	49732	G>X	11800751	118582	130382751	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2477.73
PHASE	49742	X>G	11800752	121098	132898752	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2515.14
PHASE	50742	G>X	12058352	121099	133157352	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2519.67
PHASE	50752	X>G	12058353	122751	134809353	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2544.39
PHASE	51752	G>X	12324401	122752	135076401	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2548.99
PHASE	51762	X>G	12324402	125124	137448402	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2578.47
PHASE	52762	G>X	12582626	125125	137707626	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2582.97
PHASE	52772	X>G	12582627	126969	139551627	2911.6009912560	3517.8584939720	3008.3671745243	1	2911.6009912560	2612.59
PHASE	53772	G>X	12842243	126970	139812243	3008.3671745243	3008.3671745243	2911.6009912560	1	2911.6009912560	2617.37
IMP	53776	X	141500243	2894.4522012633	2641.72
IMP	53778	X	141936243	2875.4010062791	2646.02
PHASE	53782	X>G	12842244	129726	142568244	2875.4010062791	3517.9575245287	3008.3671745243	1	2875.4010062791	2652.65
PHASE	54782	G>X	13103252	129727	142830252	3008.3671745243	3008.3671745243	2875.4010062791	1	2875.4010062791	2657.38
PHASE	54792	X>G	13103253	132195	145298253	2875.4010062791	3517.9575245287	3008.3671745243	1	2875.4010062791	2691.77
PHASE	55792	G>X	13360709	132196	145556709	3008.3671745243	3008.3671745243	2875.4010062791	1	2875.4010062791	2696.57
IMP	55794	X	145992709	2873.5306011196	2704.52
PHASE	55802	X>G	13360710	134280	147640710	2873.5306011196	3508.1542090074	3008.3671745243	1	2873.5306011196	2733.12
PHASE	56802	G>X	13618454	134281	147899454	3008.3671745243	3008.3671745243	2873.5306011196	1	2873.5306011196	2737.78
PHASE	56812	X>G	13618455	136845	150463455	2873.5306011196	3508.1542090074	3008.3671745243	1	2873.5306011196	2789.15
PHASE	57812	G>X	13867607	136846	150713607	3008.3671745243	3008.3671745243	2873.5306011196	1	2873.5306011196	2794.04
PHASE	57822	X>G	13867608	138834	152701608	2873.5306011196	3508.1542090074	3008.3671745243	1	2873.5306011196	2829.58
PHASE	58822	G>X	14126024	138835	152961024	3008.3671745243	3008.3671745243	2873.5306011196	1	2873.5306011196	2834.44
PHASE	58832	X>G	14126025	140679	154805025	2873.5306011196	3508.1542090074	3008.3671745243	1	2873.5306011196	2871.30
PHASE	59832	G>X	14386217	140680	155066217	3008.3671745243	3008.3671745243	2873.5306011196	1	2873.5306011196	2876.12
IMP	59834	X	155646217	2866.9161462434	2883.24
PHASE	59842	X>G	14386218	142476	156862218	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	2903.14
PHASE	60842	G>X	14644826	142477	157121826	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	2908.00
PHASE	60852	X>G	14644827	144657	159301827	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	2940.14
PHASE	61852	G>X	14899643	144658	159557643	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	2944.69
PHASE	61862	X>G	14899644	146166	161065644	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	2962.30
PHASE	62862	G>X	15163868	146167	161330868	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	2967.07
PHASE	62872	X>G	15163869	148107	163270869	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	2991.29
PHASE	63872	G>X	15423629	148108	163531629	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	2996.16
PHASE	63882	X>G	15423630	149520	164943630	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	3011.51
PHASE	64882	G>X	15688958	149521	165209958	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	3016.34
PHASE	64892	X>G	15688959	151077	166765959	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	3038.55
PHASE	65892	G>X	15945503	151078	167023503	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	3043.68
PHASE	65902	X>G	15945504	152778	168723504	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	3064.54
PHASE	66902	G>X	16198592	152779	168977592	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	3068.95
PHASE	66912	X>G	16198593	154287	170485593	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	3087.53
PHASE	67912	G>X	16454849	154288	170742849	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	3092.53
PHASE	67922	X>G	16454850	156756	173210850	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	3133.89
PHASE	68922	G>X	16711154	156757	173468154	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	3138.74
PHASE	68932	X>G	16711155	158217	174928155	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	3162.31
PHASE	69932	G>X	16969571	158218	175187571	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	3167.03
PHASE	69942	X>G	16969572	159822	176791572	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	3189.38
PHASE	70942	G>X	17220116	159823	177043116	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	3194.02
PHASE	70952	X>G	17220117	161427	178647117	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	3213.63
PHASE	71952	G>X	17489045	161428	178917045	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	3218.36
PHASE	71962	X>G	17489046	163560	181049046	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	3254.11
PHASE	72962	G>X	17743670	163561	181304670	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	3259.16
PHASE	72972	X>G	17743671	165069	182812671	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	3277.18
PHASE	73972	G>X	18013175	165070	183083175	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	3281.91
PHASE	73982	X>G	18013176	166674	184687176	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	3309.43
PHASE	74982	G>X	18271400	166675	184946400	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	3314.54
PHASE	74992	X>G	18271401	168327	186598401	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	3341.38
PHASE	75992	G>X	18531977	168328	186859977	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	3346.21
PHASE	76002	X>G	18531978	170700	189231978	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	3385.54
PHASE	77002	G>X	18793130	170701	189494130	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	3390.74
PHASE	77012	X>G	18793131	172401	191194131	2866.9161462434	3799.0278509653	3008.3671745243	1	2866.9161462434	3411.86
PHASE	78012	G>X	19050635	172402	191452635	3008.3671745243	3008.3671745243	2866.9161462434	1	2866.9161462434	3416.88
IMP	78020	X	192812635	2866.6322390790	3433.99
PHASE	78022	X>G	19050636	174006	193056636	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3437.40
PHASE	79022	G>X	19303388	174007	193310388	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3442.50
PHASE	79032	X>G	19303389	175515	194818389	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3461.21
PHASE	80032	G>X	19557101	175516	195073101	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3465.82
PHASE	80042	X>G	19557102	177072	196629102	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3484.24
PHASE	81042	G>X	19814030	177073	196887030	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3489.25
PHASE	81052	X>G	19814031	178341	198155031	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3503.67
PHASE	82052	G>X	20071487	178342	198413487	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3508.77
PHASE	82062	X>G	20071488	179994	200065488	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3530.48
PHASE	83062	G>X	20326496	179995	200321496	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3535.13
PHASE	83072	X>G	20326497	181503	201829497	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3561.81
PHASE	84072	G>X	20582417	181504	202086417	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3566.77
PHASE	84082	X>G	20582418	183252	203834418	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3593.77
PHASE	85082	G>X	20831522	183253	204084522	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3598.55
PHASE	85092	X>G	20831523	184665	205496523	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3614.25
PHASE	86092	G>X	21090995	184666	205756995	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3619.21
PHASE	86102	X>G	21090996	186414	207504996	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3641.14
PHASE	87102	G>X	21351908	186415	207766908	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3646.30
PHASE	87112	X>G	21351909	188403	209754909	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3678.37
PHASE	88112	G>X	21607685	188404	210011685	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3683.11
PHASE	88122	X>G	21607686	189768	211375686	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3699.84
PHASE	89122	G>X	21872006	189769	211641006	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3704.87
PHASE	89132	X>G	21872007	191229	213101007	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3723.37
PHASE	90132	G>X	22128215	191230	213358215	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3727.78
PHASE	90142	X>G	22128216	193122	215250216	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3751.72
PHASE	91142	G>X	22387400	193123	215510400	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3756.47
PHASE	91152	X>G	22387401	194967	217354401	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3777.67
PHASE	92152	G>X	22654313	194968	217622313	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3782.90
PHASE	92162	X>G	22654314	196668	219322314	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3801.70
PHASE	93162	G>X	22911530	196669	219580530	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3806.61
PHASE	93172	X>G	22911531	198369	221280531	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3830.61
PHASE	94172	G>X	23175947	198370	221545947	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3835.65
PHASE	94182	X>G	23175948	200022	223197948	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3855.00
PHASE	95182	G>X	23428604	200023	223451604	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3860.00
PHASE	95192	X>G	23428605	201915	225343605	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3883.16
PHASE	96192	G>X	23689517	201916	225605517	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3887.72
PHASE	96202	X>G	23689518	204432	228121518	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390790	3936.45
PHASE	97202	G>X	23941598	204433	228374598	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390790	3940.78
PHASE	97212	X>G	23941599	206229	230170599	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	3959.64
PHASE	98212	G>X	24205247	206230	230435247	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	3964.01
PHASE	98222	X>G	24205248	208266	232471248	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	3993.40
PHASE	99222	G>X	24474272	208267	232741272	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	3997.84
PHASE	99232	X>G	24474273	209679	234153273	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4014.06
PHASE	100232	G>X	24733505	209680	234413505	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4018.15
PHASE	100242	X>G	24733506	211860	236593506	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4052.28
PHASE	101242	G>X	24994850	211861	236855850	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4056.78
PHASE	101252	X>G	24994851	213657	238651851	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4078.53
PHASE	102252	G>X	25253075	213658	238911075	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4082.92
PHASE	102262	X>G	25253076	215262	240515076	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4101.23
PHASE	103262	G>X	25516148	215263	240779148	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4105.71
PHASE	103272	X>G	25516149	217011	242527149	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4127.70
PHASE	104272	G>X	25765781	217012	242777781	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4132.01
PHASE	104282	X>G	25765782	219528	245293782	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4200.82
PHASE	105282	G>X	26017958	219529	245546958	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4205.41
PHASE	105292	X>G	26017959	221229	247246959	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4228.35
PHASE	106292	G>X	26271911	221230	247501911	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4232.66
PHASE	106302	X>G	26271912	222930	249201912	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4256.43
PHASE	107302	G>X	26526872	222931	249457872	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4260.51
PHASE	107312	X>G	26526873	224967	251493873	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4290.19
PHASE	108312	G>X	26783321	224968	251751321	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4294.17
PHASE	108322	X>G	26783322	226380	253163322	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4308.86
PHASE	109322	G>X	27042074	226381	253423074	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4313.00
PHASE	109332	X>G	27042075	228081	255123075	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4332.06
PHASE	110332	G>X	27301403	228082	255383403	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4335.94
PHASE	110342	X>G	27301404	229686	256987404	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4357.21
PHASE	111342	G>X	27556652	229687	257243652	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4360.99
PHASE	111352	X>G	27556653	231675	259231653	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4382.68
PHASE	112352	G>X	27813053	231676	259489053	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4386.83
PHASE	112362	X>G	27813054	233760	261573054	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4418.00
PHASE	113362	G>X	28073198	233761	261834198	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4421.70
PHASE	113372	X>G	28073199	235269	263342199	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4436.13
PHASE	114372	G>X	28338815	235270	263608815	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4440.27
PHASE	114382	X>G	28338816	236778	265116816	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4455.27
PHASE	115382	G>X	28595264	236779	265374264	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4459.38
PHASE	115392	X>G	28595265	238719	267314265	2866.6322390790	3817.6233205885	3008.3671745243	1	2866.6322390789	4480.95
PHASE	116392	G>X	28856129	238720	267576129	3008.3671745243	3008.3671745243	2866.6322390790	1	2866.6322390789	4485.07
IMP	116394	X	268588129	2861.9967234506	4517.34
PHASE	116402	X>G	28856130	240372	269228130	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4534.82
PHASE	117402	G>X	29108834	240373	269481834	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4539.02
PHASE	117412	X>G	29108835	241113	270221835	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4558.27
PHASE	118412	G>X	29374067	241114	270488067	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4562.49
PHASE	118422	X>G	29374068	241854	271228068	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4580.30
PHASE	119422	G>X	29634596	241855	271489596	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4584.46
PHASE	119432	X>G	29634597	243027	272661597	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4628.65
PHASE	120432	G>X	29894885	243028	272922885	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4633.02
PHASE	120442	X>G	29894886	243768	273662886	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4652.51
PHASE	121442	G>X	30155078	243769	273924078	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4656.92
PHASE	121452	X>G	30155079	244509	274664079	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4677.58
PHASE	122452	G>X	30417287	244510	274927287	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4681.97
PHASE	122462	X>G	30417288	245442	275859288	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4710.84
PHASE	123462	G>X	30673928	245443	276116928	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4715.22
PHASE	123472	X>G	30673929	246183	276856929	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4734.79
PHASE	124472	G>X	30926537	246184	277110537	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4738.58
PHASE	124482	X>G	30926538	246972	277898538	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4758.50
PHASE	125482	G>X	31186970	246973	278159970	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4762.29
PHASE	125492	X>G	31186971	247713	278899971	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4779.64
PHASE	126492	G>X	31444283	247714	279158283	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4783.97
PHASE	126502	X>G	31444284	248646	280090284	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4810.07
PHASE	127502	G>X	31705532	248647	280352532	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4814.19
PHASE	127512	X>G	31705533	249435	281140533	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4834.83
PHASE	128512	G>X	31965869	249436	281401869	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4838.72
PHASE	128522	X>G	31965870	250176	282141870	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4855.66
PHASE	129522	G>X	32228174	250177	282405174	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4859.54
PHASE	129532	X>G	32228175	250965	283193175	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4880.68
PHASE	130532	G>X	32481839	250966	283447839	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4884.95
PHASE	130542	X>G	32481840	251754	284235840	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4904.99
PHASE	131542	G>X	32743616	251755	284498616	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4908.83
PHASE	131552	X>G	32743617	252783	285526617	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4937.28
PHASE	132552	G>X	32995841	252784	285779841	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4941.10
PHASE	132562	X>G	32995842	253668	286663842	2861.9967234506	3708.2425784295	3008.3671745243	1	2861.9967234506	4967.05
PHASE	133562	G>X	33256610	253669	286925610	3008.3671745243	3008.3671745243	2861.9967234506	1	2861.9967234506	4970.83
PHASE	133572	X>G	33256611	254505	287761611	2845.9308501461	3704.2316667439	3008.3671745243	1	2845.9308501461	4994.28
IMP	133572	G	287761611	2845.9308501461	4994.28
PHASE	134572	G>X	33515651	254506	288021651	3008.3671745243	3008.3671745243	2845.9308501461	1	2845.9308501461	4998.64
PHASE	134582	X>G	33515652	255534	289049652	2845.9308501461	3704.2316667439	3008.3671745243	1	2845.9308501461	5030.58
PHASE	135582	G>X	33776420	255535	289311420	3008.3671745243	3008.3671745243	2845.9308501461	1	2845.9308501461	5034.92
PHASE	135592	X>G	33776421	256611	290387421	2845.9308501461	3704.2316667439	3008.3671745243	1	2845.9308501461	5064.68
PHASE	136592	G>X	34036565	256612	290648565	3008.3671745243	3008.3671745243	2845.9308501461	1	2845.9308501461	5068.43
PHASE	136602	X>G	34036566	257496	291532566	2845.9308501461	3704.2316667439	3008.3671745243	1	2845.9308501461	5097.73
PHASE	137602	G>X	34290182	257497	291787182	3008.3671745243	3008.3671745243	2845.9308501461	1	2845.9308501461	5101.86
PHASE	137612	X>G	34290183	258237	292527183	2845.9308501461	3704.2316667439	3008.3671745243	1	2845.9308501461	5119.04
PHASE	138612	G>X	34547495	258238	292785495	3008.3671745243	3008.3671745243	2845.9308501461	1	2845.9308501461	5123.39
PHASE	138622	X>G	34547496	259170	293717496	2845.9308501461	3704.2316667439	3008.3671745243	1	2845.9308501461	5151.32
PHASE	139622	G>X	34813112	259171	293984112	3008.3671745243	3008.3671745243	2845.9308501461	1	2845.9308501461	5155.02
PHASE	139632	X>G	34813113	259911	294724113	2845.9308501461	3704.2316667439	3008.3671745243	1	2845.9308501461	5171.04
PHASE	140632	G>X	35070473	259912	294982473	3008.3671745243	3008.3671745243	2845.9308501461	1	2845.9308501461	5174.94
PHASE	140642	X>G	35070474	260844	295914474	2845.9308501461	3704.2316667439	3008.3671745243	1	2845.9308501461	5196.67
PHASE	141642	G>X	35329658	260845	296174658	3008.3671745243	3008.3671745243	2845.9308501461	1	2845.9308501461	5200.39
PHASE	141652	X>G	35329659	261681	297010659	2845.9308501461	3704.2316667439	3008.3671745243	1	2845.9308501461	5223.06
PHASE	142652	G>X	35585531	261682	297267531	3008.3671745243	3008.3671745243	2845.9308501461	1	2845.9308501461	5227.02
PHASE	142662	X>G	35585532	262854	298439532	2845.9308501461	3704.2316667439	3008.3671745243	1	2845.9308501461	5263.20
PHASE	143662	G>X	35843804	262855	298698804	3008.3671745243	3008.3671745243	2845.9308501461	1	2845.9308501461	5267.55
PHASE	143672	X>G	35843805	263595	299438805	2845.9308501461	3704.2316667439	3008.3671745243	1	2845.9308501461	5289.97
PHASE	144672	G>X	36108749	263596	299704749	3008.3671745243	3008.3671745243	2845.9308501461	1	2845.9308501461	5294.35
RUN	h3e8	H10x1000r11	206	c1000	400	1	0.6	5	0.8	36372593	2845.9308501461	3704.2316667439	0.000000	7	2845.9308501461	1	2727.1665912429	36372593	247518	16326	36108749	263844	80350950442	4651.17	5301.10	stored	300000000	299952749	144676	287	1	2845.9308501461	3008.3671745243	2845.9308501461	1
PERM	h3e8	H10x1000r11	206	c1000 85 20 45 57 6 44 17 16 32 87 55 56 96 70 79 98 73 30 4 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 36 14 2 23 19 10 7 51 82 13 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	h3e8	H10x1000r11	206	c1000	NA	3300.143197	3296.413476	3296.413476	3296.413476	3296.413476	3296.413476	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3219.600786	3028.407410	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	3015.618489	2964.319137	2955.656003	2955.656003


==> anc/results/hybrid/h3e8_H10x1000r11_207_c1000.txt <==
ARGS	h3e8	H10x1000r11	207	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3795.8692261767	0.01
IMP	2	G	1118	3504.7626086074	0.02
IMP	4	G	1746	3257.2676608950	0.03
IMP	6	G	2326	3253.6277268516	0.04
IMP	20	G	6338	3242.4598223536	0.10
IMP	26	G	8222	3237.3963605241	0.12
IMP	38	G	11798	3233.9039155704	0.18
IMP	52	G	15090	3225.3323751079	0.23
IMP	61	G	17412	3213.6335037665	0.27
IMP	66	G	18958	3204.0494874755	0.29
IMP	76	G	21522	3203.3705278244	0.36
IMP	78	G	21910	3199.0161765539	0.37
IMP	104	G	27386	3163.5792812092	0.47
IMP	118	G	29526	3147.0810778248	0.54
IMP	120	G	29914	3146.7368361026	0.55
IMP	246	G	51862	3135.0989363610	0.99
IMP	338	G	74510	3065.1425864884	1.37
IMP	486	G	124678	3062.3161644971	2.07
PHASE	636	G>X	177778	1	178778	3062.3161644971	3021.1493123421	3021.1493123421	0	3021.1493123421	2.88
IMP	636	X	178778	3021.1493123421	2.88
IMP	638	X	1142778	2997.1493115383	24.20
IMP	640	X	2154778	2969.6024820729	47.63
IMP	642	X	2542778	2952.5860897079	53.72
IMP	644	X	2978778	2950.4160074521	59.95
PHASE	646	X>G	177779	3237	3414779	2950.4160074521	4015.2343576125	3062.3161644971	1	2950.4160074521	65.47
PHASE	1646	G>X	534931	3238	3772931	3047.4317353453	3035.5460920209	2950.4160074521	1	2950.4160074521	70.78
PHASE	1656	X>G	534932	4362	4896932	2950.4160074521	4015.2343576125	3047.4317353453	1	2950.4160074521	88.26
PHASE	2656	G>X	811876	4363	5174876	3044.9353000128	3044.9353000128	2950.4160074521	1	2950.4160074521	93.35
IMP	2658	X	5706876	2943.9729997446	102.48
PHASE	2666	X>G	811877	5823	6634877	2943.9729997446	4006.9799897490	3044.9353000128	1	2943.9729997446	120.00
PHASE	3666	G>X	1024933	5824	6848933	3044.9353000128	3044.9353000128	2943.9729997446	1	2943.9729997446	124.51
PHASE	3676	X>G	1024934	7092	8116934	2943.9729997446	4006.9799897490	3044.9353000128	1	2943.9729997446	150.04
PHASE	4676	G>X	1241014	7093	8334014	3044.9353000128	3044.9353000128	2943.9729997446	1	2943.9729997446	154.68
PHASE	4686	X>G	1241015	8793	10034015	2943.9729997446	4006.9799897490	3044.9353000128	1	2943.9729997446	200.56
PHASE	5686	G>X	1454839	8794	10248839	3044.9353000128	3044.9353000128	2943.9729997446	1	2943.9729997446	204.89
PHASE	5696	X>G	1454840	10638	12092840	2943.9729997446	4006.9799897490	3044.9353000128	1	2943.9729997446	243.92
PHASE	6696	G>X	1681624	10639	12320624	3043.6857670070	3043.6857670070	2943.9729997446	1	2943.9729997446	248.36
PHASE	6706	X>G	1681625	11955	13636625	2943.9729997446	4006.9799897490	3043.6857670070	1	2943.9729997446	275.07
PHASE	7706	G>X	1896553	11956	13852553	3041.0344745477	3041.0344745477	2943.9729997446	1	2943.9729997446	279.13
PHASE	7716	X>G	1896554	12984	14880554	2943.9729997446	4006.9799897490	3041.0344745477	1	2943.9729997446	298.20
PHASE	8716	G>X	2107930	12985	15092930	3023.3837186112	3023.3837186112	2943.9729997446	1	2943.9729997446	302.69
PHASE	8726	X>G	2107931	15405	17512931	2943.9729997446	4006.9799897490	3023.3837186112	1	2943.9729997446	358.00
PHASE	9726	G>X	2318539	15406	17724539	3023.3837186112	3023.3837186112	2943.9729997446	1	2943.9729997446	362.33
PHASE	9736	X>G	2318540	17346	19664540	2940.5610414676	4239.7340459737	3023.3837186112	1	2940.5610414676	411.73
IMP	9736	G	19664540	2940.5610414676	411.73
PHASE	10736	G>X	2529724	17347	19876724	3023.3837186112	3023.3837186112	2940.5610414676	1	2940.5610414676	416.04
IMP	10738	X	20648724	2935.6648753643	447.87
IMP	10740	X	20988724	2913.4266503533	453.62
PHASE	10746	X>G	2529725	19959	22488725	2913.4266503533	4061.4424229529	3023.3837186112	1	2913.4266503533	487.77
PHASE	11746	G>X	2744461	19960	22704461	3023.3837186112	3023.3837186112	2913.4266503533	1	2913.4266503533	492.27
PHASE	11756	X>G	2744462	22668	25412462	2913.4266503533	4061.4424229529	3023.3837186112	1	2913.4266503533	569.32
PHASE	12756	G>X	2958286	22669	25627286	3023.3837186112	3023.3837186112	2913.4266503533	1	2913.4266503533	573.66
PHASE	12766	X>G	2958287	25617	28575287	2913.4266503533	4061.4424229529	3023.3837186112	1	2913.4266503533	654.44
PHASE	13766	G>X	3174511	25618	28792511	3023.3837186112	3023.3837186112	2913.4266503533	1	2913.4266503533	658.92
PHASE	13776	X>G	3174512	27558	30732512	2913.4266503533	4061.4424229529	3023.3837186112	1	2913.4266503533	704.04
PHASE	14776	G>X	3390880	27559	30949880	3023.3837186112	3023.3837186112	2913.4266503533	1	2913.4266503533	707.96
PHASE	14786	X>G	3390881	29163	32553881	2913.4266503533	4061.4424229529	3023.3837186112	1	2913.4266503533	756.16
PHASE	15786	G>X	3606289	29164	32770289	3023.3837186112	3023.3837186112	2913.4266503533	1	2913.4266503533	760.19
PHASE	15796	X>G	3606290	31248	34854290	2913.4266503533	4061.4424229529	3023.3837186112	1	2913.4266503533	805.33
PHASE	16796	G>X	3824002	31249	35073002	3023.3837186112	3023.3837186112	2913.4266503533	1	2913.4266503533	809.54
PHASE	16806	X>G	3824003	33525	37349003	2913.4266503533	4061.4424229529	3023.3837186112	1	2913.4266503533	862.82
PHASE	17806	G>X	4042627	33526	37568627	3023.3837186112	3023.3837186112	2913.4266503533	1	2913.4266503533	866.59
PHASE	17816	X>G	4042628	35898	39940628	2913.4266503533	4061.4424229529	3023.3837186112	1	2913.4266503533	923.13
PHASE	18816	G>X	4260628	35899	40159628	3023.3837186112	3023.3837186112	2913.4266503533	1	2913.4266503533	926.85
PHASE	18826	X>G	4260629	38175	42435629	2913.4266503533	4061.4424229529	3023.3837186112	1	2913.4266503533	991.81
PHASE	19826	G>X	4476853	38176	42652853	3023.3837186112	3023.3837186112	2913.4266503533	1	2913.4266503533	995.85
PHASE	19836	X>G	4476854	40452	44928854	2913.4266503533	4061.4424229529	3023.3837186112	1	2913.4266503533	1058.24
PHASE	20836	G>X	4695382	40453	45148382	3020.5697258176	3020.5144609432	2913.4266503533	1	2913.4266503533	1062.85
PHASE	20846	X>G	4695383	42249	46944383	2913.4266503533	4061.4424229529	3020.5697258176	1	2913.4266503533	1099.11
PHASE	21846	G>X	4944007	42250	47194007	3014.2443680449	3014.2443680449	2913.4266503533	1	2913.4266503533	1103.80
PHASE	21856	X>G	4944008	43950	48894008	2913.4266503533	4061.4424229529	3014.2443680449	1	2913.4266503533	1141.09
PHASE	22856	G>X	5181304	43951	49132304	3012.4604760342	3008.8659683912	2913.4266503533	1	2913.4266503533	1145.79
PHASE	22866	X>G	5181305	45459	50640305	2913.4266503533	4061.4424229529	3012.4604760342	1	2913.4266503533	1182.52
PHASE	23866	G>X	5416249	45460	50876249	3012.4604760342	3008.8659683912	2913.4266503533	1	2913.4266503533	1187.05
PHASE	23876	X>G	5416250	46728	52144250	2913.4266503533	4061.4424229529	3012.4604760342	1	2913.4266503533	1208.01
PHASE	24876	G>X	5659738	46729	52388738	3012.4604760342	3008.8659683912	2913.4266503533	1	2913.4266503533	1212.39
PHASE	24886	X>G	5659739	48429	54088739	2913.4266503533	4061.4424229529	3012.4604760342	1	2913.4266503533	1243.14
PHASE	25886	G>X	5898427	48430	54328427	3012.4604760342	3008.8659683912	2913.4266503533	1	2913.4266503533	1247.53
PHASE	25896	X>G	5898428	50274	56172428	2913.4266503533	4061.4424229529	3012.4604760342	1	2913.4266503533	1281.06
PHASE	26896	G>X	6135724	50275	56410724	3012.4604760342	3008.8659683912	2913.4266503533	1	2913.4266503533	1285.83
PHASE	26906	X>G	6135725	52023	58158725	2913.4266503533	4061.4424229529	3012.4604760342	1	2913.4266503533	1320.13
PHASE	27906	G>X	6372925	52024	58396925	3012.4604760342	3008.8659683912	2913.4266503533	1	2913.4266503533	1324.69
PHASE	27916	X>G	6372926	53820	60192926	2913.4266503533	4061.4424229529	3012.4604760342	1	2913.4266503533	1349.60
PHASE	28916	G>X	6544174	53821	60365174	2971.9131013566	2971.2017961048	2913.4266503533	1	2913.4266503533	1353.77
PHASE	28926	X>G	6544175	55233	61777175	2913.4266503533	4061.4424229529	2971.9131013566	1	2913.4266503533	1376.77
PHASE	29926	G>X	6712687	55234	61946687	2963.1778929320	2963.1778929320	2913.4266503533	1	2913.4266503533	1380.43
PHASE	29936	X>G	6712688	56166	62878688	2913.4266503533	4061.4424229529	2963.1778929320	1	2913.4266503533	1395.29
PHASE	30936	G>X	6899632	56167	63066632	2963.1778929320	2963.1778929320	2913.4266503533	1	2913.4266503533	1399.48
IMP	30938	X	63454632	2886.6982608653	1405.24
IMP	30940	X	63698632	2885.4830244099	1408.59
PHASE	30946	X>G	6899633	57723	64622633	2885.4830244099	4840.4572089585	2963.1778929320	1	2885.4830244099	1419.42
PHASE	31946	G>X	7084993	57724	64808993	2963.1778929320	2963.1778929320	2885.4830244099	1	2885.4830244099	1423.67
PHASE	31956	X>G	7084994	59232	66316994	2885.4830244099	4840.4572089585	2963.1778929320	1	2885.4830244099	1446.13
PHASE	32956	G>X	7272178	59233	66505178	2963.1778929320	2963.1778929320	2885.4830244099	1	2885.4830244099	1450.23
PHASE	32966	X>G	7272179	60885	68157179	2885.4830244099	4840.4572089585	2963.1778929320	1	2885.4830244099	1477.82
PHASE	33966	G>X	7464547	60886	68350547	2963.1778929320	2963.1778929320	2885.4830244099	1	2885.4830244099	1482.05
IMP	33970	X	69318547	2862.6228829606	1498.08
PHASE	33976	X>G	7464548	63402	70866548	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	1523.13
PHASE	34976	G>X	7656580	63403	71059580	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	1527.19
PHASE	34986	X>G	7656581	66159	73815581	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	1589.21
PHASE	35986	G>X	7853557	66160	74013557	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	1593.51
PHASE	35996	X>G	7853558	68004	75857558	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	1623.28
PHASE	36996	G>X	8043862	68005	76048862	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	1627.58
PHASE	37006	X>G	8043863	70665	78708863	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	1678.93
PHASE	38006	G>X	8232391	70666	78898391	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	1682.96
PHASE	38016	X>G	8232392	72126	80358392	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	1706.72
PHASE	39016	G>X	8425912	72127	80552912	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	1710.71
PHASE	39026	X>G	8425913	74307	82732913	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	1740.21
PHASE	40026	G>X	8615593	74308	82923593	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	1744.61
PHASE	40036	X>G	8615594	76872	85487594	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	1788.23
PHASE	41036	G>X	8810890	76873	85683890	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	1792.44
PHASE	41046	X>G	8810891	79149	87959891	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	1827.53
PHASE	42046	G>X	9003787	79150	88153787	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	1831.38
PHASE	42056	X>G	9003788	80898	89901788	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	1857.83
PHASE	43056	G>X	9193948	80899	90092948	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	1861.06
PHASE	43066	X>G	9193949	83271	92464949	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	1895.28
PHASE	44066	G>X	9383149	83272	92655149	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	1899.30
PHASE	44076	X>G	9383150	85788	95171150	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	1935.71
PHASE	45076	G>X	9576238	85789	95365238	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	1939.41
PHASE	45086	X>G	9576239	87681	97257239	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	1969.70
PHASE	46086	G>X	9766879	87682	97448879	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	1973.96
PHASE	46096	X>G	9766880	89526	99292880	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2003.66
PHASE	47096	G>X	9960976	89527	99487976	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2007.45
PHASE	47106	X>G	9960977	92475	102435977	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2063.15
PHASE	48106	G>X	10146097	92476	102622097	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2067.28
PHASE	48116	X>G	10146098	94320	104466098	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2099.87
PHASE	49116	G>X	10342930	94321	104663930	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2103.86
PHASE	49126	X>G	10342931	96165	106507931	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2130.10
PHASE	50126	G>X	10528867	96166	106694867	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2134.01
PHASE	50136	X>G	10528868	97818	108346868	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2160.77
PHASE	51136	G>X	10716100	97819	108535100	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2164.77
PHASE	51146	X>G	10716101	99711	110427101	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2193.74
PHASE	52146	G>X	10912501	99712	110624501	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2198.03
PHASE	52156	X>G	10912502	101556	112468502	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2227.72
PHASE	53156	G>X	11096950	101557	112653950	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2231.88
PHASE	53166	X>G	11096951	103401	114497951	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2271.43
PHASE	54166	G>X	11287063	103402	114689063	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2275.74
PHASE	54176	X>G	11287064	105150	116437064	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2301.92
PHASE	55176	G>X	11473336	105151	116624336	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2306.01
PHASE	55186	X>G	11473337	107763	119236337	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2355.38
PHASE	56186	G>X	11671129	107764	119435129	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2359.68
PHASE	56196	X>G	11671130	109368	121039130	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2382.94
PHASE	57196	G>X	11860282	109369	121229282	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2387.24
PHASE	57206	X>G	11860283	111501	123361283	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2410.92
PHASE	58206	G>X	12043963	111502	123545963	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2414.77
PHASE	58216	X>G	12043964	113250	125293964	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2443.58
PHASE	59216	G>X	12226636	113251	125477636	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2447.53
PHASE	59226	X>G	12226637	115335	127561637	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2482.68
PHASE	60226	G>X	12420301	115336	127756301	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2486.91
PHASE	60236	X>G	12420302	118380	130800302	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2550.03
PHASE	61236	G>X	12608014	118381	130989014	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2554.10
PHASE	61246	X>G	12608015	120369	132977015	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2586.20
PHASE	62246	G>X	12797071	120370	133167071	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2590.29
PHASE	62256	X>G	12797072	122214	135011072	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2613.29
PHASE	63256	G>X	12984640	122215	135199640	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2617.45
PHASE	63266	X>G	12984641	124971	137955641	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2668.74
PHASE	64266	G>X	13166641	124972	138138641	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2672.82
PHASE	64276	X>G	13166642	127728	140894642	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2724.67
PHASE	65276	G>X	13361506	127729	141090506	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2728.65
PHASE	65286	X>G	13361507	129813	143174507	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2759.89
PHASE	66286	G>X	13544563	129814	143358563	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2763.96
PHASE	66296	X>G	13544564	131754	145298564	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2792.03
PHASE	67296	G>X	13738564	131755	145493564	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2796.42
PHASE	67306	X>G	13738565	133935	147673565	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2834.85
PHASE	68306	G>X	13922629	133936	147858629	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2839.00
PHASE	68316	X>G	13922630	136452	150374630	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2881.63
PHASE	69316	G>X	14100598	136453	150553598	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2885.43
PHASE	69326	X>G	14100599	138105	152205599	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2912.99
PHASE	70326	G>X	14289799	138106	152395799	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2916.60
PHASE	70336	X>G	14289800	139710	153999800	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2940.78
PHASE	71336	G>X	14477800	139711	154188800	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2944.69
PHASE	71346	X>G	14477801	141555	156032801	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	2972.22
PHASE	72346	G>X	14671177	141556	156227177	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	2976.47
PHASE	72356	X>G	14671178	143352	158023178	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3006.79
PHASE	73356	G>X	14855290	143353	158208290	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3011.07
PHASE	73366	X>G	14855291	145773	160628291	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3050.62
PHASE	74366	G>X	15047515	145774	160821515	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3053.89
PHASE	74376	X>G	15047516	148530	163577516	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3112.03
PHASE	75376	G>X	15236812	148531	163767812	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3116.20
PHASE	75386	X>G	15236813	151191	166427813	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3158.25
PHASE	76386	G>X	15429325	151192	166621325	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3162.32
PHASE	76396	X>G	15429326	154332	169761326	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3215.56
PHASE	77396	G>X	15622558	154333	169955558	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3219.72
PHASE	77406	X>G	15622559	156177	171799559	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3248.73
PHASE	78406	G>X	15811951	156178	171989951	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3253.01
PHASE	78416	X>G	15811952	158934	174745952	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3297.65
PHASE	79416	G>X	16003792	158935	174938792	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3301.84
PHASE	79426	X>G	16003793	161067	177070793	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3335.56
PHASE	80426	G>X	16193713	161068	177261713	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3339.83
PHASE	80436	X>G	16193714	162864	179057714	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3370.87
PHASE	81436	G>X	16374466	162865	179239466	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3375.09
PHASE	81446	X>G	16374467	164469	180843467	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3405.35
PHASE	82446	G>X	16559923	164470	181029923	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3409.07
PHASE	82456	X>G	16559924	167178	183737924	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3449.19
PHASE	83456	G>X	16749940	167179	183928940	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3453.42
PHASE	83466	X>G	16749941	168879	185628941	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3480.51
PHASE	84466	G>X	16944277	168880	185824277	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3484.97
PHASE	84476	X>G	16944278	171780	188724278	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3538.55
PHASE	85476	G>X	17132182	171781	188913182	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3542.74
PHASE	85486	X>G	17132183	173721	190853183	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3576.04
PHASE	86486	G>X	17328487	173722	191050487	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3580.62
PHASE	86496	X>G	17328488	176382	193710488	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3624.95
PHASE	87496	G>X	17518264	176383	193901264	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3629.11
PHASE	87506	X>G	17518265	177891	195409265	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3650.20
PHASE	88506	G>X	17702665	177892	195594665	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3654.36
PHASE	88516	X>G	17702666	179400	197102666	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3682.66
PHASE	89516	G>X	17891530	179401	197292530	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3687.21
PHASE	89526	X>G	17891531	182109	200000531	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3739.72
PHASE	90526	G>X	18083947	182110	200193947	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3743.93
PHASE	90536	X>G	18083948	184674	202757948	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3790.83
PHASE	91536	G>X	18276604	184675	202951604	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3795.09
PHASE	91546	X>G	18276605	186567	204843605	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3820.37
PHASE	92546	G>X	18461341	186568	205029341	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3824.71
PHASE	92556	X>G	18461342	187980	206441342	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3843.68
PHASE	93556	G>X	18645886	187981	206626886	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3848.10
PHASE	93566	X>G	18645887	190737	209382887	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3891.48
PHASE	94566	G>X	18831199	190738	209569199	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3895.21
PHASE	94576	X>G	18831200	192966	211797200	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3929.65
PHASE	95576	G>X	19026496	192967	211993496	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3933.51
PHASE	95586	X>G	19026497	194811	213837497	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	3962.05
PHASE	96586	G>X	19216657	194812	214028657	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	3965.83
PHASE	96596	X>G	19216658	197424	216640658	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4013.48
PHASE	97596	G>X	19407202	197425	216832202	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4017.25
PHASE	97606	X>G	19407203	199845	219252203	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4051.51
PHASE	98606	G>X	19595011	199846	219441011	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4054.67
PHASE	98616	X>G	19595012	201786	221381012	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4085.94
PHASE	99616	G>X	19784068	201787	221571068	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4089.49
PHASE	99626	X>G	19784069	204447	224231069	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4132.04
PHASE	100626	G>X	19972597	204448	224420597	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4135.21
PHASE	100636	X>G	19972598	207204	227176598	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4181.74
PHASE	101636	G>X	20161414	207205	227366414	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4185.54
PHASE	101646	X>G	20161415	209097	229258415	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4213.89
PHASE	102646	G>X	20353687	209098	229451687	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4217.46
PHASE	102656	X>G	20353688	211422	231775688	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4251.74
PHASE	103656	G>X	20538664	211423	231961664	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4255.50
PHASE	103666	X>G	20538665	214323	234861665	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4305.74
PHASE	104666	G>X	20730361	214324	235054361	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4309.46
PHASE	104676	X>G	20730362	216504	237234362	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4334.87
PHASE	105676	G>X	20923162	216505	237428162	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4338.24
PHASE	105686	X>G	20923163	218973	239896163	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4387.88
PHASE	106686	G>X	21109099	218974	240083099	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4391.43
PHASE	106696	X>G	21109100	221586	242695100	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4440.46
PHASE	107696	G>X	21306028	221587	242893028	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4444.04
PHASE	107706	X>G	21306029	224199	245505029	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4479.16
PHASE	108706	G>X	21498589	224200	245698589	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4482.78
PHASE	108716	X>G	21498590	225756	247254590	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4505.32
PHASE	109716	G>X	21694510	225757	247451510	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4509.00
PHASE	109726	X>G	21694511	227505	249199511	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4529.90
PHASE	110726	G>X	21883903	227506	249389903	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4533.32
PHASE	110736	X>G	21883904	230550	252433904	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4576.13
PHASE	111736	G>X	22072864	230551	252623864	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4579.91
PHASE	111746	X>G	22072865	232971	255043865	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4621.81
PHASE	112746	G>X	22259617	232972	255231617	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4625.59
PHASE	112756	X>G	22259618	235872	258131618	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4678.79
PHASE	113756	G>X	22448578	235873	258321578	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4682.56
PHASE	113766	X>G	22448579	238437	260885579	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4727.25
PHASE	114766	G>X	22641763	238438	261079763	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4730.75
PHASE	114776	X>G	22641764	240714	263355764	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4764.25
PHASE	115776	G>X	22838452	240715	263553452	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4768.07
PHASE	115786	X>G	22838453	242751	265589453	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4801.97
PHASE	116786	G>X	23024197	242752	265776197	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4805.69
PHASE	116796	X>G	23024198	245172	268196198	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4844.45
PHASE	117796	G>X	23216614	245173	268389614	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4848.04
PHASE	117806	X>G	23216615	247785	271001615	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4881.73
PHASE	118806	G>X	23405815	247786	271191815	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4885.06
PHASE	118816	X>G	23405816	249390	272795816	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4906.29
PHASE	119816	G>X	23602072	249391	272993072	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4910.10
PHASE	119826	X>G	23602073	251523	275125073	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4942.36
PHASE	120826	G>X	23793097	251524	275317097	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4946.14
PHASE	120836	X>G	23793098	253944	277737098	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	4988.57
PHASE	121836	G>X	23979226	253945	277924226	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	4991.85
PHASE	121846	X>G	23979227	256605	280584227	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	5045.30
PHASE	122846	G>X	24175867	256606	280781867	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	5048.55
PHASE	122856	X>G	24175868	259026	283201868	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	5085.37
PHASE	123856	G>X	24367180	259027	283394180	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	5089.14
PHASE	123866	X>G	24367181	260967	285334181	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	5119.61
PHASE	124866	G>X	24555277	260968	285523277	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	5123.35
PHASE	124876	X>G	24555278	262428	286983278	2862.6228829606	4937.5965805715	2963.1778929320	1	2862.6228829606	5141.85
PHASE	125876	G>X	24751486	262429	287180486	2963.1778929320	2963.1778929320	2862.6228829606	1	2862.6228829606	5145.09
IMP	125878	X	287856486	2839.2588093144	5151.76
PHASE	125886	X>G	24751487	264561	289312487	2839.2588093144	4752.0497998458	2963.1778929320	1	2839.2588093144	5185.64
PHASE	126886	G>X	24939679	264562	289501679	2963.1778929320	2963.1778929320	2839.2588093144	1	2839.2588093144	5189.39
PHASE	126896	X>G	24939680	265830	290769680	2839.2588093144	4752.0497998458	2963.1778929320	1	2839.2588093144	5207.31
PHASE	127896	G>X	25128784	265831	290959784	2963.1778929320	2963.1778929320	2839.2588093144	1	2839.2588093144	5210.60
PHASE	127906	X>G	25128785	267243	292371785	2839.2588093144	4752.0497998458	2963.1778929320	1	2839.2588093144	5228.93
PHASE	128906	G>X	25315729	267244	292559729	2963.1778929320	2963.1778929320	2839.2588093144	1	2839.2588093144	5232.27
PHASE	128916	X>G	25315730	268944	294259730	2839.2588093144	4752.0497998458	2963.1778929320	1	2839.2588093144	5257.42
PHASE	129916	G>X	25509346	268945	294454346	2963.1778929320	2963.1778929320	2839.2588093144	1	2839.2588093144	5260.64
PHASE	129926	X>G	25509347	270165	295674347	2839.2588093144	4752.0497998458	2963.1778929320	1	2839.2588093144	5280.26
PHASE	130926	G>X	25704931	270166	295870931	2963.1778929320	2963.1778929320	2839.2588093144	1	2839.2588093144	5283.69
PHASE	130936	X>G	25704932	272010	297714932	2839.2588093144	4752.0497998458	2963.1778929320	1	2839.2588093144	5314.56
PHASE	131936	G>X	25892164	272011	297903164	2963.1778929320	2963.1778929320	2839.2588093144	1	2839.2588093144	5317.96
PHASE	131946	X>G	25892165	273471	299363165	2839.2588093144	4752.0497998458	2963.1778929320	1	2839.2588093144	5337.52
PHASE	132946	G>X	26083669	273472	299555669	2963.1778929320	2963.1778929320	2839.2588093144	1	2839.2588093144	5340.81
RUN	h3e8	H10x1000r11	207	c1000	400	1	0.6	5	0.8	26357583	2839.2588093144	4752.0497998458	0.000000	10	2839.2588093144	1	2757.8538347270	26357583	251964	21950	26083669	273914	101907981638	4810.70	5345.14	stored	300000000	299997669	132951	263	0	2839.2588093144	2963.1778929320	2839.2588093144	1
PERM	h3e8	H10x1000r11	207	c1000 14 2 26 9 21 27 37 81 60 15 35 12 85 20 45 57 6 7 44 51 17 16 32 87 70 79 96 56 55 10 19 23 36 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 43 40 18 71 68 98 73 30 4 13 82 76 49 62 31 66 48 63 29
TRACE	h3e8	H10x1000r11	207	c1000	NA	3253.627727	3237.396361	3225.569794	3204.049487	3199.016177	3146.736836	3146.736836	3146.736836	3146.736836	3146.736836	3135.098936	3135.098936	3135.098936	3135.098936	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3065.142586	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	3062.316164	2958.838675	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007	2950.416007


==> anc/results/hybrid/h3e8_H10x1000r11_208_c1000.txt <==
ARGS	h3e8	H10x1000r11	208	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3957.3911342445	0.01
IMP	2	G	638	3749.1681997670	0.02
IMP	4	G	1122	3652.8906136660	0.03
IMP	18	G	3118	3489.4114094240	0.08
IMP	20	G	3698	3404.3082429818	0.09
IMP	40	G	8682	3354.0636628108	0.17
IMP	42	G	9214	3342.4753084100	0.18
IMP	54	G	12406	3251.4400168009	0.23
IMP	78	G	18886	3209.3290885396	0.37
IMP	196	G	42306	3206.2987187347	0.83
IMP	222	G	48742	3184.7361615209	0.95
IMP	288	G	70138	3169.0930891324	1.27
IMP	338	G	87710	3152.1333472596	1.50
IMP	424	G	118122	3147.2708666002	1.91
IMP	486	G	135574	3138.1767125361	2.21
IMP	560	G	151274	3137.4550514638	2.52
PHASE	710	G>X	183254	1	184254	3137.4550514638	3117.2683098799	3117.2683098799	0	3117.2683098799	3.14
IMP	710	X	184254	3117.2683098799	3.14
IMP	712	X	764254	3067.5542197961	8.14
IMP	714	X	1200254	3065.1573725831	12.99
PHASE	720	X>G	183255	2613	2796255	3062.0562609181	3517.6793246673	3137.4550514638	1	3062.0562609181	33.28
IMP	720	G	2796255	3062.0562609181	33.28
PHASE	1720	G>X	414311	2614	3028311	3084.4826305044	3041.6272537517	3041.6272537517	0	3041.6272537517	38.07
IMP	1720	X	3028311	3041.6272537517	38.07
IMP	1722	X	3752311	2951.9012001706	53.67
IMP	1726	X	5440311	2948.8974826363	85.42
PHASE	1730	X>G	414312	6522	6936312	2948.8974826363	3389.3697031950	3084.4826305044	1	2948.8974826363	122.57
PHASE	2730	G>X	592616	6523	7115616	3067.9678383548	3045.1193732436	2948.8974826363	1	2948.8974826363	127.04
IMP	2734	X	8083616	2934.8648055864	143.44
PHASE	2740	X>G	592617	9231	9823617	2934.8648055864	3786.8243411941	3067.9678383548	1	2934.8648055864	184.78
PHASE	3740	G>X	747209	9232	9979209	3067.9678383548	3045.1193732436	2934.8648055864	1	2934.8648055864	188.40
IMP	3742	X	10751209	2933.9514684207	206.89
PHASE	3750	X>G	747210	12852	13599210	2933.9514684207	3316.3626734350	3067.9678383548	1	2933.9514684207	276.40
PHASE	4750	G>X	899690	12853	13752690	3067.9678383548	3045.1193732436	2933.9514684207	1	2933.9514684207	279.92
IMP	4756	X	15108690	2928.6811997191	315.55
IMP	4758	X	15544690	2899.7146823197	326.98
PHASE	4760	X>G	899691	14937	15836691	2899.7146823197	4137.7113354708	3067.9678383548	1	2899.7146823197	331.93
PHASE	5760	G>X	1057115	14938	15995115	3067.9678383548	3045.1193732436	2899.7146823197	1	2899.7146823197	336.10
PHASE	5770	X>G	1057116	16158	17215116	2899.7146823197	4137.7113354708	3067.9678383548	1	2899.7146823197	355.55
PHASE	6770	G>X	1211420	16159	17370420	3067.9678383548	3045.1193732436	2899.7146823197	1	2899.7146823197	359.56
PHASE	6780	X>G	1211421	17667	18878421	2899.7146823197	4137.7113354708	3067.9678383548	1	2899.7146823197	385.65
PHASE	7780	G>X	1363469	17668	19031469	3067.9678383548	3045.1193732436	2899.7146823197	1	2899.7146823197	389.65
PHASE	7790	X>G	1363470	19224	20587470	2899.7146823197	4137.7113354708	3067.9678383548	1	2899.7146823197	418.54
PHASE	8790	G>X	1523198	19225	20748198	3066.7927385154	3053.5659916056	2899.7146823197	1	2899.7146823197	422.69
IMP	8792	X	21280198	2891.6812087282	431.58
PHASE	8800	X>G	1523199	21069	22592199	2891.6812087282	3587.2939825966	3066.7927385154	1	2891.6812087282	451.46
PHASE	9800	G>X	1647023	21070	22717023	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	455.08
PHASE	9810	X>G	1647024	23346	24993024	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	512.73
PHASE	10810	G>X	1751600	23347	25098600	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	516.45
PHASE	10820	X>G	1751601	25527	27278601	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	562.05
PHASE	11820	G>X	1853633	25528	27381633	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	565.63
PHASE	11830	X>G	1853634	27420	29273634	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	601.70
PHASE	12830	G>X	1952834	27421	29373834	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	605.11
PHASE	12840	X>G	1952835	28785	30737835	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	629.46
PHASE	13840	G>X	2054723	28786	30840723	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	632.89
PHASE	13850	X>G	2054724	30774	32828724	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	670.23
PHASE	14850	G>X	2153732	30775	32928732	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	673.76
PHASE	14860	X>G	2153733	32571	34724733	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	707.97
PHASE	15860	G>X	2251973	32572	34823973	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	711.39
PHASE	15870	X>G	2251974	34320	36571974	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	749.83
PHASE	16870	G>X	2349878	34321	36670878	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	752.63
PHASE	16880	X>G	2349879	36069	38418879	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	784.95
PHASE	17880	G>X	2445287	36070	38515287	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	787.67
PHASE	17890	X>G	2445288	37818	40263288	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	815.66
PHASE	18890	G>X	2542808	37819	40361808	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	819.21
PHASE	18900	X>G	2542809	39807	42349809	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	859.41
PHASE	19900	G>X	2642489	39808	42450489	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	862.14
PHASE	19910	X>G	2642490	41652	44294490	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	895.25
PHASE	20910	G>X	2738906	41653	44391906	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	898.75
PHASE	20920	X>G	2738907	43257	45995907	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	928.65
PHASE	21920	G>X	2838299	43258	46096299	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	931.33
PHASE	21930	X>G	2838300	45486	48324300	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	970.30
PHASE	22930	G>X	2935724	45487	48422724	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	973.94
PHASE	22940	X>G	2935725	47283	50218725	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1012.92
PHASE	23940	G>X	3034397	47284	50318397	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1016.50
PHASE	23950	X>G	3034398	49080	52114398	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1049.68
PHASE	24950	G>X	3130526	49081	52211526	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1053.07
PHASE	24960	X>G	3130527	50733	53863527	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1091.05
PHASE	25960	G>X	3226943	50734	53960943	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1094.30
PHASE	25970	X>G	3226944	52194	55420944	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1120.39
PHASE	26970	G>X	3320816	52195	55515816	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1123.69
PHASE	26980	X>G	3320817	53655	56975817	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1148.63
PHASE	27980	G>X	3419825	53656	57075825	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1152.13
PHASE	27990	X>G	3419826	55260	58679826	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1178.80
PHASE	28990	G>X	3517106	55261	58778106	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1182.29
PHASE	29000	X>G	3517107	57489	61006107	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1252.56
PHASE	30000	G>X	3616403	57490	61106403	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1255.81
PHASE	30010	X>G	3616404	59190	62806404	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1287.60
PHASE	31010	G>X	3718340	59191	62909340	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1291.25
PHASE	31020	X>G	3718341	60891	64609341	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1320.02
PHASE	32020	G>X	3812309	60892	64704309	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1323.35
PHASE	32030	X>G	3812310	62688	66500310	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1358.90
PHASE	33030	G>X	3911654	62689	66600654	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1362.39
PHASE	33040	X>G	3911655	64389	68300655	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1393.16
PHASE	34040	G>X	4007927	64390	68397927	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1396.58
PHASE	34050	X>G	4007928	66282	70289928	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1433.17
PHASE	35050	G>X	4105256	66283	70388256	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1436.75
PHASE	35060	X>G	4105257	68031	72136257	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1468.97
PHASE	36060	G>X	4203209	68032	72235209	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1472.16
PHASE	36070	X>G	4203210	70452	74655210	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1525.25
PHASE	37070	G>X	4300970	70453	74753970	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1528.44
PHASE	37080	X>G	4300971	72489	76789971	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1570.54
PHASE	38080	G>X	4396763	72490	76886763	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1574.06
PHASE	38090	X>G	4396764	74142	78538764	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1604.60
PHASE	39090	G>X	4502348	74143	78645348	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1608.25
PHASE	39100	X>G	4502349	76035	80537349	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1644.17
PHASE	40100	G>X	4597181	76036	80633181	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1647.67
PHASE	40110	X>G	4597182	78216	82813182	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1688.54
PHASE	41110	G>X	4693598	78217	82910598	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1691.88
PHASE	41120	X>G	4693599	80253	84946599	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1733.10
PHASE	42120	G>X	4795343	80254	85049343	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1736.61
PHASE	42130	X>G	4795344	81954	86749344	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1770.34
PHASE	43130	G>X	4894496	81955	86849496	3056.5624399251	3042.2382392656	2891.6812087282	1	2891.6812087282	1774.00
PHASE	43140	X>G	4894497	83751	88645497	2891.6812087282	3587.2939825966	3056.5624399251	1	2891.6812087282	1809.63
PHASE	44140	G>X	5007137	83752	88759137	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	1813.45
PHASE	44150	X>G	5007138	85452	90459138	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	1847.06
PHASE	45150	G>X	5118770	85453	90571770	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	1850.40
PHASE	45160	X>G	5118771	87729	92847771	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	1929.15
PHASE	46160	G>X	5234195	87730	92964195	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	1932.90
PHASE	46170	X>G	5234196	89670	94904196	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	1972.51
PHASE	47170	G>X	5348132	89671	95019132	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	1976.07
PHASE	47180	X>G	5348133	91419	96767133	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2008.48
PHASE	48180	G>X	5463029	91420	96883029	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2011.74
PHASE	48190	X>G	5463030	93648	99111030	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2059.86
PHASE	49190	G>X	5578742	93649	99227742	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2063.62
PHASE	49200	X>G	5578743	95781	101359743	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2109.18
PHASE	50200	G>X	5699207	95782	101481207	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2113.04
PHASE	50210	X>G	5699208	97386	103085208	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2138.84
PHASE	51210	G>X	5814104	97387	103201104	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2142.71
PHASE	51220	X>G	5814105	99231	105045105	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2179.98
PHASE	52220	G>X	5933657	99232	105165657	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2183.37
PHASE	52230	X>G	5933658	101076	107009658	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2216.21
PHASE	53230	G>X	6045770	101077	107122770	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2219.78
PHASE	53240	X>G	6045771	102921	108966771	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2256.55
PHASE	54240	G>X	6155867	102922	109077867	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2259.85
PHASE	54250	X>G	6155868	105102	111257868	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2301.22
PHASE	55250	G>X	6266780	105103	111369780	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2304.78
PHASE	55260	X>G	6266781	107235	113501781	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2343.35
PHASE	56260	G>X	6379085	107236	113615085	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2347.12
PHASE	56270	X>G	6379086	108744	115123086	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2377.05
PHASE	57270	G>X	6494606	108745	115239606	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2380.50
PHASE	57280	X>G	6494607	110781	117275607	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2423.33
PHASE	58280	G>X	6609695	110782	117391695	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2426.84
PHASE	58290	X>G	6609696	113010	119619696	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2469.96
PHASE	59290	G>X	6719984	113011	119730984	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2473.50
PHASE	59300	X>G	6719985	114759	121478985	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2511.17
PHASE	60300	G>X	6834641	114760	121594641	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2514.74
PHASE	60310	X>G	6834642	116412	123246642	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2540.67
PHASE	61310	G>X	6949826	116413	123362826	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2544.24
PHASE	61320	X>G	6949827	118257	125206827	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2574.59
PHASE	62320	G>X	7063763	118258	125321763	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2578.25
PHASE	62330	X>G	7063764	120102	127165764	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2620.08
PHASE	63330	G>X	7179188	120103	127282188	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2623.43
PHASE	63340	X>G	7179189	121947	129126189	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2659.84
PHASE	64340	G>X	7298117	121948	129246117	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2663.40
PHASE	64350	X>G	7298118	124080	131378118	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2705.40
PHASE	65350	G>X	7408166	124081	131489166	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2709.02
PHASE	65360	X>G	7408167	126165	133573167	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2751.32
PHASE	66360	G>X	7519799	126166	133685799	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2755.11
PHASE	66370	X>G	7519800	128730	136249800	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2814.51
PHASE	67370	G>X	7629464	128731	136360464	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2818.13
PHASE	67380	X>G	7629465	130335	137964465	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2850.64
PHASE	68380	G>X	7742393	130336	138078393	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2854.44
PHASE	68390	X>G	7742394	132132	139874394	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2887.11
PHASE	69390	G>X	7858730	132133	139991730	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2890.80
PHASE	69400	X>G	7858731	133737	141595731	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2920.42
PHASE	70400	G>X	7966235	133738	141704235	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2923.75
PHASE	70410	X>G	7966236	135534	143500236	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2953.97
PHASE	71410	G>X	8081324	135535	143616324	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2957.37
PHASE	71420	X>G	8081325	137043	145124325	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	2986.60
PHASE	72420	G>X	8193677	137044	145237677	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	2990.23
PHASE	72430	X>G	8193678	138984	147177678	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3027.03
PHASE	73430	G>X	8306414	138985	147291414	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3030.63
PHASE	73440	X>G	8306415	140973	149279415	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3067.14
PHASE	74440	G>X	8422175	140974	149396175	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3071.04
PHASE	74450	X>G	8422176	142386	150808176	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3097.66
PHASE	75450	G>X	8534000	142387	150921000	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3101.24
PHASE	75460	X>G	8534001	143991	152525001	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3132.09
PHASE	76460	G>X	8643953	143992	152635953	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3135.90
PHASE	76470	X>G	8643954	146172	154815954	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3184.50
PHASE	77470	G>X	8757458	146173	154930458	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3188.23
PHASE	77480	X>G	8757459	147873	156630459	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3222.09
PHASE	78480	G>X	8867795	147874	156741795	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3225.69
PHASE	78490	X>G	8867796	149334	158201796	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3249.12
PHASE	79490	G>X	8988596	149335	158323596	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3252.98
PHASE	79500	X>G	8988597	151323	160311597	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3297.30
PHASE	80500	G>X	9104789	151324	160428789	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3301.13
PHASE	80510	X>G	9104790	152976	162080790	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3329.63
PHASE	81510	G>X	9222806	152977	162199806	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3333.28
PHASE	81520	X>G	9222807	154629	163851807	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3365.49
PHASE	82520	G>X	9338567	154630	163968567	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3369.35
PHASE	82530	X>G	9338568	156378	165716568	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3402.06
PHASE	83530	G>X	9451976	156379	165830976	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3405.40
PHASE	83540	X>G	9451977	158223	167674977	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3439.09
PHASE	84540	G>X	9567497	158224	167791497	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3442.87
PHASE	84550	X>G	9567498	160260	169827498	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3484.83
PHASE	85550	G>X	9683930	160261	169944930	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3488.47
PHASE	85560	X>G	9683931	162489	172172931	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3537.22
PHASE	86560	G>X	9800267	162490	172290267	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3541.12
PHASE	86570	X>G	9800268	164142	173942268	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3571.67
PHASE	87570	G>X	9916940	164143	174059940	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3575.30
PHASE	87580	X>G	9916941	166419	176335941	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3619.11
PHASE	88580	G>X	10025117	166420	176445117	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3622.63
PHASE	88590	X>G	10025118	168072	178097118	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3652.57
PHASE	89590	G>X	10137902	168073	178210902	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3656.21
PHASE	89600	X>G	10137903	170301	180438903	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3708.90
PHASE	90600	G>X	10253999	170302	180555999	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3712.77
PHASE	90610	X>G	10254000	172290	182544000	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3760.57
PHASE	91610	G>X	10368128	172291	182659128	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3764.29
PHASE	91620	X>G	10368129	174183	184551129	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3798.77
PHASE	92620	G>X	10482497	174184	184666497	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3802.40
PHASE	92630	X>G	10482498	175884	186366498	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3832.54
PHASE	93630	G>X	10594178	175885	186479178	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3836.26
PHASE	93640	X>G	10594179	177489	188083179	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3864.65
PHASE	94640	G>X	10704611	177490	188194611	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3868.29
PHASE	94650	X>G	10704612	179190	189894612	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3893.87
PHASE	95650	G>X	10819076	179191	190010076	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3896.76
PHASE	95660	X>G	10819077	181227	192046077	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3932.02
PHASE	96660	G>X	10928549	181228	192156549	3047.8176445954	3033.4934439360	2891.6812087282	1	2891.6812087282	3934.91
PHASE	96670	X>G	10928550	183072	194000550	2891.6812087282	3587.2939825966	3047.8176445954	1	2891.6812087282	3975.29
PHASE	97670	G>X	11047910	183073	194120910	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	3978.71
PHASE	97680	X>G	11047911	184821	195868911	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4010.63
PHASE	98680	G>X	11210855	184822	196032855	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4014.41
PHASE	98690	X>G	11210856	186762	197972856	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4049.32
PHASE	99690	G>X	11379848	186763	198142848	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4053.22
PHASE	99700	X>G	11379849	188319	199698849	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4079.70
PHASE	100700	G>X	11543273	188320	199863273	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4083.48
PHASE	100710	X>G	11543274	190308	201851274	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4124.19
PHASE	101710	G>X	11708426	190309	202017426	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4127.99
PHASE	101720	X>G	11708427	193065	204773427	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4178.79
PHASE	102720	G>X	11869691	193066	204935691	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4182.25
PHASE	102730	X>G	11869692	195054	206923692	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4214.58
PHASE	103730	G>X	12035228	195055	207090228	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4218.37
PHASE	103740	X>G	12035229	196947	208982229	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4251.16
PHASE	104740	G>X	12200141	196948	209148141	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4254.70
PHASE	104750	X>G	12200142	198840	211040142	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4289.05
PHASE	105750	G>X	12365150	198841	211206150	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4292.83
PHASE	105760	X>G	12365151	200733	213098151	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4328.32
PHASE	106760	G>X	12536687	200734	213270687	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4332.19
PHASE	106770	X>G	12536688	202914	215450688	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4369.18
PHASE	107770	G>X	12700880	202915	215615880	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4372.99
PHASE	107780	X>G	12700881	204855	217555881	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4409.35
PHASE	108780	G>X	12863249	204856	217719249	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4412.85
PHASE	108790	X>G	12863250	206700	219563250	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4447.87
PHASE	109790	G>X	13025090	206701	219726090	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4451.40
PHASE	109800	X>G	13025091	208545	221570091	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4486.65
PHASE	110800	G>X	13187747	208546	221733747	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4490.32
PHASE	110810	X>G	13187748	210294	223481748	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4523.54
PHASE	111810	G>X	13358516	210295	223653516	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4527.24
PHASE	111820	X>G	13358517	211995	225353517	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4553.69
PHASE	112820	G>X	13528133	211996	225524133	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4557.25
PHASE	112830	X>G	13528134	213840	227368134	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4582.46
PHASE	113830	G>X	13687958	213841	227528958	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4585.97
PHASE	113840	X>G	13687959	215685	229372959	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4619.02
PHASE	114840	G>X	13857911	215686	229543911	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4622.56
PHASE	114850	X>G	13857912	217434	231291912	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4653.42
PHASE	115850	G>X	14021816	217435	231456816	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4656.82
PHASE	115860	X>G	14021817	219471	233492817	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4696.70
PHASE	116860	G>X	14183753	219472	233655753	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4700.22
PHASE	116870	X>G	14183754	221172	235355754	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4730.11
PHASE	117870	G>X	14353418	221173	235526418	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4733.72
PHASE	117880	X>G	14353419	223065	237418419	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4769.00
PHASE	118880	G>X	14521787	223066	237587787	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4772.81
PHASE	118890	X>G	14521788	224718	239239788	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4801.50
PHASE	119890	G>X	14682668	224719	239401668	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4805.21
PHASE	119900	X>G	14682669	226707	241389669	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4844.84
PHASE	120900	G>X	14847821	226708	241555821	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4848.38
PHASE	120910	X>G	14847822	228456	243303822	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4878.32
PHASE	121910	G>X	15009806	228457	243466806	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4882.06
PHASE	121920	X>G	15009807	230493	245502807	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4915.94
PHASE	122920	G>X	15170111	230494	245664111	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4919.15
PHASE	122930	X>G	15170112	232914	248084112	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4969.03
PHASE	123930	G>X	15335600	232915	248250600	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	4972.79
PHASE	123940	X>G	15335601	234519	249854601	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	4998.96
PHASE	124940	G>X	15501713	234520	250021713	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5002.22
PHASE	124950	X>G	15501714	236268	251769714	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5033.16
PHASE	125950	G>X	15666962	236269	251935962	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5036.95
PHASE	125960	X>G	15666963	238209	253875963	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5068.51
PHASE	126960	G>X	15831107	238210	254041107	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5071.72
PHASE	126970	X>G	15831108	239910	255741108	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5095.13
PHASE	127970	G>X	15991652	239911	255902652	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5098.34
PHASE	127980	X>G	15991653	241275	257266653	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5118.28
PHASE	128980	G>X	16164869	241276	257440869	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5121.53
PHASE	128990	X>G	16164870	243072	259236870	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5151.29
PHASE	129990	G>X	16333094	243073	259406094	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5154.98
PHASE	130000	X>G	16333095	244773	261106095	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5182.59
PHASE	131000	G>X	16496855	244774	261270855	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5186.33
PHASE	131010	X>G	16496856	246810	263306856	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5228.61
PHASE	132010	G>X	16659704	246811	263470704	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5231.92
PHASE	132020	X>G	16659705	248463	265122705	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5256.24
PHASE	133020	G>X	16821497	248464	265285497	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5259.36
PHASE	133030	X>G	16821498	250116	266937498	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5287.54
PHASE	134030	G>X	16982474	250117	267099474	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5291.28
PHASE	134040	X>G	16982475	252057	269039475	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5326.77
PHASE	135040	G>X	17146667	252058	269204667	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5330.52
PHASE	135050	X>G	17146668	253614	270760668	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5354.09
PHASE	136050	G>X	17318876	253615	270933876	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5357.93
PHASE	136060	X>G	17318877	255555	272873877	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5400.26
PHASE	137060	G>X	17482013	255556	273038013	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5403.73
PHASE	137070	X>G	17482014	257400	274882014	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5435.07
PHASE	138070	G>X	17648750	257401	275049750	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5438.85
PHASE	138080	X>G	17648751	259485	277133751	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5477.13
PHASE	139080	G>X	17817359	259486	277303359	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5480.83
PHASE	139090	X>G	17817360	261666	279483360	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5516.87
PHASE	140090	G>X	17980928	261667	279647928	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5520.08
PHASE	140100	X>G	17980929	263511	281491929	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5550.32
PHASE	141100	G>X	18151889	263512	281663889	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5554.08
PHASE	141110	X>G	18151890	265884	284035890	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5610.47
PHASE	142110	G>X	18319298	265885	284204298	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5614.23
PHASE	142120	X>G	18319299	267633	285952299	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5645.63
PHASE	143120	G>X	18481379	267634	286115379	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5649.38
PHASE	143130	X>G	18481380	269286	287767380	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5680.91
PHASE	144130	G>X	18647828	269287	287934828	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5684.69
PHASE	144140	X>G	18647829	271275	289922829	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5726.19
PHASE	145140	G>X	18809813	271276	290085813	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5729.94
PHASE	145150	X>G	18809814	273264	292073814	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5758.69
PHASE	146150	G>X	18978374	273265	292243374	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5761.93
PHASE	146160	X>G	18978375	275205	294183375	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5789.42
PHASE	147160	G>X	19143959	275206	294349959	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5792.64
PHASE	147170	X>G	19143960	276858	296001960	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5816.47
PHASE	148170	G>X	19309304	276859	296168304	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5819.72
PHASE	148180	X>G	19309305	279471	298780305	2891.6812087282	3587.2939825966	3045.1140277347	1	2891.6812087282	5856.95
PHASE	149180	G>X	19474025	279472	298946025	3045.1140277347	3031.4950923866	2891.6812087282	1	2891.6812087282	5860.66
RUN	h3e8	H10x1000r11	208	c1000	400	1	0.6	5	0.8	19754513	2891.6812087282	3587.2939825966	0.000000	8	2891.6812087282	1	2750.0324911337	19754513	264437	16051	19474025	280488	98573394017	5345.11	5880.38	stored	300000000	299962025	149184	295	1	2891.6812087282	3045.1140277347	2891.6812087282	1
PERM	h3e8	H10x1000r11	208	c1000 12 85 20 45 57 6 7 44 51 17 16 32 87 73 4 30 13 82 76 49 90 80 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 71 18 72 84 43 40 68 98 79 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 59 75 62 31 66 48 63 29 35 15 53
TRACE	h3e8	H10x1000r11	208	c1000	NA	3404.308243	3342.475308	3251.440017	3209.329089	3209.329089	3209.329089	3209.329089	3209.329089	3206.298719	3184.736162	3184.736162	3184.736162	3184.736162	3184.736162	3169.093089	3169.093089	3169.093089	3152.133347	3152.133347	3152.133347	3152.133347	3152.133347	3152.133347	3147.270867	3147.270867	3147.270867	3147.270867	3138.176713	3138.176713	3138.176713	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3137.455051	3065.157373	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261	3062.056261


==> anc/results/hybrid/h3e8_H10x1000r11_209_c1000.txt <==
ARGS	h3e8	H10x1000r11	209	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3779.1149036370	0.01
IMP	2	G	734	3608.2875975115	0.01
IMP	4	G	1266	3607.6913673903	0.02
IMP	6	G	1990	3533.3814025808	0.03
IMP	8	G	2570	3431.4296260483	0.04
IMP	24	G	4090	3348.3216250284	0.09
IMP	40	G	8106	3340.9852725952	0.16
IMP	46	G	10182	3339.4502353145	0.18
IMP	58	G	14334	3226.9692070263	0.24
IMP	158	G	32918	3218.7306464794	0.62
IMP	168	G	34186	3209.4753670640	0.65
IMP	268	G	52338	3202.3971557321	1.03
PHASE	418	G>X	87630	1	88630	3202.3971557321	3002.1567895805	3002.1567895805	0	3002.1567895805	1.67
IMP	418	X	88630	3002.1567895805	1.67
IMP	420	X	572630	2875.3402803486	25.86
IMP	422	X	816630	2867.3806133488	38.83
PHASE	428	X>G	87631	1797	1884631	2867.3806133488	3490.7624795163	3202.3971557321	1	2867.3806133488	80.31
PHASE	1428	G>X	316383	1798	2114383	3202.3971557321	3002.1567895805	2867.3806133488	1	2867.3806133488	85.15
IMP	1434	X	3038383	2851.1335353543	125.79
PHASE	1438	X>G	316384	3018	3334384	2851.1335353543	3711.5430132765	3202.3971557321	1	2851.1335353543	134.65
PHASE	2438	G>X	507696	3019	3526696	3163.5214548522	3005.8275390229	2851.1335353543	1	2851.1335353543	139.21
PHASE	2448	X>G	507697	3999	4506697	2851.1335353543	3711.5430132765	3163.5214548522	1	2851.1335353543	174.96
PHASE	3448	G>X	688497	4000	4688497	3163.5214548522	3005.8275390229	2851.1335353543	1	2851.1335353543	179.39
PHASE	3458	X>G	688498	4740	5428498	2851.1335353543	3711.5430132765	3163.5214548522	1	2851.1335353543	197.16
PHASE	4458	G>X	870594	4741	5611594	3163.5214548522	3005.8275390229	2851.1335353543	1	2851.1335353543	201.63
PHASE	4468	X>G	870595	5481	6351595	2851.1335353543	3711.5430132765	3163.5214548522	1	2851.1335353543	217.52
PHASE	5468	G>X	1045299	5482	6527299	3159.1780834070	3029.3243992777	2851.1335353543	1	2851.1335353543	221.89
PHASE	5478	X>G	1045300	6894	7939300	2851.1335353543	3711.5430132765	3159.1780834070	1	2851.1335353543	281.48
PHASE	6478	G>X	1290996	6895	8185996	3156.6142018501	3011.7758007584	2851.1335353543	1	2851.1335353543	285.70
IMP	6482	X	9153996	2845.5654834616	328.20
PHASE	6488	X>G	1290997	8787	10077997	2845.5654834616	3736.4560791749	3156.6142018501	1	2845.5654834616	358.65
PHASE	7488	G>X	1470021	8788	10258021	3152.1346258154	3022.2809416861	2845.5654834616	1	2845.5654834616	362.95
PHASE	7498	X>G	1470022	9576	11046022	2845.5654834616	3736.4560791749	3152.1346258154	1	2845.5654834616	383.66
PHASE	8498	G>X	1688742	9577	11265742	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	388.27
PHASE	8508	X>G	1688743	10413	12101743	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	407.79
PHASE	9508	G>X	1924983	10414	12338983	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	412.69
PHASE	9518	X>G	1924984	11586	13510984	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	447.44
PHASE	10518	G>X	2162136	11587	13749136	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	451.97
PHASE	10528	X>G	2162137	12327	14489137	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	468.32
PHASE	11528	G>X	2398377	12328	14726377	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	473.23
PHASE	11538	X>G	2398378	13068	15466378	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	490.02
PHASE	12538	G>X	2633226	13069	15702226	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	494.39
PHASE	12548	X>G	2633227	13857	16490227	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	514.26
PHASE	13548	G>X	2870763	13858	16728763	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	518.93
PHASE	13558	X>G	2870764	14646	17516764	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	536.99
PHASE	14558	G>X	3106668	14647	17753668	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	541.85
PHASE	14568	X>G	3106669	15435	18541669	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	560.70
PHASE	15568	G>X	3342381	15436	18778381	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	565.35
PHASE	15578	X>G	3342382	16368	19710382	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	593.19
PHASE	16578	G>X	3583278	16369	19952278	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	597.81
PHASE	16588	X>G	3583279	17109	20692279	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	615.93
PHASE	17588	G>X	3820383	17110	20930383	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	620.95
PHASE	17598	X>G	3820384	17898	21718384	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	642.38
PHASE	18598	G>X	4057440	17899	21956440	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	647.18
PHASE	18608	X>G	4057441	18639	22696441	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	665.92
PHASE	19608	G>X	4292769	18640	22932769	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	670.77
PHASE	19618	X>G	4292770	19380	23672770	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	686.98
PHASE	20618	G>X	4529634	19381	23910634	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	691.31
PHASE	20628	X>G	4529635	20361	24890635	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	725.44
PHASE	21628	G>X	4765395	20362	25127395	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	730.40
PHASE	21638	X>G	4765396	21294	26059396	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	755.02
PHASE	22638	G>X	5000916	21295	26295916	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	758.74
PHASE	22648	X>G	5000917	22035	27035917	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	772.10
PHASE	23648	G>X	5237589	22036	27273589	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	776.12
PHASE	23658	X>G	5237590	22824	28061590	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	792.21
PHASE	24658	G>X	5478726	22825	28303726	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	795.85
PHASE	24668	X>G	5478727	23613	29091727	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	810.72
PHASE	25668	G>X	5717991	23614	29331991	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	815.34
PHASE	25678	X>G	5717992	24402	30119992	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	835.42
PHASE	26678	G>X	5953704	24403	30356704	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	839.97
PHASE	26688	X>G	5953705	25143	31096705	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	856.04
PHASE	27688	G>X	6188457	25144	31332457	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	860.37
PHASE	27698	X>G	6188458	25884	32072458	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	878.92
PHASE	28698	G>X	6426570	25885	32311570	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	883.30
PHASE	28708	X>G	6426571	26673	33099571	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	902.43
PHASE	29708	G>X	6660555	26674	33334555	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	907.14
PHASE	29718	X>G	6660556	27414	34074556	2845.5654834616	3736.4560791749	3151.5502125312	1	2845.5654834616	921.84
PHASE	30718	G>X	6895932	27415	34310932	3151.5502125312	3021.6965284019	2845.5654834616	1	2845.5654834616	926.19
IMP	30720	X	34842932	2842.4481288608	942.49
PHASE	30728	X>G	6895933	28539	35434933	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	958.00
PHASE	31728	G>X	7131261	28540	35671261	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	963.09
PHASE	31738	X>G	7131262	29376	36507262	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	990.19
PHASE	32738	G>X	7365006	29377	36742006	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	994.47
PHASE	32748	X>G	7365007	30261	37626007	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1021.02
PHASE	33748	G>X	7602303	30262	37864303	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1025.66
PHASE	33758	X>G	7602304	31050	38652304	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1049.08
PHASE	34758	G>X	7839696	31051	38890696	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1053.71
PHASE	34768	X>G	7839697	31791	39630697	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1072.35
PHASE	35768	G>X	8074737	31792	39866737	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1076.67
PHASE	35778	X>G	8074738	32580	40654738	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1098.33
PHASE	36778	G>X	8311506	32581	40892506	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1103.15
PHASE	36788	X>G	8311507	33369	41680507	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1126.45
PHASE	37788	G>X	8549763	33370	41919763	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1131.04
PHASE	37798	X>G	8549764	34158	42707764	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1153.47
PHASE	38798	G>X	8785716	34159	42944716	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1157.99
PHASE	38808	X>G	8785717	34947	43732717	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1182.59
PHASE	39808	G>X	9026613	34948	43974613	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1187.20
PHASE	39818	X>G	9026614	35880	44906614	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1216.10
PHASE	40818	G>X	9261270	35881	45142270	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1220.64
PHASE	40828	X>G	9261271	36813	46074271	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1249.85
PHASE	41828	G>X	9496695	36814	46310695	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1254.12
PHASE	41838	X>G	9496696	37602	47098696	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1275.89
PHASE	42838	G>X	9733944	37603	47336944	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1280.20
PHASE	42848	X>G	9733945	38343	48076945	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1298.35
PHASE	43848	G>X	9969225	38344	48313225	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1302.65
PHASE	43858	X>G	9969226	39324	49293226	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1341.02
PHASE	44858	G>X	10204650	39325	49529650	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1345.59
PHASE	44868	X>G	10204651	40113	50317651	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1366.94
PHASE	45868	G>X	10439019	40114	50553019	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1371.55
PHASE	45878	X>G	10439020	40902	51341020	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1392.02
PHASE	46878	G>X	10676316	40903	51579316	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1396.61
PHASE	46888	X>G	10676317	41739	52415317	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1422.84
PHASE	47888	G>X	10912701	41740	52652701	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1427.49
PHASE	47898	X>G	10912702	42672	53584702	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1461.51
PHASE	48898	G>X	11155710	42673	53828710	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1465.80
PHASE	48908	X>G	11155711	43701	54856711	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1499.29
PHASE	49908	G>X	11393055	43702	55095055	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1504.04
PHASE	49918	X>G	11393056	44634	56027056	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1534.55
PHASE	50918	G>X	11631216	44635	56266216	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1539.28
PHASE	50928	X>G	11631217	45615	57246217	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1578.50
PHASE	51928	G>X	11869569	45616	57485569	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1583.30
PHASE	51938	X>G	11869570	46404	58273570	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1606.84
PHASE	52938	G>X	12110754	46405	58515754	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1611.53
PHASE	52948	X>G	12110755	47193	59303755	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1633.05
PHASE	53948	G>X	12346755	47194	59540755	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1637.96
PHASE	53958	X>G	12346756	47982	60328756	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1660.49
PHASE	54958	G>X	12578388	47983	60561388	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1665.18
PHASE	54968	X>G	12578389	48723	61301389	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1685.70
PHASE	55968	G>X	12813429	48724	61537429	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1690.41
PHASE	55978	X>G	12813430	49512	62325430	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1712.45
PHASE	56978	G>X	13048710	49513	62561710	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1717.13
PHASE	56988	X>G	13048711	50541	63589711	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1755.88
PHASE	57988	G>X	13287495	50542	63829495	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1760.71
PHASE	57998	X>G	13287496	51282	64569496	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1780.19
PHASE	58998	G>X	13522296	51283	64805296	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1784.60
PHASE	59008	X>G	13522297	52071	65593297	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1809.45
PHASE	60008	G>X	13759017	52072	65831017	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1814.09
PHASE	60018	X>G	13759018	52956	66715018	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1839.38
PHASE	61018	G>X	13993626	52957	66950626	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1843.73
PHASE	61028	X>G	13993627	53841	67834627	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1871.37
PHASE	62028	G>X	14226891	53842	68068891	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1875.81
PHASE	62038	X>G	14226892	54630	68856892	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1901.79
PHASE	63038	G>X	14463756	54631	69094756	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1906.16
PHASE	63048	X>G	14463757	55563	70026757	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1941.98
PHASE	64048	G>X	14700093	55564	70264093	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1946.27
PHASE	64058	X>G	14700094	56544	71244094	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	1979.34
PHASE	65058	G>X	14937054	56545	71482054	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	1984.23
PHASE	65068	X>G	14937055	57333	72270055	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2009.23
PHASE	66068	G>X	15172575	57334	72506575	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2013.35
PHASE	66078	X>G	15172576	58170	73342576	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2045.49
PHASE	67078	G>X	15408144	58171	73579144	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2050.23
PHASE	67088	X>G	15408145	58911	74319145	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2072.14
PHASE	68088	G>X	15642273	58912	74554273	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2076.68
PHASE	68098	X>G	15642274	59700	75342274	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2100.00
PHASE	69098	G>X	15876306	59701	75577306	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2104.75
PHASE	69108	X>G	15876307	60441	76317307	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2128.09
PHASE	70108	G>X	16111155	60442	76553155	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2132.54
PHASE	70118	X>G	16111156	61326	77437156	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2163.54
PHASE	71118	G>X	16347588	61327	77674588	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2168.47
PHASE	71128	X>G	16347589	62211	78558589	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2194.38
PHASE	72128	G>X	16584693	62212	78796693	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2199.23
PHASE	72138	X>G	16584694	63000	79584694	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2223.97
PHASE	73138	G>X	16824150	63001	79825150	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2228.66
PHASE	73148	X>G	16824151	63981	80805151	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2265.24
PHASE	74148	G>X	17060295	63982	81042295	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2269.72
PHASE	74158	X>G	17060296	64770	81830296	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2292.91
PHASE	75158	G>X	17295432	64771	82066432	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2297.62
PHASE	75168	X>G	17295433	65511	82806433	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2318.27
PHASE	76168	G>X	17530089	65512	83042089	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2322.76
PHASE	76178	X>G	17530090	66540	84070090	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2361.31
PHASE	77178	G>X	17768154	66541	84309154	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2366.11
PHASE	77188	X>G	17768155	67425	85193155	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2393.69
PHASE	78188	G>X	18004779	67426	85430779	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2397.34
PHASE	78198	X>G	18004780	68502	86506780	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2427.57
PHASE	79198	G>X	18243996	68503	86746996	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2432.52
PHASE	79208	X>G	18243997	69339	87582997	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2455.65
PHASE	80208	G>X	18476301	69340	87816301	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2460.29
PHASE	80218	X>G	18476302	70080	88556302	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2479.68
PHASE	81218	G>X	18712590	70081	88793590	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2484.44
PHASE	81228	X>G	18712591	70869	89581591	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2505.75
PHASE	82228	G>X	18950175	70870	89820175	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2510.52
PHASE	82238	X>G	18950176	71610	90560176	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2530.31
PHASE	83238	G>X	19187664	71611	90798664	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2535.23
PHASE	83248	X>G	19187665	72399	91586665	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2562.80
PHASE	84248	G>X	19425921	72400	91825921	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2567.37
PHASE	84258	X>G	19425922	73140	92565922	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2588.21
PHASE	85258	G>X	19664754	73141	92805754	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2592.86
PHASE	85268	X>G	19664755	73929	93593755	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2614.52
PHASE	86268	G>X	19900083	73930	93830083	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2619.17
PHASE	86278	X>G	19900084	74766	94666084	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2643.73
PHASE	87278	G>X	20135124	74767	94902124	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2648.01
PHASE	87288	X>G	20135125	75603	95738125	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2671.62
PHASE	88288	G>X	20370213	75604	95974213	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2676.24
PHASE	88298	X>G	20370214	76632	97002214	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2707.65
PHASE	89298	G>X	20605158	76633	97238158	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2712.32
PHASE	89308	X>G	20605159	77421	98026159	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2735.34
PHASE	90308	G>X	20841687	77422	98263687	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2739.86
PHASE	90318	X>G	20841688	78450	99291688	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2774.11
PHASE	91318	G>X	21077832	78451	99528832	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2779.08
PHASE	91328	X>G	21077833	79239	100316833	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2803.83
PHASE	92328	G>X	21314265	79240	100554265	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2808.59
PHASE	92338	X>G	21314266	80124	101438266	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2834.81
PHASE	93338	G>X	21548298	80125	101673298	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2839.75
PHASE	93348	X>G	21548299	81057	102605299	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2874.19
PHASE	94348	G>X	21785547	81058	102843547	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2878.79
PHASE	94358	X>G	21785548	81846	103631548	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2905.33
PHASE	95358	G>X	22019676	81847	103866676	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2909.92
PHASE	95368	X>G	22019677	82875	104894677	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2938.66
PHASE	96368	G>X	22256685	82876	105132685	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2943.00
PHASE	96378	X>G	22256686	83808	106064686	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	2974.36
PHASE	97378	G>X	22491918	83809	106300918	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	2978.59
PHASE	97388	X>G	22491919	84693	107184919	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	3005.64
PHASE	98388	G>X	22729407	84694	107423407	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	3010.50
PHASE	98398	X>G	22729408	85482	108211408	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	3033.94
PHASE	99398	G>X	22963776	85483	108446776	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	3038.79
PHASE	99408	X>G	22963777	86415	109378777	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	3069.97
PHASE	100408	G>X	23198145	86416	109614145	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	3074.84
PHASE	100418	X>G	23198146	87204	110402146	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	3099.06
PHASE	101418	G>X	23434674	87205	110639674	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	3103.79
PHASE	101428	X>G	23434675	88041	111475675	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	3128.40
PHASE	102428	G>X	23666019	88042	111708019	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	3133.36
PHASE	102438	X>G	23666020	88830	112496020	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	3160.57
PHASE	103438	G>X	23903748	88831	112734748	3151.5502125312	3021.6965284019	2842.4481288608	1	2842.4481288608	3165.39
PHASE	103448	X>G	23903749	89619	113522749	2842.4481288608	3733.1857799126	3151.5502125312	1	2842.4481288608	3188.33
PHASE	104448	G>X	24139413	89620	113759413	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3192.84
PHASE	104458	X>G	24139414	90984	115123414	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3266.65
PHASE	105458	G>X	24358470	90985	115343470	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3271.29
PHASE	105468	X>G	24358471	91869	116227471	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3300.53
PHASE	106468	G>X	24570279	91870	116440279	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3305.09
PHASE	106478	X>G	24570280	92802	117372280	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3331.07
PHASE	107478	G>X	24783816	92803	117586816	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3335.91
PHASE	107488	X>G	24783817	93783	118566817	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3360.96
PHASE	108488	G>X	24997257	93784	118781257	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3365.72
PHASE	108498	X>G	24997258	94860	119857258	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3408.19
PHASE	109498	G>X	25212954	94861	120073954	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3412.37
PHASE	109508	X>G	25212955	95841	121053955	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3443.33
PHASE	110508	G>X	25424187	95842	121266187	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3447.99
PHASE	110518	X>G	25424188	96582	122006188	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3467.96
PHASE	111518	G>X	25635228	96583	122218228	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3472.62
PHASE	111528	X>G	25635229	97611	123246229	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3504.64
PHASE	112528	G>X	25851597	97612	123463597	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3509.42
PHASE	112538	X>G	25851598	98544	124395598	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3547.06
PHASE	113538	G>X	26065614	98545	124610614	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3551.75
PHASE	113548	X>G	26065615	99621	125686615	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3598.68
PHASE	114548	G>X	26282991	99622	125904991	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3603.46
PHASE	114558	X>G	26282992	100842	127124992	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3645.56
PHASE	115558	G>X	26495568	100843	127338568	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3650.13
PHASE	115568	X>G	26495569	101679	128174569	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3674.10
PHASE	116568	G>X	26707953	101680	128387953	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3678.52
PHASE	116578	X>G	26707954	102756	129463954	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3732.79
PHASE	117578	G>X	26925426	102757	129682426	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3737.53
PHASE	117588	X>G	26925427	103929	130854427	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3776.97
PHASE	118588	G>X	27143235	103930	131073235	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3781.91
PHASE	118598	X>G	27143236	104862	132005236	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3816.62
PHASE	119598	G>X	27353412	104863	132216412	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3821.43
PHASE	119608	X>G	27353413	105987	133340413	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3877.88
PHASE	120608	G>X	27569685	105988	133557685	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3882.38
PHASE	120618	X>G	27569686	107112	134681686	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	3935.20
PHASE	121618	G>X	27785094	107113	134898094	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	3938.92
PHASE	121628	X>G	27785095	108621	136406095	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4027.49
PHASE	122628	G>X	27999879	108622	136621879	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4031.17
PHASE	122638	X>G	27999880	109842	137841880	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4086.51
PHASE	123638	G>X	28212264	109843	138055264	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4090.70
PHASE	123648	X>G	28212265	111063	139275265	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4169.80
PHASE	124648	G>X	28427865	111064	139491865	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4173.84
PHASE	124658	X>G	28427866	111996	140423866	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4202.94
PHASE	125658	G>X	28642122	111997	140639122	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4207.38
PHASE	125668	X>G	28642123	112737	141379123	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4228.98
PHASE	126668	G>X	28863771	112738	141601771	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4233.24
PHASE	126678	X>G	28863772	114246	143109772	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4282.78
PHASE	127678	G>X	29082972	114247	143329972	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4287.03
PHASE	127688	X>G	29082973	115419	144501973	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4335.39
PHASE	128688	G>X	29299581	115420	144719581	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4339.60
PHASE	128698	X>G	29299582	116448	145747582	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4382.57
PHASE	129698	G>X	29513406	116449	145962406	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4386.75
PHASE	129708	X>G	29513407	117189	146702407	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4406.46
PHASE	130708	G>X	29729247	117190	146919247	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4410.71
PHASE	130718	X>G	29729248	118026	147755248	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4439.47
PHASE	131718	G>X	29940048	118027	147967048	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4443.43
PHASE	131728	X>G	29940049	119103	149043049	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4500.11
PHASE	132728	G>X	30151665	119104	149255665	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4504.03
PHASE	132738	X>G	30151666	120276	150427666	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4574.17
PHASE	133738	G>X	30370482	120277	150647482	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4578.41
PHASE	133748	X>G	30370483	121257	151627483	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4621.32
PHASE	134748	G>X	30583683	121258	151841683	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4625.31
PHASE	134758	X>G	30583684	122622	153205684	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4680.19
PHASE	135758	G>X	30800388	122623	153423388	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4684.41
PHASE	135768	X>G	30800389	123507	154307389	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4721.71
PHASE	136768	G>X	31014309	123508	154522309	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4725.23
PHASE	136778	X>G	31014310	124680	155694310	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4756.77
PHASE	137778	G>X	31225542	124681	155906542	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4760.84
PHASE	137788	X>G	31225543	125709	156934543	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4803.19
PHASE	138788	G>X	31446711	125710	157156711	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4807.23
PHASE	138798	X>G	31446712	126786	158232712	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4832.39
PHASE	139798	G>X	31657608	126787	158444608	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4836.07
PHASE	139808	X>G	31657609	128007	159664609	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4883.66
PHASE	140808	G>X	31872249	128008	159880249	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4887.80
PHASE	140818	X>G	31872250	129324	161196250	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4935.64
PHASE	141818	G>X	32085834	129325	161410834	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4939.76
PHASE	141828	X>G	32085835	130545	162630835	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	4990.64
PHASE	142828	G>X	32302011	130546	162848011	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	4994.36
PHASE	142838	X>G	32302012	131526	163828012	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5037.54
PHASE	143838	G>X	32508780	131527	164035780	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5041.01
PHASE	143848	X>G	32508781	132507	165015781	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5071.40
PHASE	144848	G>X	32719197	132508	165227197	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5075.00
PHASE	144858	X>G	32719198	133344	166063198	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5102.57
PHASE	145858	G>X	32934606	133345	166279606	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5106.16
PHASE	145868	X>G	32934607	134133	167067607	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5125.45
PHASE	146868	G>X	33150591	134134	167284591	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5129.23
PHASE	146878	X>G	33150592	135066	168216592	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5178.07
PHASE	147878	G>X	33368160	135067	168435160	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5182.27
PHASE	147888	X>G	33368161	136143	169511161	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5217.99
PHASE	148888	G>X	33584577	136144	169728577	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5221.64
PHASE	148898	X>G	33584578	137652	171236578	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5272.00
PHASE	149898	G>X	33801714	137653	171454714	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5276.22
PHASE	149908	X>G	33801715	138489	172290715	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5310.96
PHASE	150908	G>X	34016835	138490	172506835	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5314.74
PHASE	150918	X>G	34016836	139470	173486836	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5344.91
PHASE	151918	G>X	34230180	139471	173701180	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5349.07
PHASE	151928	X>G	34230181	140451	174681181	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5397.80
PHASE	152928	G>X	34451301	140452	174903301	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5401.42
PHASE	152938	X>G	34451302	141384	175835302	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5441.56
PHASE	153938	G>X	34661910	141385	176046910	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5445.74
PHASE	153948	X>G	34661911	142509	177170911	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5482.11
PHASE	154948	G>X	34875543	142510	177385543	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5486.28
PHASE	154958	X>G	34875544	143586	178461544	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5515.72
PHASE	155958	G>X	35092008	143587	178679008	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5519.89
PHASE	155968	X>G	35092009	144615	179707009	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5552.92
PHASE	156968	G>X	35303577	144616	179919577	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5556.48
PHASE	156978	X>G	35303578	145884	181187578	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5615.20
PHASE	157978	G>X	35521482	145885	181406482	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5618.85
PHASE	157988	X>G	35521483	146961	182482483	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5667.85
PHASE	158988	G>X	35737563	146962	182699563	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5672.01
PHASE	158998	X>G	35737564	148326	184063564	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5727.17
PHASE	159998	G>X	35955852	148327	184282852	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5730.72
PHASE	160008	X>G	35955853	149403	185358853	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5781.08
PHASE	161008	G>X	36167373	149404	185571373	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5784.65
PHASE	161018	X>G	36167374	150432	186599374	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5822.27
PHASE	162018	G>X	36378126	150433	186811126	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5825.78
PHASE	162028	X>G	36378127	151557	187935127	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5881.10
PHASE	163028	G>X	36587823	151558	188145823	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5884.59
PHASE	163038	X>G	36587824	152826	189413824	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5947.58
PHASE	164038	G>X	36795504	152827	189622504	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5951.15
PHASE	164048	X>G	36795505	153807	190602505	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	5980.00
PHASE	165048	G>X	37009905	153808	190817905	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	5983.59
PHASE	165058	X>G	37009906	155028	192037906	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6046.13
PHASE	166058	G>X	37223490	155029	192252490	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	6050.28
PHASE	166068	X>G	37223491	156153	193376491	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6079.96
PHASE	167068	G>X	37433619	156154	193587619	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	6083.61
PHASE	167078	X>G	37433620	157086	194519620	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6106.13
PHASE	168078	G>X	37648980	157087	194735980	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	6109.74
PHASE	168088	X>G	37648981	158163	195811981	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6141.56
PHASE	169088	G>X	37868757	158164	196032757	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	6145.19
PHASE	169098	X>G	37868758	159384	197252758	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6176.80
PHASE	170098	G>X	38082438	159385	197467438	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	6180.39
PHASE	170108	X>G	38082439	160317	198399439	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6212.22
PHASE	171108	G>X	38298567	160318	198616567	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	6216.37
PHASE	171118	X>G	38298568	161154	199452568	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6241.06
PHASE	172118	G>X	38514696	161155	199669696	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	6244.71
PHASE	172128	X>G	38514697	162231	200745697	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6285.82
PHASE	173128	G>X	38720601	162232	200952601	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	6289.86
PHASE	173138	X>G	38720602	163404	202124602	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6333.24
PHASE	174138	G>X	38929482	163405	202334482	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	6337.31
PHASE	174148	X>G	38929483	164433	203362483	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6374.87
PHASE	175148	G>X	39142779	164434	203576779	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	6378.46
PHASE	175158	X>G	39142780	165558	204700780	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6414.26
PHASE	176158	G>X	39358956	165559	204917956	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	6417.88
PHASE	176168	X>G	39358957	166491	205849957	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6444.65
PHASE	177168	G>X	39579885	166492	206071885	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	6448.59
PHASE	177178	X>G	39579886	167520	207099886	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6485.86
PHASE	178178	G>X	39799086	167521	207320086	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	6490.02
PHASE	178188	X>G	39799087	168357	208156087	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6513.50
PHASE	179188	G>X	40009359	168358	208367359	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	6517.59
PHASE	179198	X>G	40009360	169194	209203360	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6549.71
PHASE	180198	G>X	40225008	169195	209420008	3149.3024278470	3019.4487437177	2842.4481288608	1	2842.4481288608	6553.31
PHASE	180208	X>G	40225009	170079	210304009	2842.4481288608	3733.1857799126	3149.3024278470	1	2842.4481288608	6574.46
PHASE	181208	G>X	40494081	170080	210574081	3060.3109779087	3019.0326189697	2842.4481288608	1	2842.4481288608	6578.42
PHASE	181218	X>G	40494082	171012	211506082	2842.4481288608	3733.1857799126	3060.3109779087	1	2842.4481288608	6599.91
PHASE	182218	G>X	40714722	171013	211727722	3006.2281651925	2990.8434818892	2842.4481288608	1	2842.4481288608	6603.54
PHASE	182228	X>G	40714723	171945	212659723	2842.4481288608	3733.1857799126	3006.2281651925	1	2842.4481288608	6625.94
PHASE	183228	G>X	40909587	171946	212855587	3006.0324273677	3006.0324273677	2842.4481288608	1	2842.4481288608	6629.35
PHASE	183238	X>G	40909588	172926	213835588	2842.4481288608	3733.1857799126	3006.0324273677	1	2842.4481288608	6651.65
PHASE	184238	G>X	41103684	172927	214030684	3006.0324273677	3006.0324273677	2842.4481288608	1	2842.4481288608	6655.23
PHASE	184248	X>G	41103685	173811	214914685	2842.4481288608	3733.1857799126	3006.0324273677	1	2842.4481288608	6680.97
PHASE	185248	G>X	41332725	173812	215144725	3001.2623162728	3001.2623162728	2842.4481288608	1	2842.4481288608	6684.59
PHASE	185258	X>G	41332726	174840	216172726	2842.4481288608	3733.1857799126	3001.2623162728	1	2842.4481288608	6710.61
PHASE	186258	G>X	41570934	174841	216411934	3001.2623162728	3001.2623162728	2842.4481288608	1	2842.4481288608	6714.78
PHASE	186268	X>G	41570935	176157	217727935	2842.4481288608	3733.1857799126	3001.2623162728	1	2842.4481288608	6757.85
PHASE	187268	G>X	41801175	176158	217959175	3001.2623162728	3001.2623162728	2842.4481288608	1	2842.4481288608	6761.45
PHASE	187278	X>G	41801176	177474	219275176	2842.4481288608	3733.1857799126	3001.2623162728	1	2842.4481288608	6816.83
PHASE	188278	G>X	42028872	177475	219503872	3001.2623162728	3001.2623162728	2842.4481288608	1	2842.4481288608	6820.40
PHASE	188288	X>G	42028873	178647	220675873	2842.4481288608	3733.1857799126	3001.2623162728	1	2842.4481288608	6850.52
PHASE	189288	G>X	42273081	178648	220921081	3001.2623162728	3001.2623162728	2842.4481288608	1	2842.4481288608	6854.23
PHASE	189298	X>G	42273082	179580	221853082	2842.4481288608	3733.1857799126	3001.2623162728	1	2842.4481288608	6877.72
PHASE	190298	G>X	42499290	179581	222080290	3001.2623162728	3001.2623162728	2842.4481288608	1	2842.4481288608	6881.78
PHASE	190308	X>G	42499291	180801	223300291	2842.4481288608	3733.1857799126	3001.2623162728	1	2842.4481288608	6918.05
PHASE	191308	G>X	42767211	180802	223569211	2997.9523989395	2984.7207627542	2842.4481288608	1	2842.4481288608	6921.88
PHASE	191318	X>G	42767212	181974	224741212	2842.4481288608	3733.1857799126	2997.9523989395	1	2842.4481288608	6968.02
PHASE	192318	G>X	43093884	181975	225068884	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	6972.18
PHASE	192328	X>G	43093885	183291	226384885	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7007.87
PHASE	193328	G>X	43462221	183292	226754221	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7012.32
PHASE	193338	X>G	43462222	184416	227878222	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7056.95
PHASE	194338	G>X	43844190	184417	228261190	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7061.50
PHASE	194348	X>G	43844191	185829	229673191	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7123.08
PHASE	195348	G>X	44214255	185830	230044255	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7128.20
PHASE	195358	X>G	44214256	186714	230928256	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7155.04
PHASE	196358	G>X	44594400	186715	231309400	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7160.17
PHASE	196368	X>G	44594401	188463	233057401	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7226.59
PHASE	197368	G>X	44979105	188464	233443105	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7231.65
PHASE	197378	X>G	44979106	189492	234471106	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7256.96
PHASE	198378	G>X	45358914	189493	234851914	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7261.48
PHASE	198388	X>G	45358915	190809	236167915	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7319.62
PHASE	199388	G>X	45731571	190810	236541571	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7324.11
PHASE	199398	X>G	45731572	192366	238097572	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7369.67
PHASE	200398	G>X	46116564	192367	238483564	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7374.21
PHASE	200408	X>G	46116565	193587	239703565	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7412.52
PHASE	201408	G>X	46490181	193588	240078181	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7416.97
PHASE	201418	X>G	46490182	195096	241586182	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7484.26
PHASE	202418	G>X	46864710	195097	241961710	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7488.72
PHASE	202428	X>G	46864711	196173	243037711	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7526.32
PHASE	203428	G>X	47229207	196174	243403207	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7530.81
PHASE	203438	X>G	47229208	197250	244479208	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7564.73
PHASE	204438	G>X	47601144	197251	244852144	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7569.24
PHASE	204448	X>G	47601145	198327	245928145	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7611.62
PHASE	205448	G>X	47972409	198328	246300409	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7616.13
PHASE	205458	X>G	47972410	199644	247616410	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7662.34
PHASE	206458	G>X	48364746	199645	248009746	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7666.97
PHASE	206468	X>G	48364747	200769	249133747	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7711.80
PHASE	207468	G>X	48742203	200770	249512203	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7716.34
PHASE	207478	X>G	48742204	201846	250588204	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7754.54
PHASE	208478	G>X	49123452	201847	250970452	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7759.19
PHASE	208488	X>G	49123453	203019	252142453	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7798.57
PHASE	209488	G>X	49510845	203020	252530845	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7803.15
PHASE	209498	X>G	49510846	203856	253366846	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7825.25
PHASE	210498	G>X	49884750	203857	253741750	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7829.90
PHASE	210508	X>G	49884751	205269	255153751	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7873.16
PHASE	211508	G>X	50245647	205270	255515647	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7877.64
PHASE	211518	X>G	50245648	206826	257071648	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	7950.02
PHASE	212518	G>X	50616432	206827	257443432	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	7954.48
PHASE	212528	X>G	50616433	208191	258807433	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8013.29
PHASE	213528	G>X	50998017	208192	259190017	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8017.86
PHASE	213538	X>G	50998018	209796	260794018	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8097.06
PHASE	214538	G>X	51380802	209797	261177802	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8101.66
PHASE	214548	X>G	51380803	211305	262685803	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8167.48
PHASE	215548	G>X	51767955	211306	263073955	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8172.09
PHASE	215558	X>G	51767956	212526	264293956	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8237.01
PHASE	216558	G>X	52140804	212527	264667804	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8241.50
PHASE	216568	X>G	52140805	213939	266079805	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8293.65
PHASE	217568	G>X	52510773	213940	266450773	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8298.13
PHASE	217578	X>G	52510774	215352	267862774	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8364.12
PHASE	218578	G>X	52882518	215353	268235518	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8368.61
PHASE	218588	X>G	52882519	216525	269407519	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8417.77
PHASE	219588	G>X	53251143	216526	269777143	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8422.25
PHASE	219598	X>G	53251144	218034	271285144	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8494.12
PHASE	220598	G>X	53633160	218035	271668160	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8498.66
PHASE	220608	X>G	53633161	219399	273032161	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8541.23
PHASE	221608	G>X	54013305	219400	273413305	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8545.78
PHASE	221618	X>G	54013306	220716	274729306	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8584.66
PHASE	222618	G>X	54385386	220717	275102386	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8589.15
PHASE	222628	X>G	54385387	221553	275938387	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8610.18
PHASE	223628	G>X	54752619	221554	276306619	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8614.63
PHASE	223638	X>G	54752620	222582	277334620	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8654.17
PHASE	224638	G>X	55133100	222583	277716100	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8658.69
PHASE	224648	X>G	55133101	223851	278984101	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8692.18
PHASE	225648	G>X	55514157	223852	279366157	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8696.70
PHASE	225658	X>G	55514158	224928	280442158	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8732.36
PHASE	226658	G>X	55894782	224929	280823782	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8736.95
PHASE	226668	X>G	55894783	226437	282331783	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8792.97
PHASE	227668	G>X	56289519	226438	282727519	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8797.61
PHASE	227678	X>G	56289520	227754	284043520	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8840.45
PHASE	228678	G>X	56670768	227755	284425768	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8845.02
PHASE	228688	X>G	56670769	229359	286029769	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8893.89
PHASE	229688	G>X	57049905	229360	286409905	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8898.41
PHASE	229698	X>G	57049906	230436	287485906	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	8936.94
PHASE	230698	G>X	57429042	230437	287866042	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	8941.47
PHASE	230708	X>G	57429043	232041	289470043	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	9010.97
PHASE	231708	G>X	57807267	232042	289849267	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	9015.54
PHASE	231718	X>G	57807268	233022	290829268	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	9044.67
PHASE	232718	G>X	58191012	233023	291214012	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	9049.22
PHASE	232728	X>G	58191013	234291	292482013	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	9104.45
PHASE	233728	G>X	58582437	234292	292874437	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	9109.08
PHASE	233738	X>G	58582438	235608	294190438	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	9165.43
PHASE	234738	G>X	58965846	235609	294574846	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	9170.05
PHASE	234748	X>G	58965847	236829	295794847	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	9197.42
PHASE	235748	G>X	59343063	236830	296173063	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	9201.99
PHASE	235758	X>G	59343064	237954	297297064	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	9243.00
PHASE	236758	G>X	59730168	237955	297685168	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	9247.54
PHASE	236768	X>G	59730169	239031	298761169	2842.4481288608	3733.1857799126	2989.9869222320	1	2842.4481288608	9288.98
PHASE	237768	G>X	60109305	239032	299141305	2989.9869222320	2989.9869222320	2842.4481288608	1	2842.4481288608	9293.62
RUN	h3e8	H10x1000r11	209	c1000	400	1	0.6	5	0.8	60349163	2842.4481288608	3733.1857799126	0.000000	8	2842.4481288608	1	2725.5972232779	60349163	213861	25997	60109305	239858	98843948239	8294.18	9331.55	stored	300000000	299967305	237773	471	0	2842.4481288608	2989.9869222320	2842.4481288608	1
PERM	h3e8	H10x1000r11	209	c1000 85 20 45 57 6 7 17 16 32 87 55 56 96 70 79 98 73 30 4 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 36 14 2 23 19 10 44 51 82 13 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	h3e8	H10x1000r11	209	c1000	NA	3348.321625	3340.985273	3226.969207	3226.969207	3226.969207	3226.969207	3209.475367	3209.475367	3209.475367	3209.475367	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	3202.397156	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613	2867.380613


==> anc/results/hybrid/h3e8_H10x1000r11_210_c1000.txt <==
ARGS	h3e8	H10x1000r11	210	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3768.7448830713	0.01
IMP	2	G	734	3313.2559503312	0.01
IMP	12	G	2434	3310.4462542827	0.05
IMP	16	G	3546	3254.1013763183	0.06
IMP	30	G	5494	3219.4648984750	0.11
IMP	32	G	5834	3177.6443730610	0.11
PHASE	182	G>X	25862	1	26862	3177.6443730610	3047.2378704754	3047.2378704754	0	3047.2378704754	0.64
IMP	182	X	26862	3047.2378704754	0.64
IMP	184	X	606862	2957.1730128369	27.24
PHASE	192	X>G	25863	2133	2158863	2957.1730128369	3456.8375953363	3177.6443730610	1	2957.1730128369	83.81
PHASE	1192	G>X	183623	2134	2317623	3145.6524270563	3066.3657053342	2957.1730128369	1	2957.1730128369	88.01
IMP	1196	X	3141623	2955.5136910436	129.46
PHASE	1202	X>G	183624	5130	5313624	2955.5136910436	4532.4635888429	3145.6524270563	1	2955.5136910436	205.34
PHASE	2202	G>X	365576	5131	5496576	3145.6524270563	3066.3657053342	2955.5136910436	1	2955.5136910436	209.52
IMP	2204	X	5980576	2948.8314075843	231.99
PHASE	2212	X>G	365577	7407	7772577	2948.8314075843	5265.5532508886	3145.6524270563	1	2948.8314075843	293.97
PHASE	3212	G>X	551561	7408	7959561	3145.6524270563	3066.3657053342	2948.8314075843	1	2948.8314075843	298.20
IMP	3218	X	9411561	2942.6299522852	349.83
PHASE	3222	X>G	551562	9444	9995562	2942.6299522852	5185.4015411878	3145.6524270563	1	2942.6299522852	370.63
PHASE	4222	G>X	736154	9445	10181154	3145.6524270563	3066.3657053342	2942.6299522852	1	2942.6299522852	374.89
PHASE	4232	X>G	736155	11673	12409155	2942.6299522852	5185.4015411878	3145.6524270563	1	2942.6299522852	473.25
PHASE	5232	G>X	920987	11674	12594987	3145.6524270563	3066.3657053342	2942.6299522852	1	2942.6299522852	477.50
IMP	5236	X	13466987	2940.2926301073	521.18
IMP	5240	X	14626987	2940.1269176812	571.04
PHASE	5242	X>G	920988	14382	15302988	2902.7148420359	5265.0754327367	3145.6524270563	1	2902.7148420359	588.59
IMP	5242	G	15302988	2902.7148420359	588.59
PHASE	6242	G>X	1105100	14383	15488100	3145.6524270563	3066.3657053342	2902.7148420359	1	2902.7148420359	592.45
IMP	6248	X	16988100	2902.4787302286	633.94
PHASE	6252	X>G	1105101	16563	17668101	2902.4787302286	5383.8813055420	3145.6524270563	1	2902.4787302286	650.71
PHASE	7252	G>X	1287725	16564	17851725	3145.6524270563	3066.3657053342	2902.4787302286	1	2902.4787302286	655.07
PHASE	7262	X>G	1287726	18888	20175726	2902.4787302286	5383.8813055420	3145.6524270563	1	2902.4787302286	717.23
PHASE	8262	G>X	1469726	18889	20358726	3145.6524270563	3066.3657053342	2902.4787302286	1	2902.4787302286	721.40
PHASE	8272	X>G	1469727	20973	22442727	2902.4787302286	5383.8813055420	3145.6524270563	1	2902.4787302286	767.82
PHASE	9272	G>X	1707503	20974	22681503	3073.7214234969	2998.4354912063	2902.4787302286	1	2902.4787302286	772.10
PHASE	9282	X>G	1707504	22770	24477504	2902.4787302286	5383.8813055420	3073.7214234969	1	2902.4787302286	813.04
PHASE	10282	G>X	1945280	22771	24716280	2991.2261034384	2990.1655081512	2902.4787302286	1	2902.4787302286	817.76
PHASE	10292	X>G	1945281	24903	26848281	2902.4787302286	5383.8813055420	2991.2261034384	1	2902.4787302286	868.51
PHASE	11292	G>X	2175521	24904	27079521	2983.4451980013	2978.1169620672	2902.4787302286	1	2902.4787302286	872.10
PHASE	11302	X>G	2175522	26892	29067522	2902.4787302286	5383.8813055420	2983.4451980013	1	2902.4787302286	921.95
PHASE	12302	G>X	2370914	26893	29263914	2983.4451980013	2978.1169620672	2902.4787302286	1	2902.4787302286	925.88
PHASE	12312	X>G	2370915	29265	31635915	2902.4787302286	5383.8813055420	2983.4451980013	1	2902.4787302286	992.27
PHASE	13312	G>X	2569667	29266	31835667	2983.4451980013	2978.1169620672	2902.4787302286	1	2902.4787302286	996.09
PHASE	13322	X>G	2569668	32214	34783668	2902.4787302286	5383.8813055420	2983.4451980013	1	2902.4787302286	1077.02
PHASE	14322	G>X	2774900	32215	34989900	2983.4451980013	2978.1169620672	2902.4787302286	1	2902.4787302286	1081.47
PHASE	14332	X>G	2774901	34443	37217901	2902.4787302286	5383.8813055420	2983.4451980013	1	2902.4787302286	1128.41
PHASE	15332	G>X	2969525	34444	37413525	2983.4451980013	2978.1169620672	2902.4787302286	1	2902.4787302286	1132.49
PHASE	15342	X>G	2969526	36672	39641526	2902.4787302286	5383.8813055420	2983.4451980013	1	2902.4787302286	1180.17
PHASE	16342	G>X	3174662	36673	39847662	2983.4451980013	2978.1169620672	2902.4787302286	1	2902.4787302286	1184.41
PHASE	16352	X>G	3174663	39717	42891663	2902.4787302286	5383.8813055420	2983.4451980013	1	2902.4787302286	1261.05
PHASE	17352	G>X	3377783	39718	43095783	2983.4451980013	2978.1169620672	2902.4787302286	1	2902.4787302286	1265.34
PHASE	17362	X>G	3377784	41850	45227784	2902.4787302286	5383.8813055420	2983.4451980013	1	2902.4787302286	1316.52
PHASE	18362	G>X	3590264	41851	45441264	2983.4451980013	2978.1169620672	2902.4787302286	1	2902.4787302286	1320.94
PHASE	18372	X>G	3590265	44559	48149265	2901.4996061951	4203.0024805394	2983.4451980013	1	2901.4996061951	1384.96
IMP	18372	G	48149265	2901.4996061951	1384.96
PHASE	19372	G>X	3799193	44560	48359193	2983.4451980013	2978.1169620672	2901.4996061951	1	2901.4996061951	1389.43
IMP	19374	X	48795193	2898.6253923726	1398.01
IMP	19376	X	49087193	2888.6441722213	1404.28
PHASE	19382	X>G	3799194	46116	49915194	2883.5964502610	4258.3242507511	2983.4451980013	1	2883.5964502610	1420.65
IMP	19382	G	49915194	2883.5964502610	1420.65
PHASE	20382	G>X	4006730	46117	50123730	2983.4451980013	2978.1169620672	2883.5964502610	1	2883.5964502610	1425.16
PHASE	20392	X>G	4006731	48249	52255731	2883.5964502610	4258.3242507511	2983.4451980013	1	2883.5964502610	1458.42
PHASE	21392	G>X	4207499	48250	52457499	2983.4451980013	2978.1169620672	2883.5964502610	1	2883.5964502610	1462.60
PHASE	21402	X>G	4207500	49950	54157500	2883.5964502610	4258.3242507511	2983.4451980013	1	2883.5964502610	1497.11
PHASE	22402	G>X	4414604	49951	54365604	2983.4451980013	2978.1169620672	2883.5964502610	1	2883.5964502610	1501.64
IMP	22404	X	55281604	2876.3148248031	1511.92
PHASE	22412	X>G	4414605	52083	56497605	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1527.37
PHASE	23412	G>X	4620173	52084	56704173	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1531.80
PHASE	23422	X>G	4620174	53928	58548174	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1554.48
PHASE	24422	G>X	4818974	53929	58747974	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1558.84
PHASE	24432	X>G	4818975	55869	60687975	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1582.03
PHASE	25432	G>X	5023199	55870	60893199	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1586.29
PHASE	25442	X>G	5023200	57522	62545200	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1608.67
PHASE	26442	G>X	5226320	57523	62749320	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1612.79
PHASE	26452	X>G	5226321	59559	64785321	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1638.52
PHASE	27452	G>X	5423825	59560	64983825	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1642.68
PHASE	27462	X>G	5423826	61068	66491826	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1661.67
PHASE	28462	G>X	5627426	61069	66696426	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1665.94
PHASE	28472	X>G	5627427	62673	68300427	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1685.69
PHASE	29472	G>X	5832131	62674	68506131	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1689.79
PHASE	29482	X>G	5832132	64518	70350132	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1712.99
PHASE	30482	G>X	6039572	64519	70558572	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1717.16
PHASE	30492	X>G	6039573	66411	72450573	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1741.44
PHASE	31492	G>X	6236309	66412	72648309	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1745.59
PHASE	31502	X>G	6236310	68256	74492310	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1774.26
PHASE	32502	G>X	6444086	68257	74701086	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1778.61
PHASE	32512	X>G	6444087	70149	76593087	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1801.59
PHASE	33512	G>X	6650615	70150	76800615	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1805.91
PHASE	33522	X>G	6650616	72138	78788616	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1827.30
PHASE	34522	G>X	6855464	72139	78994464	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1831.30
PHASE	34532	X>G	6855465	74079	80934465	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1852.12
PHASE	35532	G>X	7063385	74080	81143385	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1856.18
PHASE	35542	X>G	7063386	76164	83227386	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1881.62
PHASE	36542	G>X	7270250	76165	83435250	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1886.06
PHASE	36552	X>G	7270251	78297	85567251	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1913.30
PHASE	37552	G>X	7478747	78298	85776747	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1917.58
PHASE	37562	X>G	7478748	79710	87188748	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1933.64
PHASE	38562	G>X	7684748	79711	87395748	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1937.96
PHASE	38572	X>G	7684749	81411	89095749	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1956.28
PHASE	39572	G>X	7885565	81412	89297565	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1960.24
PHASE	39582	X>G	7885566	83064	90949566	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	1985.16
PHASE	40582	G>X	8098574	83065	91163574	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	1989.57
PHASE	40592	X>G	8098575	84957	93055575	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2017.86
PHASE	41592	G>X	8305295	84958	93263295	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2022.21
PHASE	41602	X>G	8305296	86658	94963296	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2042.73
PHASE	42602	G>X	8510864	86659	95169864	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2047.19
PHASE	42612	X>G	8510865	88455	96965865	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2071.14
PHASE	43612	G>X	8715425	88456	97171425	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2075.38
PHASE	43622	X>G	8715426	90156	98871426	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2093.68
PHASE	44622	G>X	8916626	90157	99073626	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2098.15
PHASE	44632	X>G	8916627	91809	100725627	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2119.93
PHASE	45632	G>X	9121139	91810	100931139	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2124.22
PHASE	45642	X>G	9121140	94038	103159140	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2151.01
PHASE	46642	G>X	9329252	94039	103368252	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2155.26
PHASE	46652	X>G	9329253	96075	105404253	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2179.60
PHASE	47652	G>X	9531221	96076	105607221	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2183.57
PHASE	47662	X>G	9531222	97920	107451222	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2207.13
PHASE	48662	G>X	9736166	97921	107657166	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2211.55
PHASE	48672	X>G	9736167	99717	109453167	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2234.33
PHASE	49672	G>X	9939383	99718	109657383	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2238.49
PHASE	49682	X>G	9939384	101562	111501384	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2261.35
PHASE	50682	G>X	10145000	101563	111708000	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2265.66
PHASE	50692	X>G	10145001	103599	113744001	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2290.50
PHASE	51692	G>X	10348745	103600	113948745	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2294.80
PHASE	51702	X>G	10348746	105396	115744746	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2319.04
PHASE	52702	G>X	10550090	105397	115947090	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2323.19
PHASE	52712	X>G	10550091	106809	117359091	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2340.75
PHASE	53712	G>X	10754123	106810	117564123	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2345.09
PHASE	53722	X>G	10754124	108558	119312124	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2368.43
PHASE	54722	G>X	10960460	108559	119519460	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2372.82
PHASE	54732	X>G	10960461	110163	121123461	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2393.60
PHASE	55732	G>X	11162525	110164	121326525	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2397.60
PHASE	55742	X>G	11162526	111720	122882526	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2419.29
PHASE	56742	G>X	11367326	111721	123088326	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2423.54
PHASE	56752	X>G	11367327	113757	125124327	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2448.09
PHASE	57752	G>X	11571311	113758	125329311	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2452.48
PHASE	57762	X>G	11571312	115506	127077312	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2473.43
PHASE	58762	G>X	11775824	115507	127282824	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2477.75
PHASE	58772	X>G	11775825	117447	129222825	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2501.57
PHASE	59772	G>X	11981585	117448	129429585	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2506.01
PHASE	59782	X>G	11981586	118956	130937586	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2527.95
PHASE	60782	G>X	12185522	118957	131142522	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2532.09
PHASE	60792	X>G	12185523	120945	133130523	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2554.92
PHASE	61792	G>X	12389795	120946	133335795	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2559.41
PHASE	61802	X>G	12389796	122598	134987796	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2578.04
PHASE	62802	G>X	12595028	122599	135194028	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2582.25
PHASE	62812	X>G	12595029	124251	136846029	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2600.53
PHASE	63812	G>X	12790133	124252	137042133	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2604.83
PHASE	63822	X>G	12790134	126000	138790134	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2627.82
PHASE	64822	G>X	12993206	126001	138994206	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2631.92
PHASE	64832	X>G	12993207	128277	141270207	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2673.98
PHASE	65832	G>X	13198535	128278	141476535	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2678.14
PHASE	65842	X>G	13198536	129978	143176536	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2702.84
PHASE	66842	G>X	13398920	129979	143377920	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2707.13
PHASE	66852	X>G	13398921	131967	145365921	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2730.59
PHASE	67852	G>X	13609625	131968	145577625	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2734.95
PHASE	67862	X>G	13609626	134004	147613626	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2761.49
PHASE	68862	G>X	13806698	134005	147811698	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2765.98
PHASE	68872	X>G	13806699	136857	150663699	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2799.08
PHASE	69872	G>X	14010635	136858	150868635	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2803.46
PHASE	69882	X>G	14010636	138846	152856636	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2827.29
PHASE	70882	G>X	14214956	138847	153061956	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2831.75
PHASE	70892	X>G	14214957	140499	154713957	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2853.03
PHASE	71892	G>X	14423741	140500	154923741	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2857.39
PHASE	71902	X>G	14423742	141960	156383742	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2874.05
PHASE	72902	G>X	14624558	141961	156585558	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2878.33
PHASE	72912	X>G	14624559	143517	158141559	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2897.03
PHASE	73912	G>X	14823119	143518	158341119	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2901.29
PHASE	73922	X>G	14823120	145362	160185120	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2923.58
PHASE	74922	G>X	15028688	145363	160391688	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2927.00
PHASE	74932	X>G	15028689	146823	161851689	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2942.52
PHASE	75932	G>X	15233921	146824	162057921	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2947.03
PHASE	75942	X>G	15233922	148716	163949922	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2969.53
PHASE	76942	G>X	15437666	148717	164154666	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	2973.89
PHASE	76952	X>G	15437667	150417	165854667	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	2997.19
PHASE	77952	G>X	15639491	150418	166057491	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	3001.92
PHASE	77962	X>G	15639492	151878	167517492	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	3020.51
PHASE	78962	G>X	15849668	151879	167728668	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	3024.71
PHASE	78972	X>G	15849669	153387	169236669	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	3043.24
PHASE	79972	G>X	16054325	153388	169442325	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	3047.55
PHASE	79982	X>G	16054326	155904	171958326	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	3102.60
PHASE	80982	G>X	16265222	155905	172170222	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	3107.08
PHASE	80992	X>G	16265223	157509	173774223	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	3128.27
PHASE	81992	G>X	16474487	157510	173984487	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	3133.00
PHASE	82002	X>G	16474488	159786	176260488	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	3161.49
PHASE	83002	G>X	16681976	159787	176468976	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	3165.89
PHASE	83012	X>G	16681977	161775	178456977	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	3190.52
PHASE	84012	G>X	16886969	161776	178662969	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	3194.93
PHASE	84022	X>G	16886970	163476	180362970	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	3221.81
PHASE	85022	G>X	17087258	163477	180564258	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	3226.14
PHASE	85032	X>G	17087259	165465	182552259	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	3268.30
PHASE	86032	G>X	17288603	165466	182754603	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	3272.59
PHASE	86042	X>G	17288604	167070	184358604	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	3293.94
PHASE	87042	G>X	17491292	167071	184562292	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	3298.21
PHASE	87052	X>G	17491293	168915	186406293	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	3316.20
PHASE	88052	G>X	17693213	168916	186609213	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	3320.63
PHASE	88062	X>G	17693214	170616	188309214	2876.3148248031	4293.6922412181	2983.4451980013	1	2876.3148248031	3347.27
PHASE	89062	G>X	17895182	170617	188512182	2983.4451980013	2978.1169620672	2876.3148248031	1	2876.3148248031	3351.87
IMP	89064	X	189668182	2874.6215627689	3365.02
PHASE	89072	X>G	17895183	173469	191364183	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3397.88
PHASE	90072	G>X	18099791	173470	191569791	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3402.38
PHASE	90082	X>G	18099792	174354	192453792	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3412.46
PHASE	91082	G>X	18305168	174355	192660168	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3416.40
PHASE	91092	X>G	18305169	176055	194360169	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3442.20
PHASE	92092	G>X	18506849	176056	194562849	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3446.65
PHASE	92102	X>G	18506850	177084	195590850	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3460.40
PHASE	93102	G>X	18709010	177085	195794010	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3464.68
PHASE	93112	X>G	18709011	178977	197686011	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3490.03
PHASE	94112	G>X	18911939	178978	197889939	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3494.57
PHASE	94122	X>G	18911940	179958	198869940	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3506.36
PHASE	95122	G>X	19120148	179959	199079148	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3511.01
PHASE	95132	X>G	19120149	181083	200203149	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3524.33
PHASE	96132	G>X	19322741	181084	200406741	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3528.92
PHASE	96142	X>G	19322742	182256	201578742	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3544.54
PHASE	97142	G>X	19526822	182257	201783822	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3549.10
PHASE	97152	X>G	19526823	184389	203915823	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3590.12
PHASE	98152	G>X	19731143	184390	204121143	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3594.56
PHASE	98162	X>G	19731144	185706	205437144	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3615.95
PHASE	99162	G>X	19935416	185707	205642416	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3620.56
PHASE	99172	X>G	19935417	187071	207006417	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3636.52
PHASE	100172	G>X	20143865	187072	207215865	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3640.83
PHASE	100182	X>G	20143866	188148	208291866	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3653.65
PHASE	101182	G>X	20344346	188149	208493346	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3658.06
PHASE	101192	X>G	20344347	189465	209809347	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3677.76
PHASE	102192	G>X	20550203	189466	210016203	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3682.22
PHASE	102202	X>G	20550204	190542	211092204	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3694.04
PHASE	103202	G>X	20753612	190543	211296612	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3698.40
PHASE	103212	X>G	20753613	191475	212228613	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3710.72
PHASE	104212	G>X	20965133	191476	212441133	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3715.23
PHASE	104222	X>G	20965134	193080	214045134	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3737.01
PHASE	105222	G>X	21171086	193081	214252086	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3741.47
PHASE	105232	X>G	21171087	194397	215568087	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3756.93
PHASE	106232	G>X	21383087	194398	215781087	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3761.48
PHASE	106242	X>G	21383088	196098	217481088	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3783.78
PHASE	107242	G>X	21584000	196099	217683000	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3788.34
PHASE	107252	X>G	21584001	197895	219479001	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3817.37
PHASE	108252	G>X	21795761	197896	219691761	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3822.08
PHASE	108262	X>G	21795762	199068	220863762	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3834.91
PHASE	109262	G>X	22000034	199069	221069034	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3839.08
PHASE	109272	X>G	22000035	200001	222001035	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3849.50
PHASE	110272	G>X	22205891	200002	222207891	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3854.05
PHASE	110282	X>G	22205892	201702	223907892	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3875.77
PHASE	111282	G>X	22411268	201703	224114268	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3880.29
PHASE	111292	X>G	22411269	202635	225046269	2874.6215627689	4395.9029957768	2983.4451980013	1	2874.6215627689	3889.89
PHASE	112292	G>X	22613717	202636	225249717	2983.4451980013	2978.1169620672	2874.6215627689	1	2874.6215627689	3893.81
IMP	112294	X	225733717	2874.3499440826	3900.20
PHASE	112302	X>G	22613718	204480	227093718	2874.3499440826	4255.0327483379	2983.4451980013	1	2874.3499440826	3919.48
PHASE	113302	G>X	22821542	204481	227302542	2983.4451980013	2978.1169620672	2874.3499440826	1	2874.3499440826	3923.49
IMP	113306	X	228222542	2871.3090152326	3936.36
PHASE	113312	X>G	22821543	205941	228762543	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	3941.17
PHASE	114312	G>X	23029079	205942	228971079	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	3944.91
PHASE	114322	X>G	23029080	207114	230143080	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	3958.06
PHASE	115322	G>X	23228504	207115	230343504	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	3961.81
PHASE	115332	X>G	23228505	208479	231707505	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	3978.24
PHASE	116332	G>X	23436281	208480	231916281	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	3982.12
PHASE	116342	X>G	23436282	209748	233184282	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	3995.56
PHASE	117342	G>X	23639306	209749	233388306	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	3999.24
PHASE	117352	X>G	23639307	211161	234800307	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4013.00
PHASE	118352	G>X	23846699	211162	235008699	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4016.97
PHASE	118362	X>G	23846700	212814	236660700	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4033.80
PHASE	119362	G>X	24053084	212815	236868084	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4037.78
PHASE	119372	X>G	24053085	213603	237656085	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4046.27
PHASE	120372	G>X	24264893	213604	237868893	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4050.30
PHASE	120382	X>G	24264894	215064	239328894	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4066.50
PHASE	121382	G>X	24468254	215065	239533254	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4070.50
PHASE	121392	X>G	24468255	216765	241233255	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4090.13
PHASE	122392	G>X	24676031	216766	241442031	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4094.13
PHASE	122402	X>G	24676032	219282	243958032	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4126.16
PHASE	123402	G>X	24881744	219283	244164744	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4130.17
PHASE	123412	X>G	24881745	220359	245240745	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4139.95
PHASE	124412	G>X	25083569	220360	245443569	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4143.27
PHASE	124422	X>G	25083570	221676	246759570	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4157.26
PHASE	125422	G>X	25288370	221677	246965370	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4161.26
PHASE	125432	X>G	25288371	223185	248473371	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4179.72
PHASE	126432	G>X	25485491	223186	248671491	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4183.70
PHASE	126442	X>G	25485492	224070	249555492	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4193.36
PHASE	127442	G>X	25692836	224071	249763836	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4197.39
PHASE	127452	X>G	25692837	225243	250935837	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4209.81
PHASE	128452	G>X	25904261	225244	251148261	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4213.62
PHASE	128462	X>G	25904262	226608	252512262	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4227.28
PHASE	129462	G>X	26104694	226609	252713694	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4230.99
PHASE	129472	X>G	26104695	227925	254029695	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4242.72
PHASE	130472	G>X	26312231	227926	254238231	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4246.43
PHASE	130482	X>G	26312232	229194	255506232	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4266.94
PHASE	131482	G>X	26516024	229195	255711024	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4270.82
PHASE	131492	X>G	26516025	230463	256979025	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4281.99
PHASE	132492	G>X	26714921	230464	257178921	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4285.72
PHASE	132502	X>G	26714922	231780	258494922	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4299.58
PHASE	133502	G>X	26921402	231781	258702402	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4303.36
PHASE	133512	X>G	26921403	232905	259826403	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4314.75
PHASE	134512	G>X	27128363	232906	260034363	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4318.73
PHASE	134522	X>G	27128364	234126	261254364	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4332.78
PHASE	135522	G>X	27332588	234127	261459588	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4336.76
PHASE	135532	X>G	27332589	235155	262487589	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4345.78
PHASE	136532	G>X	27528125	235156	262684125	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4349.71
PHASE	136542	X>G	27528126	236040	263568126	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4360.62
PHASE	137542	G>X	27733214	236041	263774214	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4364.70
PHASE	137552	X>G	27733215	237501	265234215	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4381.05
PHASE	138552	G>X	27937679	237502	265439679	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4385.05
PHASE	138562	X>G	27937680	238578	266515680	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4396.89
PHASE	139562	G>X	28140464	238579	266719464	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4400.62
PHASE	139572	X>G	28140465	239751	267891465	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4412.79
PHASE	140572	G>X	28339985	239752	268091985	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4416.64
PHASE	140582	X>G	28339986	240828	269167986	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4428.92
PHASE	141582	G>X	28546658	240829	269375658	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4432.93
PHASE	141592	X>G	28546659	242673	271219659	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4457.26
PHASE	142592	G>X	28743347	242674	271417347	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4461.17
PHASE	142602	X>G	28743348	244806	273549348	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4491.00
PHASE	143602	G>X	28950020	244807	273757020	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4495.00
PHASE	143612	X>G	28950021	246075	275025021	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4506.94
PHASE	144612	G>X	29154869	246076	275230869	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4510.95
PHASE	144622	X>G	29154870	247056	276210870	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4521.07
PHASE	145622	G>X	29360390	247057	276417390	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4525.09
PHASE	145632	X>G	29360391	247941	277301391	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4534.48
PHASE	146632	G>X	29561399	247942	277503399	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4538.24
PHASE	146642	X>G	29561400	249930	279491400	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4558.91
PHASE	147642	G>X	29769080	249931	279700080	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4562.92
PHASE	147652	X>G	29769081	251103	280872081	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4579.52
PHASE	148652	G>X	29972585	251104	281076585	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4583.47
PHASE	148662	X>G	29972586	252036	282008586	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4592.02
PHASE	149662	G>X	30176906	252037	282213906	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4595.39
PHASE	149672	X>G	30176907	253641	283817907	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4615.20
PHASE	150672	G>X	30379595	253642	284021595	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4618.91
PHASE	150682	X>G	30379596	255438	285817596	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4633.68
PHASE	151682	G>X	30585068	255439	286024068	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4637.19
PHASE	151692	X>G	30585069	256611	287196069	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4649.62
PHASE	152692	G>X	30790781	256612	287402781	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4653.59
PHASE	152702	X>G	30790782	259080	289870782	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4682.67
PHASE	153702	G>X	30999614	259081	290080614	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4686.72
PHASE	153712	X>G	30999615	260637	291636615	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4704.50
PHASE	154712	G>X	31197215	260638	291835215	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4708.31
PHASE	154722	X>G	31197216	262098	293295216	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4722.92
PHASE	155722	G>X	31404752	262099	293503752	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4726.94
PHASE	155732	X>G	31404753	263799	295203753	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4753.00
PHASE	156732	G>X	31607441	263800	295407441	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4756.99
PHASE	156742	X>G	31607442	265452	297059442	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4786.17
PHASE	157742	G>X	31809986	265453	297262986	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4789.75
PHASE	157752	X>G	31809987	266865	298674987	2871.3090152326	4270.4318797511	2983.4451980013	1	2871.3090152326	4801.75
PHASE	158752	G>X	32016467	266866	298882467	2983.4451980013	2978.1169620672	2871.3090152326	1	2871.3090152326	4805.56
RUN	h3e8	H10x1000r11	210	c1000	400	1	0.6	5	0.8	32284445	2871.3090152326	4270.4318797511	0.000000	7	2871.3090152326	1	2742.0406442061	32284445	255538	12440	32016467	267978	79106957147	4153.25	4816.87	stored	300000000	299994467	158756	315	0	2871.3090152326	2983.4451980013	2871.3090152326	1
PERM	h3e8	H10x1000r11	210	c1000 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 71 18 72 84 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 81 60 37 27
TRACE	h3e8	H10x1000r11	210	c1000	NA	3254.101376	3177.644373	3177.644373	3177.644373	3177.644373	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2957.173013	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691	2955.513691


==> anc/results/hybrid/h3e8_H10x1000r11_211_c1000.txt <==
ARGS	h3e8	H10x1000r11	211	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3701.3156345807	0.01
IMP	2	G	1070	3377.3249802305	0.01
IMP	4	G	1650	3326.2257326555	0.02
IMP	16	G	3258	3283.1081554742	0.08
IMP	66	G	9550	3265.1841931737	0.27
IMP	84	G	14146	3229.3811259931	0.36
IMP	118	G	24054	3221.0816318103	0.54
IMP	150	G	32806	3213.5969631487	0.69
IMP	210	G	46750	3196.9873854800	0.96
PHASE	360	G>X	97738	1	98738	3196.9873854800	3193.3424572856	3193.3424572856	0	3193.3424572856	1.81
IMP	360	X	98738	3193.3424572856	1.81
IMP	362	X	966738	3039.3062468723	57.55
IMP	364	X	1450738	2978.5967534585	76.63
IMP	368	X	2514738	2967.0128377985	125.38
PHASE	370	X>G	97739	2565	2662739	2967.0128377985	4035.0457584755	3196.9873854800	1	2967.0128377985	132.24
PHASE	1370	G>X	456523	2566	3022523	3196.9873854800	3193.3424572856	2967.0128377985	1	2967.0128377985	137.71
IMP	1372	X	3554523	2956.3018913581	158.71
IMP	1378	X	4766523	2910.2164574334	200.94
PHASE	1380	X>G	456524	4650	5106524	2901.2660142998	3903.6079624722	3196.9873854800	1	2901.2660142998	211.54
IMP	1380	G	5106524	2901.2660142998	211.54
PHASE	2380	G>X	683548	4651	5334548	3145.9017359673	3056.0943822228	2901.2660142998	1	2901.2660142998	215.80
PHASE	2390	X>G	683549	6927	7610549	2901.2660142998	3903.6079624722	3145.9017359673	1	2901.2660142998	278.64
PHASE	3390	G>X	770365	6928	7698365	3145.9017359673	3056.0943822228	2901.2660142998	1	2901.2660142998	282.16
PHASE	3400	X>G	770366	9684	10454366	2901.2660142998	3903.6079624722	3145.9017359673	1	2901.2660142998	348.57
PHASE	4400	G>X	872254	9685	10557254	3137.7342479862	3121.6806681829	2901.2660142998	1	2901.2660142998	351.79
PHASE	4410	X>G	872255	11769	12641255	2901.2660142998	3903.6079624722	3137.7342479862	1	2901.2660142998	410.95
PHASE	5410	G>X	999631	11770	12769631	3137.7342479862	3121.6806681829	2901.2660142998	1	2901.2660142998	414.30
IMP	5412	X	13301631	2901.1261853325	428.65
PHASE	5420	X>G	999632	14046	15045632	2901.1261853325	4179.4790402890	3137.7342479862	1	2901.1261853325	486.75
PHASE	6420	G>X	1110496	14047	15157496	3137.7342479862	3121.6806681829	2901.1261853325	1	2901.1261853325	489.98
PHASE	6430	X>G	1110497	15699	16809497	2901.1261853325	4179.4790402890	3137.7342479862	1	2901.1261853325	538.42
PHASE	7430	G>X	1227985	15700	16927985	3137.7342479862	3121.6806681829	2901.1261853325	1	2901.1261853325	541.98
PHASE	7440	X>G	1227986	17592	18819986	2901.1261853325	4179.4790402890	3137.7342479862	1	2901.1261853325	601.90
PHASE	8440	G>X	1355314	17593	18948314	3137.7342479862	3121.6806681829	2901.1261853325	1	2901.1261853325	605.28
PHASE	8450	X>G	1355315	19437	20792315	2901.1261853325	4179.4790402890	3137.7342479862	1	2901.1261853325	665.02
PHASE	9450	G>X	1452883	19438	20890883	3120.1950665818	3107.6735849833	2901.1261853325	1	2901.1261853325	668.28
IMP	9452	X	21134883	2898.7725195678	678.87
PHASE	9460	X>G	1452884	20274	21726884	2898.7725195678	4058.8619041396	3120.1950665818	1	2898.7725195678	704.33
PHASE	10460	G>X	1601572	20275	21876572	3116.2385332935	3103.7170516949	2898.7725195678	1	2898.7725195678	708.06
PHASE	10470	X>G	1601573	21399	23000573	2898.7725195678	4058.8619041396	3116.2385332935	1	2898.7725195678	748.17
PHASE	11470	G>X	1743205	21400	23143205	3116.2385332935	3103.7170516949	2898.7725195678	1	2898.7725195678	751.75
PHASE	11480	X>G	1743206	22140	23883206	2898.7725195678	4058.8619041396	3116.2385332935	1	2898.7725195678	780.97
PHASE	12480	G>X	1883878	22141	24024878	3116.2385332935	3103.7170516949	2898.7725195678	1	2898.7725195678	784.52
PHASE	12490	X>G	1883879	22929	24812879	2898.7725195678	4058.8619041396	3116.2385332935	1	2898.7725195678	816.18
PHASE	13490	G>X	2026087	22930	24956087	3116.2385332935	3103.7170516949	2898.7725195678	1	2898.7725195678	819.59
PHASE	13500	X>G	2026088	23718	25744088	2898.7725195678	4058.8619041396	3116.2385332935	1	2898.7725195678	852.26
PHASE	14500	G>X	2166856	23719	25885856	3116.2385332935	3103.7170516949	2898.7725195678	1	2898.7725195678	856.10
PHASE	14510	X>G	2166857	24459	26625857	2898.7725195678	4058.8619041396	3116.2385332935	1	2898.7725195678	886.24
PHASE	15510	G>X	2308729	24460	26768729	3116.2385332935	3103.7170516949	2898.7725195678	1	2898.7725195678	889.71
PHASE	15520	X>G	2308730	25584	27892730	2898.7725195678	4058.8619041396	3116.2385332935	1	2898.7725195678	929.80
PHASE	16520	G>X	2453914	25585	28038914	3116.2385332935	3103.7170516949	2898.7725195678	1	2898.7725195678	933.29
PHASE	16530	X>G	2453915	26373	28826915	2898.7725195678	4058.8619041396	3116.2385332935	1	2898.7725195678	964.21
PHASE	17530	G>X	2595931	26374	28969931	3116.2385332935	3103.7170516949	2898.7725195678	1	2898.7725195678	967.62
PHASE	17540	X>G	2595932	27114	29709932	2898.7725195678	4058.8619041396	3116.2385332935	1	2898.7725195678	998.48
PHASE	18540	G>X	2737756	27115	29852756	3116.2385332935	3103.7170516949	2898.7725195678	1	2898.7725195678	1002.03
PHASE	18550	X>G	2737757	27855	30592757	2898.7725195678	4058.8619041396	3116.2385332935	1	2898.7725195678	1032.91
PHASE	19550	G>X	2879869	27856	30735869	3116.2385332935	3103.7170516949	2898.7725195678	1	2898.7725195678	1036.54
PHASE	19560	X>G	2879870	28740	31619870	2898.7725195678	4058.8619041396	3116.2385332935	1	2898.7725195678	1071.30
PHASE	20560	G>X	3019486	28741	31760486	3116.2385332935	3103.7170516949	2898.7725195678	1	2898.7725195678	1074.70
PHASE	20570	X>G	3019487	29481	32500487	2898.7725195678	4058.8619041396	3116.2385332935	1	2898.7725195678	1104.05
PHASE	21570	G>X	3163279	29482	32645279	3116.2385332935	3103.7170516949	2898.7725195678	1	2898.7725195678	1107.49
IMP	21576	X	33089279	2898.1823371009	1124.58
PHASE	21580	X>G	3163280	30222	33385280	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1138.67
PHASE	22580	G>X	3302704	30223	33525704	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1142.07
PHASE	22590	X>G	3302705	31395	34697705	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1196.07
PHASE	23590	G>X	3446353	31396	34842353	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1199.64
PHASE	23600	X>G	3446354	32616	36062354	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1245.41
PHASE	24600	G>X	3587362	32617	36204362	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1251.02
PHASE	24610	X>G	3587363	33453	37040363	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1286.46
PHASE	25610	G>X	3729715	33454	37183715	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1289.82
PHASE	25620	X>G	3729716	34242	37971716	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1323.18
PHASE	26620	G>X	3872452	34243	38115452	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1326.71
PHASE	26630	X>G	3872453	35175	39047453	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1361.90
PHASE	27630	G>X	4013557	35176	39189557	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1365.34
PHASE	27640	X>G	4013558	36060	40073558	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1401.94
PHASE	28640	G>X	4153942	36061	40214942	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1405.41
PHASE	28650	X>G	4153943	36801	40954943	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1435.16
PHASE	29650	G>X	4297159	36802	41099159	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1438.55
PHASE	29660	X>G	4297160	37542	41839160	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1467.48
PHASE	30660	G>X	4439944	37543	41982944	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1471.12
PHASE	30670	X>G	4439945	38427	42866945	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1507.48
PHASE	31670	G>X	4579849	38428	43007849	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1510.92
PHASE	31680	X>G	4579850	39168	43747850	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1539.45
PHASE	32680	G>X	4721242	39169	43890242	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1542.85
PHASE	32690	X>G	4721243	39909	44630243	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1573.51
PHASE	33690	G>X	4864315	39910	44774315	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1576.91
PHASE	33700	X>G	4864316	41226	46090316	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1623.38
PHASE	34700	G>X	5005468	41227	46232468	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1626.82
PHASE	34710	X>G	5005469	41967	46972469	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1655.63
PHASE	35710	G>X	5148685	41968	47116685	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1659.00
PHASE	35720	X>G	5148686	42756	47904686	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1690.91
PHASE	36720	G>X	5290174	42757	48047174	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1694.28
PHASE	36730	X>G	5290175	43497	48787175	2898.1823371009	4033.3361087493	3116.2385332935	1	2898.1823371009	1723.58
PHASE	37730	G>X	5430415	43498	48928415	3116.2385332935	3103.7170516949	2898.1823371009	1	2898.1823371009	1727.06
IMP	37732	X	49220415	2895.4069479522	1735.07
PHASE	37740	X>G	5430416	44814	50244416	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	1764.88
PHASE	38740	G>X	5572768	44815	50387768	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	1768.43
PHASE	38750	X>G	5572769	46275	51847769	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	1810.31
PHASE	39750	G>X	5717041	46276	51993041	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	1813.73
PHASE	39760	X>G	5717042	47688	53405042	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	1855.68
PHASE	40760	G>X	5858386	47689	53547386	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	1861.23
PHASE	40770	X>G	5858387	49245	55103387	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	1910.24
PHASE	41770	G>X	6001459	49246	55247459	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	1914.37
PHASE	41780	X>G	6001460	50658	56659460	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	1951.65
PHASE	42780	G>X	6143380	50659	56802380	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	1955.16
PHASE	42790	X>G	6143381	51927	58070381	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	1990.26
PHASE	43790	G>X	6284581	51928	58212581	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	1993.73
PHASE	43800	X>G	6284582	53292	59576582	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2030.93
PHASE	44800	G>X	6427894	53293	59720894	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2034.36
PHASE	44810	X>G	6427895	54609	61036895	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2073.20
PHASE	45810	G>X	6568951	54610	61178951	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2076.58
PHASE	45820	X>G	6568952	56214	62782952	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2121.33
PHASE	46820	G>X	6710776	56215	62925776	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2124.77
PHASE	46830	X>G	6710777	57627	64337777	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2163.71
PHASE	47830	G>X	6851641	57628	64479641	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2167.18
PHASE	47840	X>G	6851642	58896	65747642	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2207.22
PHASE	48840	G>X	6993130	58897	65890130	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2210.67
PHASE	48850	X>G	6993131	60117	67110131	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2248.55
PHASE	49850	G>X	7137883	60118	67255883	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2252.06
PHASE	49860	X>G	7137884	61338	68475884	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2288.33
PHASE	50860	G>X	7277116	61339	68616116	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2291.83
PHASE	50870	X>G	7277117	62895	70172117	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2343.05
PHASE	51870	G>X	7422109	62896	70318109	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2346.47
PHASE	51880	X>G	7422110	64500	71922110	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2397.00
PHASE	52880	G>X	7563166	64501	72064166	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2400.92
PHASE	52890	X>G	7563167	65913	73476167	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2441.91
PHASE	53890	G>X	7704367	65914	73618367	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2445.33
PHASE	53900	X>G	7704368	67326	75030368	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2486.19
PHASE	54900	G>X	7844224	67327	75171224	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2489.58
PHASE	54910	X>G	7844225	68883	76727225	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2532.35
PHASE	55910	G>X	7986289	68884	76870289	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2535.76
PHASE	55920	X>G	7986290	70296	78282290	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2575.41
PHASE	56920	G>X	8128834	70297	78425834	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2578.81
PHASE	56930	X>G	8128835	71565	79693835	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2618.13
PHASE	57930	G>X	8272675	71566	79838675	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2621.58
PHASE	57940	X>G	8272676	73026	81298676	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2663.53
PHASE	58940	G>X	8414500	73027	81441500	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2667.11
PHASE	58950	X>G	8414501	74439	82853501	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2710.50
PHASE	59950	G>X	8558821	74440	82998821	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2714.08
PHASE	59960	X>G	8558822	75996	84554822	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2757.05
PHASE	60960	G>X	8698390	75997	84695390	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2760.47
PHASE	60970	X>G	8698391	77505	86203391	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2802.08
PHASE	61970	G>X	8840119	77506	86346119	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2805.55
PHASE	61980	X>G	8840120	78966	87806120	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2845.71
PHASE	62980	G>X	8982280	78967	87949280	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2849.18
PHASE	62990	X>G	8982281	80571	89553281	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2891.68
PHASE	63990	G>X	9123193	80572	89695193	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2895.20
PHASE	64000	X>G	9123194	81744	90867194	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2930.64
PHASE	65000	G>X	9262570	81745	91007570	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2934.02
PHASE	65010	X>G	9262571	83253	92515571	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	2976.90
PHASE	66010	G>X	9401323	83254	92655323	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	2980.78
PHASE	66020	X>G	9401324	84570	93971324	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3018.19
PHASE	67020	G>X	9545404	84571	94116404	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3021.77
PHASE	67030	X>G	9545405	86079	95624405	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3074.18
PHASE	68030	G>X	9688861	86080	95768861	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3077.65
PHASE	68040	X>G	9688862	87540	97228862	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3119.23
PHASE	69040	G>X	9830830	87541	97371830	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3122.82
PHASE	69050	X>G	9830831	88905	98735831	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3161.91
PHASE	70050	G>X	9971023	88906	98877023	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3165.38
PHASE	70060	X>G	9971024	90414	100385024	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3207.08
PHASE	71060	G>X	10111072	90415	100526072	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3210.53
PHASE	71070	X>G	10111073	91827	101938073	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3255.74
PHASE	72070	G>X	10252993	91828	102080993	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3259.10
PHASE	72080	X>G	10252994	93336	103588994	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3300.29
PHASE	73080	G>X	10396546	93337	103733546	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3304.09
PHASE	73090	X>G	10396547	94461	104857547	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3337.81
PHASE	74090	G>X	10539427	94462	105001427	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3341.20
PHASE	74100	X>G	10539428	95682	106221428	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3375.31
PHASE	75100	G>X	10679812	95683	106362812	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3379.04
PHASE	75110	X>G	10679813	96951	107630813	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3413.53
PHASE	76110	G>X	10819861	96952	107771861	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3417.06
PHASE	76120	X>G	10819862	98316	109135862	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3457.20
PHASE	77120	G>X	10962934	98317	109279934	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3461.22
PHASE	77130	X>G	10962935	99729	110691935	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3500.40
PHASE	78130	G>X	11104951	99730	110834951	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3503.76
PHASE	78140	X>G	11104952	101238	112342952	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3544.90
PHASE	79140	G>X	11247112	101239	112486112	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3548.25
PHASE	79150	X>G	11247113	102699	113946113	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3588.76
PHASE	80150	G>X	11389033	102700	114089033	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3592.14
PHASE	80160	X>G	11389034	104112	115501034	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3632.73
PHASE	81160	G>X	11532442	104113	115645442	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3636.24
PHASE	81170	X>G	11532443	105237	116769443	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3672.76
PHASE	82170	G>X	11675851	105238	116913851	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3676.24
PHASE	82180	X>G	11675852	106650	118325852	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3715.92
PHASE	83180	G>X	11817964	106651	118468964	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3719.44
PHASE	83190	X>G	11817965	108159	119976965	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3761.86
PHASE	84190	G>X	11960173	108160	120120173	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3765.27
PHASE	84200	X>G	11960174	109524	121484174	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3807.98
PHASE	85200	G>X	12101566	109525	121626566	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3811.50
PHASE	85210	X>G	12101567	110841	122942567	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3855.17
PHASE	86210	G>X	12243967	110842	123085967	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3858.88
PHASE	86220	X>G	12243968	112254	124497968	2895.4069479522	4145.8165323212	3116.2385332935	1	2895.4069479522	3902.13
PHASE	87220	G>X	12387040	112255	124642040	3116.2385332935	3103.7170516949	2895.4069479522	1	2895.4069479522	3905.92
IMP	87226	X	125374040	2891.4615838707	3937.90
PHASE	87230	X>G	12387041	113571	125958041	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	3953.40
PHASE	88230	G>X	12529345	113572	126101345	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	3956.81
PHASE	88240	X>G	12529346	114456	126985346	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	3989.27
PHASE	89240	G>X	12673138	114457	127130138	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	3992.72
PHASE	89250	X>G	12673139	115533	128206139	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4034.27
PHASE	90250	G>X	12815203	115534	128349203	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4037.72
PHASE	90260	X>G	12815204	116418	129233204	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4077.25
PHASE	91260	G>X	12956692	116419	129375692	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4080.71
PHASE	91270	X>G	12956693	117351	130307693	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4116.75
PHASE	92270	G>X	13095685	117352	130447685	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4120.22
PHASE	92280	X>G	13095686	118284	131379686	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4155.71
PHASE	93280	G>X	13238758	118285	131523758	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4159.20
PHASE	93290	X>G	13238759	119265	132503759	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4210.68
PHASE	94290	G>X	13381687	119266	132647687	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4214.37
PHASE	94300	X>G	13381688	120342	133723688	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4257.74
PHASE	95300	G>X	13521640	120343	133864640	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4261.49
PHASE	95310	X>G	13521641	121275	134796641	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4298.33
PHASE	96310	G>X	13660873	121276	134936873	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4301.98
PHASE	96320	X>G	13660874	122256	135916874	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4340.90
PHASE	97320	G>X	13801594	122257	136058594	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4344.38
PHASE	97330	X>G	13801595	123381	137182595	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4387.68
PHASE	98330	G>X	13942699	123382	137324699	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4391.21
PHASE	98340	X>G	13942700	124362	138304700	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4433.71
PHASE	99340	G>X	14085436	124363	138448436	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4437.46
PHASE	99350	X>G	14085437	125199	139284437	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4471.36
PHASE	100350	G>X	14228797	125200	139428797	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4475.03
PHASE	100360	X>G	14228798	126180	140408798	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4515.18
PHASE	101360	G>X	14369326	126181	140550326	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4520.06
PHASE	101370	X>G	14369327	127113	141482327	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4558.98
PHASE	102370	G>X	14510575	127114	141624575	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4562.81
PHASE	102380	X>G	14510576	128046	142556576	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4601.76
PHASE	103380	G>X	14650144	128047	142697144	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4605.39
PHASE	103390	X>G	14650145	129123	143773145	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4648.66
PHASE	104390	G>X	14791393	129124	143915393	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4652.21
PHASE	104400	X>G	14791394	130008	144799394	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4686.62
PHASE	105400	G>X	14932690	130009	144941690	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4690.28
PHASE	105410	X>G	14932691	131133	146065691	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4735.75
PHASE	106410	G>X	15074995	131134	146208995	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4739.20
PHASE	106420	X>G	15074996	132018	147092996	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4773.97
PHASE	107420	G>X	15215764	132019	147234764	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4777.64
PHASE	107430	X>G	15215765	133047	148262765	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4818.29
PHASE	108430	G>X	15355909	133048	148403909	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4821.90
PHASE	108440	X>G	15355910	134076	149431910	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4858.50
PHASE	109440	G>X	15499894	134077	149576894	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4861.99
PHASE	109450	X>G	15499895	135201	150700895	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4908.40
PHASE	110450	G>X	15642199	135202	150844199	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4911.84
PHASE	110460	X>G	15642200	136230	151872200	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4952.53
PHASE	111460	G>X	15784456	136231	152015456	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	4956.10
PHASE	111470	X>G	15784457	137115	152899457	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	4999.61
PHASE	112470	G>X	15928153	137116	153044153	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5005.92
PHASE	112480	X>G	15928154	138000	153928154	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5042.57
PHASE	113480	G>X	16068442	138001	154069442	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5046.11
PHASE	113490	X>G	16068443	139365	155433443	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5101.17
PHASE	114490	G>X	16209787	139366	155575787	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5105.62
PHASE	114500	X>G	16209788	140346	156555788	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5143.46
PHASE	115500	G>X	16350556	140347	156697556	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5147.57
PHASE	115510	X>G	16350557	141279	157629557	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5185.08
PHASE	116510	G>X	16492765	141280	157772765	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5189.07
PHASE	116520	X>G	16492766	142452	158944766	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5234.53
PHASE	117520	G>X	16637182	142453	159090182	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5238.53
PHASE	117530	X>G	16637183	143385	160022183	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5275.77
PHASE	118530	G>X	16778575	143386	160164575	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5279.46
PHASE	118540	X>G	16778576	144366	161144576	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5316.96
PHASE	119540	G>X	16920304	144367	161287304	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5320.64
PHASE	119550	X>G	16920305	145539	162459305	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5363.47
PHASE	120550	G>X	17065393	145540	162605393	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5367.14
PHASE	120560	X>G	17065394	146424	163489394	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5402.17
PHASE	121560	G>X	17208082	146425	163633082	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5405.81
PHASE	121570	X>G	17208083	147837	165045083	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5464.01
PHASE	122570	G>X	17348515	147838	165186515	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5467.42
PHASE	122580	X>G	17348516	148866	166214516	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5508.07
PHASE	123580	G>X	17493172	148867	166360172	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5511.93
PHASE	123590	X>G	17493173	149799	167292173	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5548.88
PHASE	124590	G>X	17634469	149800	167434469	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5552.69
PHASE	124600	X>G	17634470	150732	168366470	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5591.14
PHASE	125600	G>X	17775814	150733	168508814	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5594.85
PHASE	125610	X>G	17775815	151617	169392815	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5630.04
PHASE	126610	G>X	17916823	151618	169534823	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5633.66
PHASE	126620	X>G	17916824	152646	170562824	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5675.04
PHASE	127620	G>X	18057640	152647	170704640	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5678.84
PHASE	127630	X>G	18057641	153483	171540641	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5711.68
PHASE	128630	G>X	18198649	153484	171682649	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5715.39
PHASE	128640	X>G	18198650	154464	172662650	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5755.76
PHASE	129640	G>X	18342010	154465	172807010	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5759.43
PHASE	129650	X>G	18342011	155541	173883011	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5804.57
PHASE	130650	G>X	18485803	155542	174027803	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5808.18
PHASE	130660	X>G	18485804	156474	174959804	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5847.11
PHASE	131660	G>X	18628924	156475	175103924	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5850.75
PHASE	131670	X>G	18628925	158031	176659925	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5912.89
PHASE	132670	G>X	18770653	158032	176802653	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5916.48
PHASE	132680	X>G	18770654	159012	177782654	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5955.17
PHASE	133680	G>X	18912526	159013	177925526	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	5958.73
PHASE	133690	X>G	18912527	159993	178905527	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	5997.95
PHASE	134690	G>X	19054975	159994	179048975	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	6001.59
PHASE	134700	X>G	19054976	161454	180508976	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	6056.56
PHASE	135700	G>X	19195840	161455	180650840	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	6059.94
PHASE	135710	X>G	19195841	162387	181582841	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	6097.83
PHASE	136710	G>X	19337569	162388	181725569	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	6101.83
PHASE	136720	X>G	19337570	163368	182705570	2891.4615838707	4148.2345269258	3116.2385332935	1	2891.4615838707	6140.85
PHASE	137720	G>X	19478338	163369	182847338	3116.2385332935	3103.7170516949	2891.4615838707	1	2891.4615838707	6144.65
PHASE	137730	X>G	19478339	164781	184259339	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6205.69
IMP	137730	G	184259339	2886.4138619104	6205.69
PHASE	138730	G>X	19619251	164782	184401251	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6209.14
PHASE	138740	X>G	19619252	166050	185669252	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6260.60
PHASE	139740	G>X	19762852	166051	185813852	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6264.25
PHASE	139750	X>G	19762853	167031	186793853	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6302.01
PHASE	140750	G>X	19901509	167032	186933509	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6305.59
PHASE	140760	X>G	19901510	168060	187961510	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6345.54
PHASE	141760	G>X	20045782	168061	188106782	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6349.17
PHASE	141770	X>G	20045783	168993	189038783	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6384.90
PHASE	142770	G>X	20186647	168994	189180647	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6388.38
PHASE	142780	X>G	20186648	169974	190160648	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6426.66
PHASE	143780	G>X	20327416	169975	190302416	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6430.29
PHASE	143790	X>G	20327417	170955	191282417	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6467.31
PHASE	144790	G>X	20466649	170956	191422649	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6470.89
PHASE	144800	X>G	20466650	171984	192450650	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6510.68
PHASE	145800	G>X	20610250	171985	192595250	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6514.25
PHASE	145810	X>G	20610251	172821	193431251	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6547.83
PHASE	146810	G>X	20752507	172822	193574507	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6551.79
PHASE	146820	X>G	20752508	173802	194554508	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6591.83
PHASE	147820	G>X	20894476	173803	194697476	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6595.66
PHASE	147830	X>G	20894477	174975	195869477	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6646.31
PHASE	148830	G>X	21037597	174976	196013597	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6649.82
PHASE	148840	X>G	21037598	176052	197089598	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6694.44
PHASE	149840	G>X	21179326	176053	197232326	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6697.97
PHASE	149850	X>G	21179327	177177	198356327	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6745.58
PHASE	150850	G>X	21319615	177178	198497615	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6749.56
PHASE	150860	X>G	21319616	178110	199429616	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6784.49
PHASE	151860	G>X	21461728	178111	199572728	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6787.87
PHASE	151870	X>G	21461729	179331	200792729	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6837.22
PHASE	152870	G>X	21603985	179332	200935985	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6840.91
PHASE	152880	X>G	21603986	180264	201867986	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6876.89
PHASE	153880	G>X	21746866	180265	202011866	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6880.76
PHASE	153890	X>G	21746867	181197	202943867	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6918.07
PHASE	154890	G>X	21888211	181198	203086211	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6921.87
PHASE	154900	X>G	21888212	182178	204066212	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6960.69
PHASE	155900	G>X	22030180	182179	204209180	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	6964.79
PHASE	155910	X>G	22030181	183111	205141181	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	6999.99
PHASE	156910	G>X	22173205	183112	205285205	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7003.82
PHASE	156920	X>G	22173206	184140	206313206	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7042.69
PHASE	157920	G>X	22317334	184141	206458334	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7046.60
PHASE	157930	X>G	22317335	185025	207342335	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7080.34
PHASE	158930	G>X	22458775	185026	207484775	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7083.53
PHASE	158940	X>G	22458776	185958	208416776	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7118.73
PHASE	159940	G>X	22600360	185959	208559360	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7122.30
PHASE	159950	X>G	22600361	187035	209635361	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7163.83
PHASE	160950	G>X	22743577	187036	209779577	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7167.53
PHASE	160960	X>G	22743578	188112	210855578	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7211.31
PHASE	161960	G>X	22884874	188113	210997874	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7214.89
PHASE	161970	X>G	22884875	189429	212313875	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7266.90
PHASE	162970	G>X	23025931	189430	212455931	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7270.72
PHASE	162980	X>G	23025932	190506	213531932	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7310.48
PHASE	163980	G>X	23166604	190507	213673604	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7314.24
PHASE	163990	X>G	23166605	191439	214605605	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7349.90
PHASE	164990	G>X	23309965	191440	214749965	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7353.54
PHASE	165000	X>G	23309966	192756	216065966	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7405.15
PHASE	166000	G>X	23455006	192757	216212006	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7409.07
PHASE	166010	X>G	23455007	193593	217048007	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7439.80
PHASE	167010	G>X	23598991	193594	217192991	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7443.18
PHASE	167020	X>G	23598992	194478	218076992	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7475.39
PHASE	168020	G>X	23742112	194479	218221112	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7479.16
PHASE	168030	X>G	23742113	195459	219201113	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7515.69
PHASE	169030	G>X	23881681	195460	219341681	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7519.42
PHASE	169040	X>G	23881682	196536	220417682	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7557.24
PHASE	170040	G>X	24025474	196537	220562474	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7560.65
PHASE	170050	X>G	24025475	197373	221398475	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7591.48
PHASE	171050	G>X	24165379	197374	221539379	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7595.06
PHASE	171060	X>G	24165380	198258	222423380	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7628.04
PHASE	172060	G>X	24306052	198259	222565052	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7631.64
PHASE	172070	X>G	24306053	199143	223449053	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7663.53
PHASE	173070	G>X	24446005	199144	223590005	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7666.92
PHASE	173080	X>G	24446006	200028	224474006	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7699.04
PHASE	174080	G>X	24587302	200029	224616302	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7702.91
PHASE	174090	X>G	24587303	200913	225500303	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7736.98
PHASE	175090	G>X	24728887	200914	225642887	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7740.77
PHASE	175100	X>G	24728888	201942	226670888	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7782.03
PHASE	176100	G>X	24869368	201943	226812368	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7785.84
PHASE	176110	X>G	24869369	202827	227696369	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7818.53
PHASE	177110	G>X	25008601	202828	227836601	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7822.04
PHASE	177120	X>G	25008602	203904	228912602	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7864.09
PHASE	178120	G>X	25155514	203905	229060514	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7867.61
PHASE	178130	X>G	25155515	204981	230136515	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7911.07
PHASE	179130	G>X	25299067	204982	230281067	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7914.54
PHASE	179140	X>G	25299068	205962	231261068	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7951.24
PHASE	180140	G>X	25438444	205963	231401444	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7955.01
PHASE	180150	X>G	25438445	206895	232333445	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	7987.99
PHASE	181150	G>X	25580557	206896	232476557	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	7991.47
PHASE	181160	X>G	25580558	208260	233840558	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8043.85
PHASE	182160	G>X	25721518	208261	233982518	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8047.71
PHASE	182170	X>G	25721519	209625	235346519	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8096.97
PHASE	183170	G>X	25862239	209626	235488239	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8101.20
PHASE	183180	X>G	25862240	210702	236564240	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8140.05
PHASE	184180	G>X	26000320	210703	236703320	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8143.52
PHASE	184190	X>G	26000321	212019	238019321	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8195.99
PHASE	185190	G>X	26140801	212020	238160801	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8199.49
PHASE	185200	X>G	26140802	212904	239044802	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8233.08
PHASE	186200	G>X	26278594	212905	239183594	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8236.80
PHASE	186210	X>G	26278595	213933	240211595	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8280.91
PHASE	187210	G>X	26421187	213934	240355187	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8284.65
PHASE	187220	X>G	26421188	215010	241431188	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8325.63
PHASE	188220	G>X	26560660	215011	241571660	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8329.21
PHASE	188230	X>G	26560661	216231	242791661	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8375.58
PHASE	189230	G>X	26702293	216232	242934293	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8379.30
PHASE	189240	X>G	26702294	217164	243866294	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8414.88
PHASE	190240	G>X	26846326	217165	244011326	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8418.54
PHASE	190250	X>G	26846327	218097	244943327	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8454.20
PHASE	191250	G>X	26988391	218098	245086391	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8457.82
PHASE	191260	X>G	26988392	219030	246018392	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8492.13
PHASE	192260	G>X	27130072	219031	246161072	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8495.61
PHASE	192270	X>G	27130073	219963	247093073	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8531.06
PHASE	193270	G>X	27269017	219964	247233017	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8534.61
PHASE	193280	X>G	27269018	221280	248549018	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8584.57
PHASE	194280	G>X	27411466	221281	248692466	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8588.05
PHASE	194290	X>G	27411467	222213	249624467	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8624.63
PHASE	195290	G>X	27556171	222214	249770171	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8628.42
PHASE	195300	X>G	27556172	223386	250942172	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8676.18
PHASE	196300	G>X	27699436	223387	251086436	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8679.95
PHASE	196310	X>G	27699437	224367	252066437	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8717.13
PHASE	197310	G>X	27842653	224368	252210653	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8721.40
PHASE	197320	X>G	27842654	225444	253286654	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8764.56
PHASE	198320	G>X	27983998	225445	253428998	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8767.96
PHASE	198330	X>G	27983999	226569	254552999	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8814.54
PHASE	199330	G>X	28125295	226570	254695295	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8817.73
PHASE	199340	X>G	28125296	227598	255723296	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8857.25
PHASE	200340	G>X	28268032	227599	255867032	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8860.68
PHASE	200350	X>G	28268033	228531	256799033	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8893.53
PHASE	201350	G>X	28410481	228532	256942481	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8896.90
PHASE	201360	X>G	28410482	229416	257826482	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8929.20
PHASE	202360	G>X	28553362	229417	257970362	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8932.73
PHASE	202370	X>G	28553363	230301	258854363	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	8965.32
PHASE	203370	G>X	28692547	230302	258994547	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	8968.94
PHASE	203380	X>G	28692548	231282	259974548	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9006.28
PHASE	204380	G>X	28837876	231283	260120876	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9009.66
PHASE	204390	X>G	28837877	232263	261100877	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9048.81
PHASE	205390	G>X	28977685	232264	261241685	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9052.59
PHASE	205400	X>G	28977686	233100	262077686	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9084.38
PHASE	206400	G>X	29120470	233101	262221470	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9088.23
PHASE	206410	X>G	29120471	234081	263201471	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9125.08
PHASE	207410	G>X	29264503	234082	263346503	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9128.68
PHASE	207420	X>G	29264504	235398	264662504	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9177.43
PHASE	208420	G>X	29405464	235399	264804464	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9180.83
PHASE	208430	X>G	29405465	236379	265784465	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9215.65
PHASE	209430	G>X	29543113	236380	265923113	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9219.11
PHASE	209440	X>G	29543114	237312	266855114	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9252.55
PHASE	210440	G>X	29683258	237313	266996258	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9256.10
PHASE	210450	X>G	29683259	238197	267880259	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9288.36
PHASE	211450	G>X	29824747	238198	268022747	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9291.67
PHASE	211460	X>G	29824748	239178	269002748	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9327.31
PHASE	212460	G>X	29966860	239179	269145860	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9330.66
PHASE	212470	X>G	29966861	240111	270077861	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9365.09
PHASE	213470	G>X	30110077	240112	270222077	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9368.69
PHASE	213480	X>G	30110078	240948	271058078	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9399.53
PHASE	214480	G>X	30251470	240949	271200470	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9403.00
PHASE	214490	X>G	30251471	241833	272084471	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9436.47
PHASE	215490	G>X	30392287	241834	272226287	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9439.90
PHASE	215500	X>G	30392288	242814	273206288	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9480.81
PHASE	216500	G>X	30530800	242815	273345800	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9484.29
PHASE	216510	X>G	30530801	244083	274613801	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9530.39
PHASE	217510	G>X	30672625	244084	274756625	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9533.97
PHASE	217520	X>G	30672626	245208	275880626	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9571.43
PHASE	218520	G>X	30815506	245209	276024506	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9574.88
PHASE	218530	X>G	30815507	246237	277052507	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9612.31
PHASE	219530	G>X	30956803	246238	277194803	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9615.67
PHASE	219540	X>G	30956804	247506	278462804	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9664.12
PHASE	220540	G>X	31100644	247507	278607644	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9667.60
PHASE	220550	X>G	31100645	248439	279539645	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9701.77
PHASE	221550	G>X	31241173	248440	279681173	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9705.32
PHASE	221560	X>G	31241174	249420	280661174	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9740.66
PHASE	222560	G>X	31383046	249421	280804046	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9744.21
PHASE	222570	X>G	31383047	250401	281784047	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9780.96
PHASE	223570	G>X	31525303	250402	281927303	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9784.45
PHASE	223580	X>G	31525304	251862	283387304	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9837.40
PHASE	224580	G>X	31665496	251863	283528496	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9840.72
PHASE	224590	X>G	31665497	252795	284460497	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9875.02
PHASE	225590	G>X	31806937	252796	284602937	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9878.64
PHASE	225600	X>G	31806938	253632	285438938	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9908.08
PHASE	226600	G>X	31949386	253633	285582386	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9911.57
PHASE	226610	X>G	31949387	254901	286850387	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	9957.91
PHASE	227610	G>X	32092219	254902	286994219	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	9961.65
PHASE	227620	X>G	32092220	255882	287974220	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	10000.11
PHASE	228620	G>X	32233084	255883	288116084	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	10003.72
PHASE	228630	X>G	32233085	256863	289096085	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	10041.50
PHASE	229630	G>X	32375965	256864	289239965	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	10044.91
PHASE	229640	X>G	32375966	257844	290219966	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	10081.36
PHASE	230640	G>X	32517262	257845	290362262	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	10085.00
PHASE	230650	X>G	32517263	258825	291342263	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	10117.90
PHASE	231650	G>X	32658463	258826	291484463	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	10121.48
PHASE	231660	X>G	32658464	259950	292608464	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	10165.46
PHASE	232660	G>X	32801536	259951	292752536	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	10169.42
PHASE	232670	X>G	32801537	260835	293636537	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	10201.98
PHASE	233670	G>X	32943841	260836	293779841	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	10205.49
PHASE	233680	X>G	32943842	261864	294807842	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	10242.96
PHASE	234680	G>X	33086146	261865	294951146	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	10246.71
PHASE	234690	X>G	33086147	262749	295835147	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	10280.25
PHASE	235690	G>X	33228739	262750	295978739	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	10285.06
PHASE	235700	X>G	33228740	263778	297006740	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	10324.51
PHASE	236700	G>X	33369364	263779	297148364	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	10328.04
PHASE	236710	X>G	33369365	264759	298128365	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	10364.78
PHASE	237710	G>X	33509893	264760	298269893	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	10368.28
PHASE	237720	X>G	33509894	265740	299249894	2886.4138619104	4200.3564275890	3116.2385332935	1	2886.4138619104	10412.82
PHASE	238720	G>X	33651958	265741	299392958	3116.2385332935	3103.7170516949	2886.4138619104	1	2886.4138619104	10417.60
RUN	h3e8	H10x1000r11	211	c1000	400	1	0.6	5	0.8	33918287	2886.4138619104	4200.3564275890	0.000000	9	2886.4138619104	1	2698.1619843915	33918287	246963	19366	33651958	266329	204974013012	9575.75	10444.03	stored	300000000	299980958	238726	473	0	2886.4138619104	3116.2385332935	2886.4138619104	1
PERM	h3e8	H10x1000r11	211	c1000 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 12 29 63 48 66 31 62 49 76 82 13 4 30 73 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	h3e8	H10x1000r11	211	c1000	NA	3283.108155	3265.184193	3229.381126	3229.381126	3221.081632	3221.081632	3213.596963	3213.596963	3213.596963	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	3196.987385	2978.596753	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838	2967.012838


==> anc/results/hybrid/h3e8_H10x1000r11_212_c1000.txt <==
ARGS	h3e8	H10x1000r11	212	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3961.4839688902	0.01
IMP	2	G	830	3369.1109581776	0.01
IMP	4	G	1410	3279.5748558845	0.02
IMP	36	G	9010	3277.9044091305	0.17
IMP	62	G	14774	3262.2923214189	0.28
IMP	68	G	16226	3239.1399977144	0.31
IMP	78	G	19270	3227.0856231512	0.36
IMP	106	G	26622	3192.8405457546	0.49
IMP	108	G	27058	3175.9546695787	0.50
IMP	232	G	47322	3175.1530976951	0.99
PHASE	382	G>X	74790	1	75790	3175.1530976951	3097.7836961670	3097.7836961670	0	3097.7836961670	1.61
IMP	382	X	75790	3097.7836961670	1.61
IMP	384	X	559790	3058.6646931155	9.89
IMP	388	X	1815790	2990.2102982888	47.51
PHASE	392	X>G	74791	2853	2927791	2989.9942840626	3763.9594618358	3175.1530976951	1	2989.9942840626	79.61
IMP	392	G	2927791	2989.9942840626	79.61
PHASE	1392	G>X	241863	2854	3095863	3150.9596486386	3145.7766705139	2989.9942840626	1	2989.9942840626	84.00
IMP	1394	X	4011863	2951.8859557308	115.16
IMP	1396	X	4735863	2941.5993938776	139.01
IMP	1398	X	5075863	2933.9825347505	155.19
IMP	1400	X	5415863	2917.3945612670	165.59
PHASE	1402	X>G	241864	5418	5659864	2917.3945612670	4090.7722859462	3150.9596486386	1	2917.3945612670	176.27
PHASE	2402	G>X	409704	5419	5828704	3150.9596486386	3145.7766705139	2917.3945612670	1	2917.3945612670	181.32
PHASE	2412	X>G	409705	6927	7336705	2917.3945612670	4090.7722859462	3150.9596486386	1	2917.3945612670	238.01
PHASE	3412	G>X	620553	6928	7548553	3141.6538335584	3136.4708554337	2917.3945612670	1	2917.3945612670	242.54
PHASE	3422	X>G	620554	7956	8576554	2917.3945612670	4090.7722859462	3141.6538335584	1	2917.3945612670	274.03
PHASE	4422	G>X	865770	7957	8822770	3064.5496942631	3051.7042965943	2917.3945612670	1	2917.3945612670	278.73
PHASE	4432	X>G	865771	9417	10282771	2917.3945612670	4090.7722859462	3064.5496942631	1	2917.3945612670	345.53
PHASE	5432	G>X	1044363	9418	10462363	3053.3173088345	3039.5856636067	2917.3945612670	1	2917.3945612670	349.64
PHASE	5442	X>G	1044364	10350	11394364	2917.3945612670	4090.7722859462	3053.3173088345	1	2917.3945612670	379.92
PHASE	6442	G>X	1220892	10351	11571892	3053.3173088345	3039.5856636067	2917.3945612670	1	2917.3945612670	383.81
IMP	6446	X	12299892	2915.9044177769	415.10
PHASE	6452	X>G	1220893	11619	12839893	2915.9044177769	4088.5415285445	3053.3173088345	1	2915.9044177769	439.60
PHASE	7452	G>X	1397565	11620	13017565	3053.3173088345	3039.5856636067	2915.9044177769	1	2915.9044177769	443.84
PHASE	7462	X>G	1397566	13272	14669566	2915.9044177769	4088.5415285445	3053.3173088345	1	2915.9044177769	499.58
PHASE	8462	G>X	1575822	13273	14848822	3053.3173088345	3039.5856636067	2915.9044177769	1	2915.9044177769	503.80
PHASE	8472	X>G	1575823	14589	16164823	2911.9542001908	4180.6419154023	3053.3173088345	1	2911.9542001908	543.70
IMP	8472	G	16164823	2911.9542001908	543.71
PHASE	9472	G>X	1751775	14590	16341775	3053.3173088345	3039.5856636067	2911.9542001908	1	2911.9542001908	547.83
PHASE	9482	X>G	1751776	15858	17609776	2906.7478144256	4225.0031446625	3053.3173088345	1	2906.7478144256	594.16
IMP	9482	G	17609776	2906.7478144256	594.16
PHASE	10482	G>X	1925568	15859	17784568	3048.5188133766	3035.1110842190	2906.7478144256	1	2906.7478144256	597.99
PHASE	10492	X>G	1925569	17367	19292569	2906.7478144256	4225.0031446625	3048.5188133766	1	2906.7478144256	662.28
PHASE	11492	G>X	2099601	17368	19467601	3048.5188133766	3035.1110842190	2906.7478144256	1	2906.7478144256	666.48
PHASE	11502	X>G	2099602	18444	20543602	2906.7478144256	4225.0031446625	3048.5188133766	1	2906.7478144256	697.07
PHASE	12502	G>X	2274354	18445	20719354	3048.5188133766	3035.1110842190	2906.7478144256	1	2906.7478144256	701.16
PHASE	12512	X>G	2274355	19953	22227355	2906.7478144256	4225.0031446625	3048.5188133766	1	2906.7478144256	750.35
PHASE	13512	G>X	2451843	19954	22405843	3048.5188133766	3035.1110842190	2906.7478144256	1	2906.7478144256	754.44
PHASE	13522	X>G	2451844	21414	23865844	2906.7478144256	4225.0031446625	3048.5188133766	1	2906.7478144256	803.44
PHASE	14522	G>X	2629860	21415	24044860	3048.5188133766	3035.1110842190	2906.7478144256	1	2906.7478144256	807.27
PHASE	14532	X>G	2629861	22491	25120861	2906.7478144256	4225.0031446625	3048.5188133766	1	2906.7478144256	846.62
PHASE	15532	G>X	2807109	22492	25299109	3048.5188133766	3035.1110842190	2906.7478144256	1	2906.7478144256	850.66
PHASE	15542	X>G	2807110	24000	26807110	2906.7478144256	4225.0031446625	3048.5188133766	1	2906.7478144256	897.31
PHASE	16542	G>X	2982630	24001	26983630	3048.5188133766	3035.1110842190	2906.7478144256	1	2906.7478144256	902.25
PHASE	16552	X>G	2982631	25125	28107631	2906.7478144256	4225.0031446625	3048.5188133766	1	2906.7478144256	949.62
PHASE	17552	G>X	3156231	25126	28282231	3048.5188133766	3035.1110842190	2906.7478144256	1	2906.7478144256	954.10
PHASE	17562	X>G	3156232	26346	29502232	2906.7478144256	4225.0031446625	3048.5188133766	1	2906.7478144256	995.28
PHASE	18562	G>X	3333000	26347	29680000	3048.5188133766	3035.1110842190	2906.7478144256	1	2906.7478144256	999.54
PHASE	18572	X>G	3333001	27375	30708001	2906.7478144256	4225.0031446625	3048.5188133766	1	2906.7478144256	1049.14
PHASE	19572	G>X	3506121	27376	30882121	3048.5188133766	3035.1110842190	2906.7478144256	1	2906.7478144256	1053.80
PHASE	19582	X>G	3506122	29172	32678122	2906.7478144256	4225.0031446625	3048.5188133766	1	2906.7478144256	1120.75
PHASE	20582	G>X	3681930	29173	32854930	3048.5188133766	3035.1110842190	2906.7478144256	1	2906.7478144256	1124.96
IMP	20586	X	33630930	2903.3061125396	1149.49
PHASE	20592	X>G	3681931	30777	34458931	2903.3061125396	4322.7238389592	3048.5188133766	1	2903.3061125396	1171.51
PHASE	21592	G>X	3857739	30778	34635739	3048.5188133766	3035.1110842190	2903.3061125396	1	2903.3061125396	1175.88
PHASE	21602	X>G	3857740	31902	35759740	2903.3061125396	4322.7238389592	3048.5188133766	1	2903.3061125396	1209.82
PHASE	22602	G>X	4034604	31903	35937604	3048.5188133766	3035.1110842190	2903.3061125396	1	2903.3061125396	1213.99
PHASE	22612	X>G	4034605	33171	37205605	2903.3061125396	4322.7238389592	3048.5188133766	1	2903.3061125396	1256.63
PHASE	23612	G>X	4210509	33172	37382509	3048.5188133766	3035.1110842190	2903.3061125396	1	2903.3061125396	1261.98
PHASE	23622	X>G	4210510	34824	39034510	2903.3061125396	4322.7238389592	3048.5188133766	1	2903.3061125396	1314.71
PHASE	24622	G>X	4388574	34825	39213574	3048.5188133766	3035.1110842190	2903.3061125396	1	2903.3061125396	1319.69
PHASE	24632	X>G	4388575	35901	40289575	2903.3061125396	4322.7238389592	3048.5188133766	1	2903.3061125396	1354.98
PHASE	25632	G>X	4567023	35902	40469023	3048.5188133766	3035.1110842190	2903.3061125396	1	2903.3061125396	1360.91
PHASE	25642	X>G	4567024	37122	41689024	2903.3061125396	4322.7238389592	3048.5188133766	1	2903.3061125396	1401.91
PHASE	26642	G>X	4742640	37123	41865640	3048.5188133766	3035.1110842190	2903.3061125396	1	2903.3061125396	1405.79
PHASE	26652	X>G	4742641	38871	43613641	2903.3061125396	4322.7238389592	3048.5188133766	1	2903.3061125396	1459.75
PHASE	27652	G>X	4917201	38872	43789201	3048.5188133766	3035.1110842190	2903.3061125396	1	2903.3061125396	1463.59
PHASE	27662	X>G	4917202	40284	45201202	2903.3061125396	4322.7238389592	3048.5188133766	1	2903.3061125396	1511.24
PHASE	28662	G>X	5092770	40285	45377770	3048.5188133766	3035.1110842190	2903.3061125396	1	2903.3061125396	1515.72
IMP	28664	X	46629770	2891.7473446480	1573.23
PHASE	28672	X>G	5092771	42657	47749771	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	1620.44
PHASE	29672	G>X	5266467	42658	47924467	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	1624.35
PHASE	29682	X>G	5266468	44262	49528468	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	1690.79
PHASE	30682	G>X	5440692	44263	49703692	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	1694.78
PHASE	30692	X>G	5440693	45387	50827693	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	1736.71
PHASE	31692	G>X	5616261	45388	51004261	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	1740.91
PHASE	31702	X>G	5616262	47376	52992262	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	1824.40
PHASE	32702	G>X	5790822	47377	53167822	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	1828.36
PHASE	32712	X>G	5790823	48357	54147823	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	1867.18
PHASE	33712	G>X	5968599	48358	54326599	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	1871.15
PHASE	33722	X>G	5968600	49818	55786600	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	1931.96
PHASE	34722	G>X	6143544	49819	55962544	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	1936.04
PHASE	34732	X>G	6143545	51135	57278545	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	1997.30
PHASE	35732	G>X	6316665	51136	57452665	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2001.12
PHASE	35742	X>G	6316666	52260	58576666	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2049.26
PHASE	36742	G>X	6490890	52261	58751890	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2053.29
PHASE	36752	X>G	6490891	53433	59923891	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2111.39
PHASE	37752	G>X	6669867	53434	60103867	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2115.53
PHASE	37762	X>G	6669868	54702	61371868	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2154.68
PHASE	38762	G>X	6846060	54703	61549060	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2158.74
PHASE	38772	X>G	6846061	56019	62865061	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2216.70
PHASE	39772	G>X	7020189	56020	63040189	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2220.72
PHASE	39782	X>G	7020190	57240	64260190	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2276.70
PHASE	40782	G>X	7196862	57241	64437862	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2280.85
PHASE	40792	X>G	7196863	58317	65513863	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2328.01
PHASE	41792	G>X	7372047	58318	65690047	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2332.06
PHASE	41802	X>G	7372048	59298	66670048	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2371.04
PHASE	42802	G>X	7547424	59299	66846424	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2375.34
PHASE	42812	X>G	7547425	60519	68066425	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2422.71
PHASE	43812	G>X	7723329	60520	68243329	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2426.71
PHASE	43822	X>G	7723330	61836	69559330	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2477.95
PHASE	44822	G>X	7898994	61837	69735994	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2482.04
PHASE	44832	X>G	7898995	62961	70859995	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2522.54
PHASE	45832	G>X	8072835	62962	71034835	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2526.36
PHASE	45842	X>G	8072836	64182	72254836	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2574.44
PHASE	46842	G>X	8246100	64183	72429100	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2578.73
PHASE	46852	X>G	8246101	65355	73601101	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2627.03
PHASE	47852	G>X	8421333	65356	73777333	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2631.01
PHASE	47862	X>G	8421334	66960	75381334	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2684.72
PHASE	48862	G>X	8598774	66961	75559774	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2688.57
PHASE	48872	X>G	8598775	68565	77163775	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2758.56
PHASE	49872	G>X	8772615	68566	77338615	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2762.72
PHASE	49882	X>G	8772616	69690	78462616	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2809.02
PHASE	50882	G>X	8951016	69691	78642016	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2813.09
PHASE	50892	X>G	8951017	70719	79670017	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2852.63
PHASE	51892	G>X	9124905	70720	79844905	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2856.63
PHASE	51902	X>G	9124906	72228	81352906	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2914.29
PHASE	52902	G>X	9301242	72229	81530242	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2918.00
PHASE	52912	X>G	9301243	73401	82702243	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	2965.08
PHASE	53912	G>X	9479979	73402	82881979	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	2968.99
PHASE	53922	X>G	9479980	74574	84053980	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3015.84
PHASE	54922	G>X	9654108	74575	84229108	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3020.00
PHASE	54932	X>G	9654109	75795	85449109	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3066.26
PHASE	55932	G>X	9831309	75796	85627309	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3070.35
PHASE	55942	X>G	9831310	77064	86895310	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3124.95
PHASE	56942	G>X	10006974	77065	87071974	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3129.24
PHASE	56952	X>G	10006975	78717	88723975	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3213.52
PHASE	57952	G>X	10179807	78718	88897807	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3217.25
PHASE	57962	X>G	10179808	79986	90165808	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3266.09
PHASE	58962	G>X	10355232	79987	90342232	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3270.15
PHASE	58972	X>G	10355233	81159	91514233	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3317.72
PHASE	59972	G>X	10530609	81160	91690609	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3321.72
PHASE	59982	X>G	10530610	82524	93054610	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3377.37
PHASE	60982	G>X	10706514	82525	93231514	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3381.62
PHASE	60992	X>G	10706515	83601	94307515	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3436.69
PHASE	61992	G>X	10882035	83602	94484035	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3440.55
PHASE	62002	X>G	10882036	84678	95560036	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3482.43
PHASE	63002	G>X	11058948	84679	95737948	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3486.61
PHASE	63012	X>G	11058949	85947	97005949	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3540.73
PHASE	64012	G>X	11235717	85948	97183717	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3544.63
PHASE	64022	X>G	11235718	87072	98307718	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3601.99
PHASE	65022	G>X	11409270	87073	98482270	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3606.13
PHASE	65032	X>G	11409271	88197	99606271	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3650.80
PHASE	66032	G>X	11580759	88198	99778759	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3654.99
PHASE	66042	X>G	11580760	89418	100998760	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3708.54
PHASE	67042	G>X	11753784	89419	101172784	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3712.10
PHASE	67052	X>G	11753785	90687	102440785	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3754.92
PHASE	68052	G>X	11930985	90688	102618985	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3758.82
PHASE	68062	X>G	11930986	91908	103838986	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3822.42
PHASE	69062	G>X	12103722	91909	104012722	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3826.44
PHASE	69072	X>G	12103723	93081	105184723	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3872.97
PHASE	70072	G>X	12282267	93082	105364267	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3877.05
PHASE	70082	X>G	12282268	94206	106488268	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3922.23
PHASE	71082	G>X	12452748	94207	106659748	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3926.11
PHASE	71092	X>G	12452749	95331	107783749	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	3968.36
PHASE	72092	G>X	12630717	95332	107962717	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	3972.23
PHASE	72102	X>G	12630718	96552	109182718	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	4023.77
PHASE	73102	G>X	12808494	96553	109361494	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	4027.82
PHASE	73112	X>G	12808495	97821	110629495	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	4087.04
PHASE	74112	G>X	12983247	97822	110805247	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	4091.31
PHASE	74122	X>G	12983248	99138	112121248	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	4135.96
PHASE	75122	G>X	13157664	99139	112296664	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	4139.98
PHASE	75132	X>G	13157665	100167	113324665	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	4178.57
PHASE	76132	G>X	13332177	100168	113500177	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	4182.55
PHASE	76142	X>G	13332178	101340	114672178	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	4229.37
PHASE	77142	G>X	13506978	101341	114847978	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	4233.40
PHASE	77152	X>G	13506979	102657	116163979	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	4289.31
PHASE	78152	G>X	13684275	102658	116342275	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	4293.50
PHASE	78162	X>G	13684276	104118	117802276	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	4361.11
PHASE	79162	G>X	13857540	104119	117976540	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	4365.24
PHASE	79172	X>G	13857541	105099	118956541	2891.7473446480	4103.2179738029	3048.5188133766	1	2891.7473446480	4403.09
PHASE	80172	G>X	14033205	105100	119133205	3048.5188133766	3035.1110842190	2891.7473446480	1	2891.7473446480	4407.22
IMP	80180	X	120109205	2885.3957386073	4447.49
PHASE	80182	X>G	14033206	106272	120305206	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	4454.74
PHASE	81182	G>X	14210454	106273	120483454	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	4458.90
PHASE	81192	X>G	14210455	107205	121415455	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	4493.64
PHASE	82192	G>X	14387175	107206	121593175	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	4497.81
PHASE	82202	X>G	14387176	108570	122957176	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	4542.66
PHASE	83202	G>X	14562600	108571	123133600	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	4546.58
PHASE	83212	X>G	14562601	109695	124257601	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	4586.86
PHASE	84212	G>X	14734905	109696	124430905	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	4590.92
PHASE	84222	X>G	14734906	110868	125602906	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	4631.63
PHASE	85222	G>X	14910618	110869	125779618	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	4635.80
PHASE	85232	X>G	14910619	112137	127047619	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	4684.70
PHASE	86232	G>X	15086427	112138	127224427	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	4688.65
PHASE	86242	X>G	15086428	113358	128444428	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	4735.95
PHASE	87242	G>X	15258732	113359	128617732	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	4740.10
PHASE	87252	X>G	15258733	114243	129501733	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	4772.76
PHASE	88252	G>X	15430605	114244	129674605	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	4776.55
PHASE	88262	X>G	15430606	115272	130702606	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	4811.44
PHASE	89262	G>X	15608094	115273	130881094	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	4815.35
PHASE	89272	X>G	15608095	116493	132101095	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	4856.85
PHASE	90272	G>X	15782895	116494	132276895	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	4861.02
PHASE	90282	X>G	15782896	118050	133832896	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	4918.62
PHASE	91282	G>X	15961632	118051	134012632	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	4922.37
PHASE	91292	X>G	15961633	119079	135040633	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	4957.12
PHASE	92292	G>X	16137009	119080	135217009	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	4961.17
PHASE	92302	X>G	16137010	120684	136821010	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5023.38
PHASE	93302	G>X	16312770	120685	136997770	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5027.27
PHASE	93312	X>G	16312771	122001	138313771	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5069.38
PHASE	94312	G>X	16487907	122002	138489907	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5073.49
PHASE	94322	X>G	16487908	123174	139661908	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5115.29
PHASE	95322	G>X	16659732	123175	139834732	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5119.03
PHASE	95332	X>G	16659733	124491	141150733	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5176.72
PHASE	96332	G>X	16837653	124492	141329653	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5180.88
PHASE	96342	X>G	16837654	125568	142405654	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5221.72
PHASE	97342	G>X	17009910	125569	142578910	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5225.65
PHASE	97352	X>G	17009911	126933	143942911	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5271.61
PHASE	98352	G>X	17186775	126934	144120775	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5275.50
PHASE	98362	X>G	17186776	128250	145436776	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5324.91
PHASE	99362	G>X	17363160	128251	145614160	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5329.10
PHASE	99372	X>G	17363161	129375	146738161	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5374.53
PHASE	100372	G>X	17539113	129376	146915113	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5378.94
PHASE	100382	X>G	17539114	130356	147895114	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5416.00
PHASE	101382	G>X	17713722	130357	148070722	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5419.77
PHASE	101392	X>G	17713723	131769	149482723	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5476.79
PHASE	102392	G>X	17888331	131770	149658331	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5480.94
PHASE	102402	X>G	17888332	133038	150926332	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5525.07
PHASE	103402	G>X	18065100	133039	151104100	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5529.77
PHASE	103412	X>G	18065101	134259	152324101	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5575.57
PHASE	104412	G>X	18239949	134260	152499949	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5579.51
PHASE	104422	X>G	18239950	135432	153671950	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5620.39
PHASE	105422	G>X	18413838	135433	153846838	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5624.38
PHASE	105432	X>G	18413839	136845	155258839	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5669.11
PHASE	106432	G>X	18588927	136846	155434927	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5673.10
PHASE	106442	X>G	18588928	138114	156702928	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5714.97
PHASE	107442	G>X	18761472	138115	156876472	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5719.13
PHASE	107452	X>G	18761473	139143	157904473	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5756.33
PHASE	108452	G>X	18937665	139144	158081665	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5760.31
PHASE	108462	X>G	18937666	140316	159253666	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5802.32
PHASE	109462	G>X	19110498	140317	159427498	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5806.35
PHASE	109472	X>G	19110499	141537	160647499	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5863.66
PHASE	110472	G>X	19288131	141538	160826131	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5867.74
PHASE	110482	X>G	19288132	142566	161854132	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5904.18
PHASE	111482	G>X	19464276	142567	162031276	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5907.87
PHASE	111492	X>G	19464277	144027	163491277	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5958.20
PHASE	112492	G>X	19643301	144028	163671301	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	5962.28
PHASE	112502	X>G	19643302	145200	164843302	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	5996.75
PHASE	113502	G>X	19815894	145201	165016894	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6000.53
PHASE	113512	X>G	19815895	146229	166044895	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6037.46
PHASE	114512	G>X	19989687	146230	166219687	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6041.63
PHASE	114522	X>G	19989688	147210	167199688	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6076.67
PHASE	115522	G>X	20162424	147211	167373424	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6080.83
PHASE	115532	X>G	20162425	148191	168353425	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6112.80
PHASE	116532	G>X	20337609	148192	168529609	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6116.49
PHASE	116542	X>G	20337610	149412	169749610	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6160.03
PHASE	117542	G>X	20512458	149413	169925458	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6164.20
PHASE	117552	X>G	20512459	150489	171001459	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6202.10
PHASE	118552	G>X	20689995	150490	171179995	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6205.94
PHASE	118562	X>G	20689996	151854	172543996	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6258.29
PHASE	119562	G>X	20863692	151855	172718692	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6262.42
PHASE	119572	X>G	20863693	152883	173746693	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6301.93
PHASE	120572	G>X	21038397	152884	173922397	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6305.74
PHASE	120582	X>G	21038398	154200	175238398	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6351.37
PHASE	121582	G>X	21216942	154201	175417942	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6355.70
PHASE	121592	X>G	21216943	155229	176445943	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6393.02
PHASE	122592	G>X	21391647	155230	176621647	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6397.01
PHASE	122602	X>G	21391648	156642	178033648	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6460.59
PHASE	123602	G>X	21567984	156643	178210984	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6465.53
PHASE	123612	X>G	21567985	157815	179382985	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6512.58
PHASE	124612	G>X	21742689	157816	179558689	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6517.73
PHASE	124622	X>G	21742690	158892	180634690	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6559.00
PHASE	125622	G>X	21917634	158893	180810634	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6562.80
PHASE	125632	X>G	21917635	159921	181838635	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6598.23
PHASE	126632	G>X	22090179	159922	182012179	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6601.95
PHASE	126642	X>G	22090180	161286	183376180	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6646.27
PHASE	127642	G>X	22263300	161287	183550300	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6650.20
PHASE	127652	X>G	22263301	162795	185058301	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6703.62
PHASE	128652	G>X	22437861	162796	185233861	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6707.42
PHASE	128662	X>G	22437862	164256	186693862	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6758.38
PHASE	129662	G>X	22611750	164257	186868750	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6762.32
PHASE	129672	X>G	22611751	165333	187944751	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6795.63
PHASE	130672	G>X	22786887	165334	188120887	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6799.37
PHASE	130682	X>G	22786888	166506	189292888	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6842.17
PHASE	131682	G>X	22962168	166507	189469168	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6846.52
PHASE	131692	X>G	22962169	167775	190737169	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6890.06
PHASE	132692	G>X	23139561	167776	190915561	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6894.09
PHASE	132702	X>G	23139562	169044	192183562	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6934.90
PHASE	133702	G>X	23315802	169045	192360802	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6938.89
PHASE	133712	X>G	23315803	170073	193388803	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	6974.42
PHASE	134712	G>X	23491755	170074	193565755	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	6978.33
PHASE	134722	X>G	23491756	171390	194881756	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7027.62
PHASE	135722	G>X	23669148	171391	195060148	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7031.87
PHASE	135732	X>G	23669149	172659	196328149	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7076.81
PHASE	136732	G>X	23844381	172660	196504381	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7080.56
PHASE	136742	X>G	23844382	173784	197628382	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7124.32
PHASE	137742	G>X	24019758	173785	197804758	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7128.09
PHASE	137752	X>G	24019759	174813	198832759	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7162.42
PHASE	138752	G>X	24194127	174814	199008127	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7166.24
PHASE	138762	X>G	24194128	175794	199988128	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7199.87
PHASE	139762	G>X	24368448	175795	200163448	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7203.79
PHASE	139772	X>G	24368449	176967	201335449	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7246.88
PHASE	140772	G>X	24542961	176968	201510961	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7250.71
PHASE	140782	X>G	24542962	178188	202730962	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7294.45
PHASE	141782	G>X	24717954	178189	202906954	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7298.26
PHASE	141792	X>G	24717955	179553	204270955	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7346.63
PHASE	142792	G>X	24890403	179554	204444403	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7350.77
PHASE	142802	X>G	24890404	180774	205664404	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7406.84
PHASE	143802	G>X	25061748	180775	205836748	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7410.81
PHASE	143812	X>G	25061749	182427	207488749	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7465.56
PHASE	144812	G>X	25236261	182428	207664261	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7469.33
PHASE	144822	X>G	25236262	183504	208740262	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7503.99
PHASE	145822	G>X	25411686	183505	208916686	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7508.30
PHASE	145832	X>G	25411687	184677	210088687	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7553.50
PHASE	146832	G>X	25587591	184678	210265591	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7557.51
PHASE	146842	X>G	25587592	185658	211245592	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7594.98
PHASE	147842	G>X	25763640	185659	211422640	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7599.22
PHASE	147852	X>G	25763641	186831	212594641	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7635.50
PHASE	148852	G>X	25937001	186832	212769001	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7639.60
PHASE	148862	X>G	25937002	188244	214181002	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7702.04
PHASE	149862	G>X	26110554	188245	214355554	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7705.80
PHASE	149872	X>G	26110555	189465	215575555	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7737.81
PHASE	150872	G>X	26286987	189466	215752987	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7741.74
PHASE	150882	X>G	26286988	190782	217068988	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7786.85
PHASE	151882	G>X	26463852	190783	217246852	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7790.98
PHASE	151892	X>G	26463853	192195	218658853	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7840.93
PHASE	152892	G>X	26638605	192196	218834605	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7844.96
PHASE	152902	X>G	26638606	193272	219910606	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7882.37
PHASE	153902	G>X	26813406	193273	220086406	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7886.44
PHASE	153912	X>G	26813407	194733	221546407	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7944.02
PHASE	154912	G>X	26989023	194734	221723023	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7947.91
PHASE	154922	X>G	26989024	196098	223087024	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	7994.86
PHASE	155922	G>X	27160176	196099	223259176	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	7998.61
PHASE	155932	X>G	27160177	197319	224479177	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8043.62
PHASE	156932	G>X	27331233	197320	224651233	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8047.46
PHASE	156942	X>G	27331234	198492	225823234	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8083.19
PHASE	157942	G>X	27504018	198493	225997018	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8087.03
PHASE	157952	X>G	27504019	199665	227169019	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8136.39
PHASE	158952	G>X	27679011	199666	227345011	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8140.08
PHASE	158962	X>G	27679012	201030	228709012	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8181.50
PHASE	159962	G>X	27849972	201031	228880972	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8185.33
PHASE	159972	X>G	27849973	202011	229860973	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8218.00
PHASE	160972	G>X	28024965	202012	230036965	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8222.10
PHASE	160982	X>G	28024966	203136	231160966	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8267.22
PHASE	161982	G>X	28199814	203137	231336814	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8271.15
PHASE	161992	X>G	28199815	204213	232412815	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8309.56
PHASE	162992	G>X	28369959	204214	232583959	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8313.61
PHASE	163002	X>G	28369960	205290	233659960	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8351.63
PHASE	164002	G>X	28544472	205291	233835472	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8355.47
PHASE	164012	X>G	28544473	206799	235343473	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8421.01
PHASE	165012	G>X	28716537	206800	235516537	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8425.07
PHASE	165022	X>G	28716538	207972	236688538	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8468.30
PHASE	166022	G>X	28889322	207973	236862322	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8472.21
PHASE	166032	X>G	28889323	209385	238274323	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8522.49
PHASE	167032	G>X	29068059	209386	238454059	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8526.49
PHASE	167042	X>G	29068060	210414	239482060	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8560.98
PHASE	168042	G>X	29246316	210415	239661316	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8565.11
PHASE	168052	X>G	29246317	211635	240881317	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8606.83
PHASE	169052	G>X	29419005	211636	241055005	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8610.34
PHASE	169062	X>G	29419006	213144	242563006	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8657.15
PHASE	170062	G>X	29595726	213145	242740726	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8660.68
PHASE	170072	X>G	29595727	214413	244008727	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8707.55
PHASE	171072	G>X	29771295	214414	244185295	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8711.00
PHASE	171082	X>G	29771296	215874	245645296	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8758.61
PHASE	172082	G>X	29949696	215875	245824696	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8762.42
PHASE	172092	X>G	29949697	216951	246900697	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8803.25
PHASE	173092	G>X	30126465	216952	247078465	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8807.02
PHASE	173102	X>G	30126466	218172	248298466	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8863.40
PHASE	174102	G>X	30300210	218173	248473210	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8867.42
PHASE	174112	X>G	30300211	219441	249741211	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8910.51
PHASE	175112	G>X	30477027	219442	249919027	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8914.08
PHASE	175122	X>G	30477028	220902	251379028	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	8960.80
PHASE	176122	G>X	30651348	220903	251554348	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	8964.55
PHASE	176132	X>G	30651349	222027	252678349	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9000.31
PHASE	177132	G>X	30828837	222028	252856837	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9003.92
PHASE	177142	X>G	30828838	223344	254172838	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9054.59
PHASE	178142	G>X	31002774	223345	254347774	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9058.14
PHASE	178152	X>G	31002775	224661	255663775	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9101.43
PHASE	179152	G>X	31178439	224662	255840439	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9105.19
PHASE	179162	X>G	31178440	226122	257300440	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9160.13
PHASE	180162	G>X	31354536	226123	257477536	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9163.79
PHASE	180172	X>G	31354537	227391	258745537	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9201.27
PHASE	181172	G>X	31529865	227392	258921865	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9204.88
PHASE	181182	X>G	31529866	228372	259901866	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9236.14
PHASE	182182	G>X	31706586	228373	260079586	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9239.73
PHASE	182192	X>G	31706587	229593	261299587	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9272.94
PHASE	183192	G>X	31882923	229594	261476923	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9276.50
PHASE	183202	X>G	31882924	230910	262792924	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9323.32
PHASE	184202	G>X	32057772	230911	262968772	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9326.92
PHASE	184212	X>G	32057773	232035	264092773	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9361.95
PHASE	185212	G>X	32237229	232036	264273229	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9365.54
PHASE	185222	X>G	32237230	233304	265541230	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9407.62
PHASE	186222	G>X	32416302	233305	265721302	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9411.28
PHASE	186232	X>G	32416303	234237	266653303	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9439.02
PHASE	187232	G>X	32588559	234238	266826559	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9442.53
PHASE	187242	X>G	32588560	235842	268430560	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9488.52
PHASE	188242	G>X	32763168	235843	268606168	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9492.43
PHASE	188252	X>G	32763169	236919	269682169	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9528.46
PHASE	189252	G>X	32939841	236920	269859841	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9532.02
PHASE	189262	X>G	32939842	238044	270983842	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9565.73
PHASE	190262	G>X	33116418	238045	271161418	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9569.31
PHASE	190272	X>G	33116419	239457	272573419	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9616.61
PHASE	191272	G>X	33291891	239458	272749891	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9620.10
PHASE	191282	X>G	33291892	240630	273921892	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9653.53
PHASE	192282	G>X	33466164	240631	274097164	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9656.99
PHASE	192292	X>G	33466165	242283	275749165	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9705.35
PHASE	193292	G>X	33639717	242284	275923717	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9708.82
PHASE	193302	X>G	33639718	243216	276855718	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9737.77
PHASE	194302	G>X	33813942	243217	277030942	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9741.39
PHASE	194312	X>G	33813943	244677	278490943	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9795.28
PHASE	195312	G>X	33989079	244678	278667079	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9798.78
PHASE	195322	X>G	33989080	245850	279839080	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9838.28
PHASE	196322	G>X	34165224	245851	280016224	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9841.84
PHASE	196332	X>G	34165225	247071	281236225	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9882.05
PHASE	197332	G>X	34340121	247072	281412121	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9885.51
PHASE	197342	X>G	34340122	248628	282968122	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9936.60
PHASE	198342	G>X	34512426	248629	283141426	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9940.09
PHASE	198352	X>G	34512427	249753	284265427	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	9979.96
PHASE	199352	G>X	34686987	249754	284440987	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	9983.51
PHASE	199362	X>G	34686988	251454	286140988	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	10034.66
PHASE	200362	G>X	34862076	251455	286317076	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	10038.19
PHASE	200372	X>G	34862077	252531	287393077	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	10073.73
PHASE	201372	G>X	35037885	252532	287569885	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	10077.26
PHASE	201382	X>G	35037886	253800	288837886	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	10117.80
PHASE	202382	G>X	35213358	253801	289014358	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	10121.23
PHASE	202392	X>G	35213359	254829	290042359	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	10156.33
PHASE	203392	G>X	35390799	254830	290220799	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	10159.93
PHASE	203402	X>G	35390800	255906	291296800	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	10192.77
PHASE	204402	G>X	35566224	255907	291473224	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	10196.38
PHASE	204412	X>G	35566225	257079	292645225	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	10235.69
PHASE	205412	G>X	35741553	257080	292821553	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	10239.20
PHASE	205422	X>G	35741554	258108	293849554	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	10271.42
PHASE	206422	G>X	35917602	258109	294026602	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	10275.00
PHASE	206432	X>G	35917603	259281	295198603	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	10311.54
PHASE	207432	G>X	36091107	259282	295373107	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	10315.05
PHASE	207442	X>G	36091108	260358	296449108	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	10346.97
PHASE	208442	G>X	36268356	260359	296627356	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	10350.48
PHASE	208452	X>G	36268357	261819	298087357	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	10395.00
PHASE	209452	G>X	36441765	261820	298261765	3048.5188133766	3035.1110842190	2885.3957386073	1	2885.3957386073	10398.56
PHASE	209462	X>G	36441766	263472	299913766	2885.3957386073	4031.2021951179	3048.5188133766	1	2885.3957386073	10433.02
RUN	h3e8	H10x1000r11	212	c1000	400	1	0.6	5	0.8	36791462	2885.3957386073	4031.2021951179	0.000000	10	2885.3957386073	1	2714.9457039322	36791462	235473	27999	36527990	263472	191580580345	9598.73	10434.84	stored	300000000	299999990	209950	416	0	2885.3957386073	3048.5188133766	3048.5188133766	0
PERM	h3e8	H10x1000r11	212	c1000 85 20 45 57 6 7 17 16 32 87 55 56 96 70 79 98 73 4 30 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 36 14 2 23 19 10 44 51 82 13 76 49 62 31 66 48 63 29 12 35 15 53
TRACE	h3e8	H10x1000r11	212	c1000	NA	3279.574856	3277.904409	3262.292321	3227.085623	3227.085623	3175.954670	3175.954670	3175.954670	3175.954670	3175.153098	3175.153098	3175.153098	3175.153098	3175.153098	3091.524862	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2989.994284	2917.394561	2917.394561	2917.394561	2917.394561	2917.394561	2917.394561	2917.394561	2917.394561	2917.394561	2917.394561	2917.394561


==> anc/results/hybrid/h3e8_H10x1000r11_213_c1000.txt <==
ARGS	h3e8	H10x1000r11	213	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3749.9731926541	0.01
IMP	2	G	590	3510.2069667024	0.01
IMP	4	G	1938	3250.1126885144	0.02
IMP	14	G	4982	3239.8410244538	0.07
IMP	48	G	16906	3202.5851949137	0.24
IMP	56	G	19322	3185.7893315741	0.28
IMP	62	G	21926	3079.7523093641	0.31
IMP	78	G	24934	3044.6699098239	0.38
IMP	100	G	29346	3024.7339846543	0.47
IMP	160	G	41706	2976.6010496673	0.69
PHASE	310	G>X	81942	1	82942	2976.6010496673	2976.6010496673	2976.6010496673	0	2976.6010496673	1.39
IMP	312	X	806942	2935.8551683256	10.77
IMP	316	X	1822942	2934.3146563002	25.12
PHASE	320	X>G	81943	2757	2838943	2934.3146563002	3293.5454230819	2976.6010496673	1	2934.3146563002	39.35
PHASE	1320	G>X	346023	2758	3104023	2974.8686727190	2974.8686727190	2934.3146563002	1	2934.3146563002	44.07
PHASE	1330	X>G	346024	4698	5044024	2934.3146563002	3293.5454230819	2974.8686727190	1	2934.3146563002	80.36
PHASE	2330	G>X	605976	4699	5304976	2974.8686727190	2974.8686727190	2934.3146563002	1	2934.3146563002	85.00
IMP	2332	X	6076976	2924.6599612470	96.76
IMP	2334	X	6704976	2922.4612913741	104.03
PHASE	2340	X>G	605977	7023	7628977	2922.4612913741	3090.0345316044	2974.8686727190	1	2922.4612913741	118.27
PHASE	3340	G>X	865113	7024	7889113	2974.8686727190	2974.8686727190	2922.4612913741	1	2922.4612913741	122.92
PHASE	3350	X>G	865114	8916	9781114	2922.4612913741	3090.0345316044	2974.8686727190	1	2922.4612913741	150.45
PHASE	4350	G>X	1135722	8917	10052722	2973.1165245959	2973.1165245959	2922.4612913741	1	2922.4612913741	154.92
PHASE	4360	X>G	1135723	11337	12472723	2922.4612913741	3090.0345316044	2973.1165245959	1	2922.4612913741	212.52
PHASE	5360	G>X	1404747	11338	12742747	2973.1165245959	2973.1165245959	2922.4612913741	1	2922.4612913741	217.03
PHASE	5370	X>G	1404748	13470	14874748	2922.4612913741	3090.0345316044	2973.1165245959	1	2922.4612913741	266.60
PHASE	6370	G>X	1671324	13471	15142324	2973.1165245959	2973.1165245959	2922.4612913741	1	2922.4612913741	271.09
PHASE	6380	X>G	1671325	15891	17562325	2922.4612913741	3090.0345316044	2973.1165245959	1	2922.4612913741	331.03
PHASE	7380	G>X	1937421	15892	17829421	2973.1165245959	2973.1165245959	2922.4612913741	1	2922.4612913741	337.40
IMP	7388	X	20341421	2913.8853903110	395.64
PHASE	7390	X>G	1937422	18744	20681422	2913.8853903110	3666.9663713411	2973.1165245959	1	2913.8853903110	401.77
PHASE	8390	G>X	2199726	18745	20944726	2973.1165245959	2973.1165245959	2913.8853903110	1	2913.8853903110	406.23
PHASE	8400	X>G	2199727	20973	23172727	2913.8853903110	3666.9663713411	2973.1165245959	1	2913.8853903110	444.00
PHASE	9400	G>X	2468175	20974	23442175	2973.1165245959	2973.1165245959	2913.8853903110	1	2913.8853903110	448.54
PHASE	9410	X>G	2468176	23394	25862176	2913.8853903110	3666.9663713411	2973.1165245959	1	2913.8853903110	492.79
PHASE	10410	G>X	2739792	23395	26134792	2973.1165245959	2973.1165245959	2913.8853903110	1	2913.8853903110	497.32
PHASE	10420	X>G	2739793	25671	28410793	2913.8853903110	3666.9663713411	2973.1165245959	1	2913.8853903110	537.16
PHASE	11420	G>X	3007233	25672	28679233	2973.1165245959	2973.1165245959	2913.8853903110	1	2913.8853903110	543.57
PHASE	11430	X>G	3007234	28044	31051234	2913.8853903110	3666.9663713411	2973.1165245959	1	2913.8853903110	589.80
PHASE	12430	G>X	3277698	28045	31322698	2973.1165245959	2973.1165245959	2913.8853903110	1	2913.8853903110	595.09
PHASE	12440	X>G	3277699	30177	33454699	2913.8853903110	3666.9663713411	2973.1165245959	1	2913.8853903110	635.07
PHASE	13440	G>X	3544611	30178	33722611	2973.1165245959	2973.1165245959	2913.8853903110	1	2913.8853903110	639.21
PHASE	13450	X>G	3544612	33030	36574612	2913.8853903110	3666.9663713411	2973.1165245959	1	2913.8853903110	694.29
PHASE	14450	G>X	3810084	33031	36841084	2973.1165245959	2973.1165245959	2913.8853903110	1	2913.8853903110	698.76
PHASE	14460	X>G	3810085	35643	39453085	2913.8853903110	3666.9663713411	2973.1165245959	1	2913.8853903110	749.11
PHASE	15460	G>X	4079589	35644	39723589	2973.1165245959	2973.1165245959	2913.8853903110	1	2913.8853903110	753.59
PHASE	15470	X>G	4079590	37392	41471590	2913.8853903110	3666.9663713411	2973.1165245959	1	2913.8853903110	781.02
PHASE	16470	G>X	4342806	37393	41735806	2973.1165245959	2973.1165245959	2913.8853903110	1	2913.8853903110	785.64
PHASE	16480	X>G	4342807	39525	43867807	2913.8853903110	3666.9663713411	2973.1165245959	1	2913.8853903110	823.38
PHASE	17480	G>X	4600743	39526	44126743	2973.1165245959	2973.1165245959	2913.8853903110	1	2913.8853903110	827.96
PHASE	17490	X>G	4600744	41850	46450744	2913.8853903110	3666.9663713411	2973.1165245959	1	2913.8853903110	864.92
PHASE	18490	G>X	4867464	41851	46718464	2973.1165245959	2973.1165245959	2913.8853903110	1	2913.8853903110	869.52
PHASE	18500	X>G	4867465	44127	48994465	2913.8853903110	3666.9663713411	2973.1165245959	1	2913.8853903110	908.80
PHASE	19500	G>X	5130393	44128	49258393	2973.1165245959	2973.1165245959	2913.8853903110	1	2913.8853903110	913.49
PHASE	19510	X>G	5130394	46596	51726394	2913.8853903110	3666.9663713411	2973.1165245959	1	2913.8853903110	968.99
PHASE	20510	G>X	5391594	46597	51988594	2973.1165245959	2973.1165245959	2913.8853903110	1	2913.8853903110	973.98
IMP	20512	X	52424594	2913.8049359158	980.83
PHASE	20520	X>G	5391595	48441	53832595	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1000.71
PHASE	21520	G>X	5651595	48442	54093595	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1005.23
PHASE	21530	X>G	5651596	50430	56081596	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1039.95
PHASE	22530	G>X	5922780	50431	56353780	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1045.00
PHASE	22540	X>G	5922781	52515	58437781	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1079.01
PHASE	23540	G>X	6191325	52516	58707325	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1083.81
PHASE	23550	X>G	6191326	54312	60503326	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1108.27
PHASE	24550	G>X	6451422	54313	60764422	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1112.68
PHASE	24560	X>G	6451423	56013	62464423	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1136.38
PHASE	25560	G>X	6710799	56014	62724799	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1140.99
PHASE	25570	X>G	6710800	57954	64664800	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1168.95
PHASE	26570	G>X	6975360	57955	64930360	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1173.94
PHASE	26580	X>G	6975361	59751	66726361	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1201.05
PHASE	27580	G>X	7238721	59752	66990721	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1205.77
PHASE	27590	X>G	7238722	61308	68546722	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1226.30
PHASE	28590	G>X	7505826	61309	68814826	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1230.96
PHASE	28600	X>G	7505827	62961	70466827	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1256.13
PHASE	29600	G>X	7768563	62962	70730563	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1260.85
PHASE	29610	X>G	7768564	64758	72526564	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1289.17
PHASE	30610	G>X	8041236	64759	72800236	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1293.93
PHASE	30620	X>G	8041237	66939	74980237	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1328.02
PHASE	31620	G>X	8305365	66940	75245365	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1334.08
PHASE	31630	X>G	8305366	68784	77089366	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1370.07
PHASE	32630	G>X	8574198	68785	77359198	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1374.99
PHASE	32640	X>G	8574199	70773	79347199	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1403.87
PHASE	33640	G>X	8839959	70774	79613959	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1408.82
PHASE	33650	X>G	8839960	72714	81553960	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1438.71
PHASE	34650	G>X	9106152	72715	81821152	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1443.62
PHASE	34660	X>G	9106153	74511	83617153	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1468.19
PHASE	35660	G>X	9373833	74512	83885833	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1472.96
PHASE	35670	X>G	9373834	76404	85777834	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1498.76
PHASE	36670	G>X	9651642	76405	86056642	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1504.16
PHASE	36680	X>G	9651643	78105	87756643	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1529.18
PHASE	37680	G>X	9913659	78106	88019659	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1533.56
PHASE	37690	X>G	9913660	80334	90247660	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1560.58
PHASE	38690	G>X	10182684	80335	90517684	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1565.44
PHASE	38700	X>G	10182685	81795	91977685	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1588.14
PHASE	39700	G>X	10450125	81796	92246125	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1592.85
PHASE	39710	X>G	10450126	83688	94138126	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1626.00
PHASE	40710	G>X	10720158	83689	94409158	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1630.98
PHASE	40720	X>G	10720159	85965	96685159	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1662.64
PHASE	41720	G>X	10987695	85966	96953695	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1667.13
PHASE	41730	X>G	10987696	87426	98413696	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1691.27
PHASE	42730	G>X	11257680	87427	98684680	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1696.03
PHASE	42740	X>G	11257681	89223	100480681	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1724.25
PHASE	43740	G>X	11524929	89224	100748929	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1728.66
PHASE	43750	X>G	11524930	91356	102880930	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1760.02
PHASE	44750	G>X	11795730	91357	103152730	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1764.74
PHASE	44760	X>G	11795731	93489	105284731	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1798.24
PHASE	45760	G>X	12064083	93490	105554083	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1803.34
PHASE	45770	X>G	12064084	95334	107398084	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1833.71
PHASE	46770	G>X	12330420	95335	107665420	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1838.29
PHASE	46780	X>G	12330421	97323	109653421	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1872.40
PHASE	47780	G>X	12599637	97324	109923637	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1877.58
PHASE	47790	X>G	12599638	99456	112055638	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1912.90
PHASE	48790	G>X	12870582	99457	112327582	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1918.03
PHASE	48800	X>G	12870583	101493	114363583	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1950.77
PHASE	49800	G>X	13131399	101494	114625399	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1955.21
PHASE	49810	X>G	13131400	103530	116661400	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	1982.71
PHASE	50810	G>X	13396920	103531	116927920	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	1987.56
PHASE	50820	X>G	13396921	105567	118963921	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2016.76
PHASE	51820	G>X	13660953	105568	119228953	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2021.50
PHASE	51830	X>G	13660954	107508	121168954	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2053.88
PHASE	52830	G>X	13928298	107509	121437298	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2058.51
PHASE	52840	X>G	13928299	109353	123281299	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2091.05
PHASE	53840	G>X	14200443	109354	123554443	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2096.08
PHASE	53850	X>G	14200444	110958	125158444	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2120.72
PHASE	54850	G>X	14467116	110959	125426116	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2125.34
PHASE	54860	X>G	14467117	113091	127558117	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2163.16
PHASE	55860	G>X	14735901	113092	127827901	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2168.07
PHASE	55870	X>G	14735902	115320	130055902	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2204.20
PHASE	56870	G>X	15005694	115321	130326694	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2209.35
PHASE	56880	X>G	15005695	117309	132314695	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2239.21
PHASE	57880	G>X	15280047	117310	132590047	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2244.24
PHASE	57890	X>G	15280048	119346	134626048	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2274.80
PHASE	58890	G>X	15550128	119347	134897128	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2279.54
PHASE	58900	X>G	15550129	121143	136693129	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2307.00
PHASE	59900	G>X	15819633	121144	136963633	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2312.07
PHASE	59910	X>G	15819634	123228	139047634	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2355.76
PHASE	60910	G>X	16090818	123229	139319818	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2360.15
PHASE	60920	X>G	16090819	125409	141499819	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2393.82
PHASE	61920	G>X	16355379	125410	141765379	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2398.88
PHASE	61930	X>G	16355380	126918	143273380	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2426.22
PHASE	62930	G>X	16620852	126919	143539852	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2430.90
PHASE	62940	X>G	16620853	128571	145191853	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2453.45
PHASE	63940	G>X	16884885	128572	145456885	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2458.51
PHASE	63950	X>G	16884886	130416	147300886	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2484.79
PHASE	64950	G>X	17156694	130417	147573694	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2489.45
PHASE	64960	X>G	17156695	132549	149705695	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2523.94
PHASE	65960	G>X	17425767	132550	149975767	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2528.69
PHASE	65970	X>G	17425768	134730	152155768	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2562.35
PHASE	66970	G>X	17694408	134731	152425408	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2567.37
PHASE	66980	X>G	17694409	136527	154221409	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2597.64
PHASE	67980	G>X	17964489	136528	154492489	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2602.58
PHASE	67990	X>G	17964490	138948	156912490	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2641.80
PHASE	68990	G>X	18237066	138949	157186066	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2646.51
PHASE	69000	X>G	18237067	141129	159366067	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2680.43
PHASE	70000	G>X	18506619	141130	159636619	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2685.48
PHASE	70010	X>G	18506620	143070	161576620	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2719.14
PHASE	71010	G>X	18769692	143071	161840692	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2723.61
PHASE	71020	X>G	18769693	145107	163876693	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2752.14
PHASE	72020	G>X	19040061	145108	164148061	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2756.79
PHASE	72030	X>G	19040062	146808	165848062	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2781.09
PHASE	73030	G>X	19307886	146809	166116886	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2786.05
PHASE	73040	X>G	19307887	148701	168008887	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2816.36
PHASE	74040	G>X	19579551	148702	168281551	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2821.10
PHASE	74050	X>G	19579552	150882	170461552	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2848.09
PHASE	75050	G>X	19839312	150883	170722312	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2852.89
PHASE	75060	X>G	19839313	152727	172566313	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2883.38
PHASE	76060	G>X	20106609	152728	172834609	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2887.93
PHASE	76070	X>G	20106610	154716	174822610	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2918.71
PHASE	77070	G>X	20372706	154717	175089706	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2923.09
PHASE	77080	X>G	20372707	156081	176453707	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2941.74
PHASE	78080	G>X	20638707	156082	176720707	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2946.14
PHASE	78090	X>G	20638708	158022	178660708	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	2972.00
PHASE	79090	G>X	20905716	158023	178928716	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	2976.74
PHASE	79100	X>G	20905717	159915	180820717	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3004.08
PHASE	80100	G>X	21173013	159916	181089013	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3008.52
PHASE	80110	X>G	21173014	161760	182933014	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3037.87
PHASE	81110	G>X	21437766	161761	183198766	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3042.94
PHASE	81120	X>G	21437767	163749	185186767	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3074.99
PHASE	82120	G>X	21698967	163750	185448967	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3080.02
PHASE	82130	X>G	21698968	165690	187388968	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3110.93
PHASE	83130	G>X	21969816	165691	187660816	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3115.91
PHASE	83140	X>G	21969817	167295	189264817	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3139.17
PHASE	84140	G>X	22233465	167296	189529465	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3143.62
PHASE	84150	X>G	22233466	169092	191325466	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3170.18
PHASE	85150	G>X	22493322	169093	191586322	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3174.62
PHASE	85160	X>G	22493323	171273	193766323	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3204.72
PHASE	86160	G>X	22761435	171274	194035435	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3209.20
PHASE	86170	X>G	22761436	173262	196023436	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3237.42
PHASE	87170	G>X	23027100	173263	196290100	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3242.28
PHASE	87180	X>G	23027101	174867	197894101	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3267.18
PHASE	88180	G>X	23296941	174868	198164941	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3271.90
PHASE	88190	X>G	23296942	176712	200008942	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3304.48
PHASE	89190	G>X	23562990	176713	200275990	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3309.62
PHASE	89200	X>G	23562991	178845	202407991	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3347.03
PHASE	90200	G>X	23829807	178846	202675807	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3351.90
PHASE	90210	X>G	23829808	180930	204759808	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3381.65
PHASE	91210	G>X	24094896	180931	205025896	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3386.15
PHASE	91220	X>G	24094897	182679	206773897	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3410.58
PHASE	92220	G>X	24367569	182680	207047569	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3415.34
PHASE	92230	X>G	24367570	184524	208891570	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3441.56
PHASE	93230	G>X	24644802	184525	209169802	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3446.49
PHASE	93240	X>G	24644803	186513	211157803	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3473.77
PHASE	94240	G>X	24910467	186514	211424467	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3478.29
PHASE	94250	X>G	24910468	188646	213556468	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3503.16
PHASE	95250	G>X	25176708	188647	213823708	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3507.69
PHASE	95260	X>G	25176709	190587	215763709	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3537.19
PHASE	96260	G>X	25441701	190588	216029701	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3541.73
PHASE	96270	X>G	25441702	192480	217921702	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3571.65
PHASE	97270	G>X	25709046	192481	218190046	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3576.24
PHASE	97280	X>G	25709047	194373	220082047	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3601.78
PHASE	98280	G>X	25970631	194374	220344631	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3606.49
PHASE	98290	X>G	25970632	196218	222188632	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3633.74
PHASE	99290	G>X	26239608	196219	222458608	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3638.65
PHASE	99300	X>G	26239609	198255	224494609	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3671.49
PHASE	100300	G>X	26502009	198256	224758009	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3676.32
PHASE	100310	X>G	26502010	200532	227034010	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3710.54
PHASE	101310	G>X	26768154	200533	227301154	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3715.13
PHASE	101320	X>G	26768155	202377	229145155	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3743.12
PHASE	102320	G>X	27034107	202378	229412107	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3747.95
PHASE	102330	X>G	27034108	204174	231208108	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3786.76
PHASE	103330	G>X	27303804	204175	231478804	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3791.84
PHASE	103340	X>G	27303805	205875	233178805	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3820.53
PHASE	104340	G>X	27570813	205876	233446813	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3825.43
PHASE	104350	X>G	27570814	207912	235482814	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3859.59
PHASE	105350	G>X	27843198	207913	235756198	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3864.22
PHASE	105360	X>G	27843199	209469	237312199	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3885.72
PHASE	106360	G>X	28108959	209470	237578959	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3890.42
PHASE	106370	X>G	28108960	211698	239806960	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3925.80
PHASE	107370	G>X	28372704	211699	240071704	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3930.36
PHASE	107380	X>G	28372705	213639	242011705	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3959.36
PHASE	108380	G>X	28635249	213640	242275249	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3963.91
PHASE	108390	X>G	28635250	215436	244071250	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	3994.06
PHASE	109390	G>X	28901298	215437	244338298	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	3998.57
PHASE	109400	X>G	28901299	217569	246470299	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	4035.48
PHASE	110400	G>X	29168691	217570	246738691	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	4040.23
PHASE	110410	X>G	29168692	219462	248630692	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	4066.30
PHASE	111410	G>X	29433876	219463	248896876	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	4071.07
PHASE	111420	X>G	29433877	221259	250692877	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	4101.44
PHASE	112420	G>X	29704245	221260	250964245	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	4105.99
PHASE	112430	X>G	29704246	223008	252712246	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	4135.27
PHASE	113430	G>X	29973174	223009	252982174	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	4140.08
PHASE	113440	X>G	29973175	225141	255114175	2913.8049359158	3524.4144137268	2973.1165245959	1	2913.8049359158	4169.56
PHASE	114440	G>X	30233463	225142	255375463	2973.1165245959	2973.1165245959	2913.8049359158	1	2913.8049359158	4174.33
IMP	114444	X	256295463	2913.5210287513	4189.32
PHASE	114450	X>G	30233464	227370	257603464	2913.5210287513	3543.0098833500	2973.1165245959	1	2913.5210287513	4209.66
PHASE	115450	G>X	30496632	227371	257867632	2973.1165245959	2973.1165245959	2913.5210287513	1	2913.5210287513	4214.37
PHASE	115460	X>G	30496633	229023	259519633	2913.5210287513	3543.0098833500	2973.1165245959	1	2913.5210287513	4237.88
PHASE	116460	G>X	30760905	229024	259784905	2973.1165245959	2973.1165245959	2913.5210287513	1	2913.5210287513	4242.39
PHASE	116470	X>G	30760906	231060	261820906	2913.5210287513	3543.0098833500	2973.1165245959	1	2913.5210287513	4275.11
PHASE	117470	G>X	31030458	231061	262091458	2973.1165245959	2973.1165245959	2913.5210287513	1	2913.5210287513	4279.63
PHASE	117480	X>G	31030459	232761	263791459	2913.5210287513	3543.0098833500	2973.1165245959	1	2913.5210287513	4300.76
PHASE	118480	G>X	31297611	232762	264059611	2973.1165245959	2973.1165245959	2913.5210287513	1	2913.5210287513	4305.19
PHASE	118490	X>G	31297612	234606	265903612	2913.5210287513	3543.0098833500	2973.1165245959	1	2913.5210287513	4332.05
PHASE	119490	G>X	31562892	234607	266169892	2973.1165245959	2973.1165245959	2913.5210287513	1	2913.5210287513	4336.48
PHASE	119500	X>G	31562893	236643	268205893	2913.5210287513	3543.0098833500	2973.1165245959	1	2913.5210287513	4368.79
PHASE	120500	G>X	31831389	236644	268475389	2973.1165245959	2973.1165245959	2913.5210287513	1	2913.5210287513	4373.62
PHASE	120510	X>G	31831390	238776	270607390	2913.5210287513	3543.0098833500	2973.1165245959	1	2913.5210287513	4404.62
PHASE	121510	G>X	32091198	238777	270868198	2973.1165245959	2973.1165245959	2913.5210287513	1	2913.5210287513	4409.26
PHASE	121520	X>G	32091199	240909	273000199	2913.5210287513	3543.0098833500	2973.1165245959	1	2913.5210287513	4446.17
PHASE	122520	G>X	32358975	240910	273268975	2973.1165245959	2973.1165245959	2913.5210287513	1	2913.5210287513	4450.64
PHASE	122530	X>G	32358976	243042	275400976	2913.5210287513	3543.0098833500	2973.1165245959	1	2913.5210287513	4481.49
PHASE	123530	G>X	32633760	243043	275676760	2973.1165245959	2973.1165245959	2913.5210287513	1	2913.5210287513	4486.50
PHASE	123540	X>G	32633761	244599	277232761	2913.5210287513	3543.0098833500	2973.1165245959	1	2913.5210287513	4509.61
PHASE	124540	G>X	32906193	244600	277506193	2973.1165245959	2973.1165245959	2913.5210287513	1	2913.5210287513	4514.30
PHASE	124550	X>G	32906194	246684	279590194	2913.5210287513	3543.0098833500	2973.1165245959	1	2913.5210287513	4543.77
PHASE	125550	G>X	33181074	246685	279866074	2973.1165245959	2973.1165245959	2913.5210287513	1	2913.5210287513	4548.45
PHASE	125560	X>G	33181075	248481	281662075	2913.5210287513	3543.0098833500	2973.1165245959	1	2913.5210287513	4575.06
PHASE	126560	G>X	33449571	248482	281931571	2973.1165245959	2973.1165245959	2913.5210287513	1	2913.5210287513	4579.71
PHASE	126570	X>G	33449572	250662	284111572	2913.5210287513	3543.0098833500	2973.1165245959	1	2913.5210287513	4609.63
PHASE	127570	G>X	33710964	250663	284373964	2973.1165245959	2973.1165245959	2913.5210287513	1	2913.5210287513	4614.32
IMP	127574	X	285245964	2909.1254912829	4626.31
PHASE	127580	X>G	33710965	252939	286649965	2909.1254912829	3315.7525122659	2973.1165245959	1	2909.1254912829	4661.93
PHASE	128580	G>X	33975093	252940	286915093	2973.1165245959	2973.1165245959	2909.1254912829	1	2909.1254912829	4666.41
PHASE	128590	X>G	33975094	255216	289191094	2899.8287118903	3380.0147916616	2973.1165245959	1	2899.8287118903	4711.39
IMP	128590	G	289191094	2899.8287118903	4711.39
PHASE	129590	G>X	34240374	255217	289457374	2973.1165245959	2973.1165245959	2899.8287118903	1	2899.8287118903	4716.18
PHASE	129600	X>G	34240375	257205	291445375	2899.8287118903	3380.0147916616	2973.1165245959	1	2899.8287118903	4755.10
PHASE	130600	G>X	34513527	257206	291719527	2973.1165245959	2973.1165245959	2899.8287118903	1	2899.8287118903	4759.69
IMP	130604	X	292543527	2887.5756780718	4776.16
PHASE	130610	X>G	34513528	259002	293515528	2887.5756780718	3473.2451892045	2973.1165245959	1	2887.5756780718	4795.85
PHASE	131610	G>X	34788312	259003	293791312	2973.1165245959	2973.1165245959	2887.5756780718	1	2887.5756780718	4800.64
PHASE	131620	X>G	34788313	261327	296115313	2887.5756780718	3473.2451892045	2973.1165245959	1	2887.5756780718	4843.87
PHASE	132620	G>X	35051529	261328	296379529	2973.1165245959	2973.1165245959	2887.5756780718	1	2887.5756780718	4848.64
PHASE	132630	X>G	35051530	263316	298367530	2887.5756780718	3473.2451892045	2973.1165245959	1	2887.5756780718	4887.63
PHASE	133630	G>X	35319354	263317	298636354	2973.1165245959	2973.1165245959	2887.5756780718	1	2887.5756780718	4892.31
RUN	h3e8	H10x1000r11	213	c1000	400	1	0.6	5	0.8	35584027	2887.5756780718	3473.2451892045	0.000000	10	2887.5756780718	1	2800.3538769399	35584027	254095	10578	35319354	264673	72812255115	4282.21	4918.26	stored	300000000	299992354	133636	265	0	2887.5756780718	2973.1165245959	2887.5756780718	1
PERM	h3e8	H10x1000r11	213	c1000 85 20 45 57 6 7 51 82 76 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 10 19 23 12 29 63 48 66 31 62 49 90 80 61 28 69 3 41 74 33 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 2 14 36
TRACE	h3e8	H10x1000r11	213	c1000	NA	3239.841024	3239.841024	3239.841024	3185.789332	3044.669910	3024.733985	3024.733985	3024.733985	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2976.601050	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656	2934.314656


==> anc/results/hybrid/h3e8_H10x1000r11_214_c1000.txt <==
ARGS	h3e8	H10x1000r11	214	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3940.4344912084	0.01
IMP	2	G	1358	3203.5341191657	0.02
IMP	18	G	5422	3200.7602888058	0.09
IMP	22	G	6390	3182.6048036302	0.11
IMP	30	G	8614	3171.1500822558	0.14
IMP	32	G	9194	3132.8361622794	0.15
IMP	36	G	10066	3130.2825014012	0.16
IMP	38	G	10550	3082.4888206569	0.17
IMP	140	G	35138	3081.8842350597	0.58
IMP	164	G	41042	3064.6404497918	0.68
PHASE	314	G>X	78734	1	79734	3064.6404497918	3040.4373537451	3040.4373537451	0	3040.4373537451	1.30
IMP	314	X	79734	3040.4373537451	1.30
IMP	316	X	947734	2981.2117072147	17.45
PHASE	324	X>G	78735	1893	1971735	2981.2117072147	3675.3895745384	3064.6404497918	1	2981.2117072147	41.92
PHASE	1324	G>X	340511	1894	2234511	3056.0621452624	3021.3642034308	2981.2117072147	1	2981.2117072147	46.78
IMP	1328	X	3346511	2966.0811454673	92.71
PHASE	1334	X>G	340512	3930	4270512	2951.4216254040	3767.6091781030	3056.0621452624	1	2951.4216254040	110.89
IMP	1334	G	4270512	2951.4216254040	110.89
PHASE	2334	G>X	587120	3931	4518120	3046.0893779662	3021.8862819194	2951.4216254040	1	2951.4216254040	115.22
IMP	2336	X	5146120	2932.6936374014	131.52
PHASE	2344	X>G	587121	6735	7322121	2932.6936374014	3372.4840373945	3046.0893779662	1	2932.6936374014	175.13
PHASE	3344	G>X	834017	6736	7570017	3046.0893779662	3021.8862819194	2932.6936374014	1	2932.6936374014	179.88
PHASE	3354	X>G	834018	8916	9750018	2932.6936374014	3372.4840373945	3046.0893779662	1	2932.6936374014	208.94
PHASE	4354	G>X	1083170	8917	10000170	3046.0893779662	3021.8862819194	2932.6936374014	1	2932.6936374014	213.86
PHASE	4364	X>G	1083171	10761	11844171	2932.6936374014	3372.4840373945	3046.0893779662	1	2932.6936374014	248.90
PHASE	5364	G>X	1321523	10762	12083523	3046.0893779662	3021.8862819194	2932.6936374014	1	2932.6936374014	253.43
PHASE	5374	X>G	1321524	12798	14119524	2932.6936374014	3372.4840373945	3046.0893779662	1	2932.6936374014	293.95
PHASE	6374	G>X	1569332	12799	14368332	3046.0893779662	3021.8862819194	2932.6936374014	1	2932.6936374014	298.61
PHASE	6384	X>G	1569333	15171	16740333	2932.6936374014	3372.4840373945	3046.0893779662	1	2932.6936374014	351.90
PHASE	7384	G>X	1816277	15172	16988277	3046.0893779662	3021.8862819194	2932.6936374014	1	2932.6936374014	356.50
PHASE	7394	X>G	1816278	18600	20416278	2932.6936374014	3372.4840373945	3046.0893779662	1	2932.6936374014	407.91
PHASE	8394	G>X	2053286	18601	20654286	3044.0429326775	3015.1783449636	2932.6936374014	1	2932.6936374014	412.42
PHASE	8404	X>G	2053287	21261	23314287	2932.6936374014	3372.4840373945	3044.0429326775	1	2932.6936374014	463.40
PHASE	9404	G>X	2265047	21262	23527047	3044.0429326775	3015.1783449636	2932.6936374014	1	2932.6936374014	467.63
PHASE	9414	X>G	2265048	24162	26427048	2932.6936374014	3372.4840373945	3044.0429326775	1	2932.6936374014	517.86
PHASE	10414	G>X	2471672	24163	26634672	3044.0429326775	3015.1783449636	2932.6936374014	1	2932.6936374014	522.38
PHASE	10424	X>G	2471673	26631	29102673	2932.6936374014	3372.4840373945	3044.0429326775	1	2932.6936374014	566.82
PHASE	11424	G>X	2682473	26632	29314473	3044.0429326775	3015.1783449636	2932.6936374014	1	2932.6936374014	571.54
PHASE	11434	X>G	2682474	28668	31350474	2932.6936374014	3372.4840373945	3044.0429326775	1	2932.6936374014	605.38
PHASE	12434	G>X	2886506	28669	31555506	3044.0429326775	3015.1783449636	2932.6936374014	1	2932.6936374014	609.63
PHASE	12444	X>G	2886507	30897	33783507	2932.6936374014	3372.4840373945	3044.0429326775	1	2932.6936374014	639.73
PHASE	13444	G>X	3090011	30898	33988011	3044.0429326775	3015.1783449636	2932.6936374014	1	2932.6936374014	643.62
IMP	13448	X	34812011	2921.7133693080	658.38
PHASE	13454	X>G	3090012	33078	36168012	2921.7133693080	3728.2718578900	3044.0429326775	1	2921.7133693080	695.32
PHASE	14454	G>X	3301532	33079	36380532	3044.0429326775	3015.1783449636	2921.7133693080	1	2921.7133693080	699.35
IMP	14456	X	36624532	2918.1646140773	706.80
PHASE	14464	X>G	3301533	34395	37696533	2918.1646140773	3731.9602567333	3044.0429326775	1	2918.1646140773	748.85
PHASE	15464	G>X	3505565	34396	37901565	3044.0429326775	3015.1783449636	2918.1646140773	1	2918.1646140773	753.39
PHASE	15474	X>G	3505566	35952	39457566	2918.1646140773	3731.9602567333	3044.0429326775	1	2918.1646140773	809.86
PHASE	16474	G>X	3714638	35953	39667638	3044.0429326775	3015.1783449636	2918.1646140773	1	2918.1646140773	814.46
PHASE	16484	X>G	3714639	37749	41463639	2918.1646140773	3731.9602567333	3044.0429326775	1	2918.1646140773	867.95
PHASE	17484	G>X	3921263	37750	41671263	3044.0429326775	3015.1783449636	2918.1646140773	1	2918.1646140773	872.00
IMP	17488	X	42111263	2905.8749916302	882.54
PHASE	17494	X>G	3921264	38922	42843264	2905.8749916302	3651.2181932863	3044.0429326775	1	2905.8749916302	901.62
PHASE	18494	G>X	4125728	38923	43048728	3044.0429326775	3015.1783449636	2905.8749916302	1	2905.8749916302	905.58
IMP	18502	X	44984728	2905.8072339880	935.06
PHASE	18504	X>G	4125729	41007	45132729	2905.8072339880	3659.6715664218	3044.0429326775	1	2905.8072339880	937.24
PHASE	19504	G>X	4333697	41008	45341697	3044.0429326775	3015.1783449636	2905.8072339880	1	2905.8072339880	941.46
PHASE	19514	X>G	4333698	42900	47233698	2905.8072339880	3659.6715664218	3044.0429326775	1	2905.8072339880	977.59
PHASE	20514	G>X	4562642	42901	47463642	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	982.11
PHASE	20524	X>G	4562643	45033	49595643	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1020.88
PHASE	21524	G>X	4800563	45034	49834563	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1026.39
PHASE	21534	X>G	4800564	47070	51870564	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1057.67
PHASE	22534	G>X	5037860	47071	52108860	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1062.85
PHASE	22544	X>G	5037861	49395	54432861	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1099.14
PHASE	23544	G>X	5271077	49396	54667077	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1103.56
PHASE	23554	X>G	5271078	51096	56367078	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1142.07
PHASE	24554	G>X	5500838	51097	56597838	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1146.48
PHASE	24564	X>G	5500839	53133	58633839	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1191.98
PHASE	25564	G>X	5733191	53134	58867191	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1197.24
PHASE	25574	X>G	5733192	54978	60711192	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1235.23
PHASE	26574	G>X	5966216	54979	60945216	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1239.75
PHASE	26584	X>G	5966217	57447	63413217	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1298.56
PHASE	27584	G>X	6199289	57448	63647289	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1302.73
PHASE	27594	X>G	6199290	59916	66115290	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1352.03
PHASE	28594	G>X	6433082	59917	66350082	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1356.30
PHASE	28604	X>G	6433083	61809	68242083	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1390.77
PHASE	29604	G>X	6663899	61810	68473899	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1395.16
PHASE	29614	X>G	6663900	63174	69837900	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1425.18
PHASE	30614	G>X	6896540	63175	70071540	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1429.53
PHASE	30624	X>G	6896541	65499	72395541	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1470.29
PHASE	31624	G>X	7131917	65500	72631917	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1474.91
PHASE	31634	X>G	7131918	67632	74763918	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1518.74
PHASE	32634	G>X	7362638	67633	74995638	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1522.88
PHASE	32644	X>G	7362639	69621	76983639	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1564.77
PHASE	33644	G>X	7595327	69622	77217327	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1568.92
PHASE	33654	X>G	7595328	71562	79157328	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1595.87
PHASE	34654	G>X	7825424	71563	79388424	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1600.51
PHASE	34664	X>G	7825425	74463	82288425	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1655.48
PHASE	35664	G>X	8059169	74464	82523169	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1660.09
PHASE	35674	X>G	8059170	76788	84847170	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1712.34
PHASE	36674	G>X	8286962	76789	85075962	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1716.69
PHASE	36684	X>G	8286963	78777	87063963	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1760.85
PHASE	37684	G>X	8514467	78778	87292467	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1765.11
PHASE	37694	X>G	8514468	80814	89328468	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1799.60
PHASE	38694	G>X	8743892	80815	89558892	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1804.19
PHASE	38704	X>G	8743893	83091	91834893	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1842.46
PHASE	39704	G>X	8975285	83092	92067285	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1846.73
PHASE	39714	X>G	8975286	84984	93959286	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1886.48
PHASE	40714	G>X	9211238	84985	94196238	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1890.77
PHASE	40724	X>G	9211239	86925	96136239	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1916.64
PHASE	41724	G>X	9446519	86926	96372519	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1921.04
PHASE	41734	X>G	9446520	89682	99128520	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	1968.21
PHASE	42734	G>X	9675272	89683	99358272	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	1972.44
PHASE	42744	X>G	9675273	91671	101346273	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2021.17
PHASE	43744	G>X	9906569	91672	101578569	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2025.29
PHASE	43754	X>G	9906570	93276	103182570	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2067.35
PHASE	44754	G>X	10136378	93277	103413378	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2071.74
PHASE	44764	X>G	10136379	95217	105353379	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2125.41
PHASE	45764	G>X	10370795	95218	105588795	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2129.96
PHASE	45774	X>G	10370796	96726	107096796	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2161.05
PHASE	46774	G>X	10602044	96727	107329044	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2165.78
PHASE	46784	X>G	10602045	98811	109413045	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2211.08
PHASE	47784	G>X	10837181	98812	109649181	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2215.46
PHASE	47794	X>G	10837182	101472	112309182	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2258.31
PHASE	48794	G>X	11069390	101473	112542390	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2262.73
PHASE	48804	X>G	11069391	103029	114098391	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2304.12
PHASE	49804	G>X	11306639	103030	114336639	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2308.62
PHASE	49814	X>G	11306640	105498	116804640	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2362.73
PHASE	50814	G>X	11539280	105499	117038280	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2367.29
PHASE	50824	X>G	11539281	106959	118498281	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2397.31
PHASE	51824	G>X	11771057	106960	118731057	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2401.48
PHASE	51834	X>G	11771058	109140	120911058	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2451.42
PHASE	52834	G>X	12002018	109141	121143018	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2455.76
PHASE	52844	X>G	12002019	111417	123419019	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2521.69
PHASE	53844	G>X	12237251	111418	123655251	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2526.18
PHASE	53854	X>G	12237252	112878	125115252	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2553.57
PHASE	54854	G>X	12468692	112879	125347692	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2558.18
PHASE	54864	X>G	12468693	114963	127431693	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2588.60
PHASE	55864	G>X	12699269	114964	127663269	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2592.85
PHASE	55874	X>G	12699270	116904	129603270	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2622.65
PHASE	56874	G>X	12926150	116905	129831150	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2626.77
PHASE	56884	X>G	12926151	119565	132491151	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2665.40
PHASE	57884	G>X	13155191	119566	132721191	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2669.68
PHASE	57894	X>G	13155192	121314	134469192	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2708.51
PHASE	58894	G>X	13385768	121315	134700768	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2713.05
PHASE	58904	X>G	13385769	122679	136064769	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2740.25
PHASE	59904	G>X	13619417	122680	136299417	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2744.85
PHASE	59914	X>G	13619418	124476	138095418	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2792.28
PHASE	60914	G>X	13850762	124477	138327762	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2796.63
PHASE	60924	X>G	13850763	125793	139643763	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2823.67
PHASE	61924	G>X	14084939	125794	139878939	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2827.89
PHASE	61934	X>G	14084940	127638	141722940	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2870.23
PHASE	62934	G>X	14318252	127639	141957252	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2875.06
PHASE	62944	X>G	14318253	129915	144233253	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2900.07
PHASE	63944	G>X	14549309	129916	144465309	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2904.86
PHASE	63954	X>G	14549310	132288	146837310	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2956.47
PHASE	64954	G>X	14782910	132289	147071910	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2960.75
PHASE	64964	X>G	14782911	133941	148723911	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	2983.76
PHASE	65964	G>X	15012527	133942	148954527	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	2987.96
PHASE	65974	X>G	15012528	136410	151422528	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3023.82
PHASE	66974	G>X	15247376	136411	151658376	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3028.09
PHASE	66984	X>G	15247377	138831	154078377	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3059.89
PHASE	67984	G>X	15475793	138832	154307793	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3064.11
PHASE	67994	X>G	15475794	140628	156103794	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3097.56
PHASE	68994	G>X	15709778	140629	156338778	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3101.78
PHASE	69004	X>G	15709779	142617	158326779	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3143.55
PHASE	70004	G>X	15937379	142618	158555379	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3147.77
PHASE	70014	X>G	15937380	144510	160447380	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3187.70
PHASE	71014	G>X	16169156	144511	160680156	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3192.36
PHASE	71024	X>G	16169157	147315	163484157	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3224.92
PHASE	72024	G>X	16403669	147316	163719669	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3229.42
PHASE	72034	X>G	16403670	149112	165515670	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3261.75
PHASE	73034	G>X	16637174	149113	165750174	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3266.18
PHASE	73044	X>G	16637175	151149	167786175	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3303.66
PHASE	74044	G>X	16873847	151150	168023847	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3308.05
PHASE	74054	X>G	16873848	153522	170395848	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3349.24
PHASE	75054	G>X	17106920	153523	170629920	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3353.48
PHASE	75064	X>G	17106921	155319	172425921	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3391.65
PHASE	76064	G>X	17339897	155320	172659897	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3396.18
PHASE	76074	X>G	17339898	156636	173975898	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3427.37
PHASE	77074	G>X	17571914	156637	174208914	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3432.08
PHASE	77084	X>G	17571915	159009	176580915	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3476.97
PHASE	78084	G>X	17804123	159010	176814123	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3481.29
PHASE	78094	X>G	17804124	160806	178610124	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3502.87
PHASE	79094	G>X	18033884	160807	178840884	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3507.31
PHASE	79104	X>G	18033885	162795	180828885	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3557.95
PHASE	80104	G>X	18265325	162796	181061325	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3562.52
PHASE	80114	X>G	18265326	165552	183817326	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3621.10
PHASE	81114	G>X	18498350	165553	184051350	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3625.63
PHASE	81124	X>G	18498351	167445	185943351	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3662.75
PHASE	82124	G>X	18727391	167446	186173391	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3667.26
PHASE	82134	X>G	18727392	169578	188305392	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3707.90
PHASE	83134	G>X	18963008	169579	188542008	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3712.33
PHASE	83144	X>G	18963009	171519	190482009	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3738.70
PHASE	84144	G>X	19189409	171520	190709409	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3742.92
PHASE	84154	X>G	19189410	173652	192841410	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3780.44
PHASE	85154	G>X	19425506	173653	193078506	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3784.65
PHASE	85164	X>G	19425507	176553	195978507	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3834.48
PHASE	86164	G>X	19654355	176554	196208355	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3839.02
PHASE	86174	X>G	19654356	178206	197860356	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3867.61
PHASE	87174	G>X	19888100	178207	198095100	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3872.54
PHASE	87184	X>G	19888101	180339	200227101	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3914.30
PHASE	88184	G>X	20118149	180340	200458149	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3918.82
PHASE	88194	X>G	20118150	182520	202638150	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3958.33
PHASE	89194	G>X	20353334	182521	202874334	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	3962.64
PHASE	89204	X>G	20353335	184797	205150335	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	3996.03
PHASE	90204	G>X	20590295	184798	205388295	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4000.82
PHASE	90214	X>G	20590296	186546	207136296	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4038.28
PHASE	91214	G>X	20819000	186547	207366000	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4042.58
PHASE	91224	X>G	20819001	188199	209018001	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4072.52
PHASE	92224	G>X	21057401	188200	209257401	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4077.11
PHASE	92234	X>G	21057402	190092	211149402	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4124.25
PHASE	93234	G>X	21292970	190093	211385970	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4128.83
PHASE	93244	X>G	21292971	192081	213373971	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4166.44
PHASE	94244	G>X	21529499	192082	213611499	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4170.74
PHASE	94254	X>G	21529500	194166	215695500	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4197.47
PHASE	95254	G>X	21757196	194167	215924196	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4202.14
PHASE	95264	X>G	21757197	196395	218152197	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4242.35
PHASE	96264	G>X	21988301	196396	218384301	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4246.59
PHASE	96274	X>G	21988302	199344	221332302	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4297.79
PHASE	97274	G>X	22219502	199345	221564502	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4302.11
PHASE	97284	X>G	22219503	202053	224272503	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4349.82
PHASE	98284	G>X	22448399	202054	224502399	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4353.98
PHASE	98294	X>G	22448400	203466	225914400	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4392.51
PHASE	99294	G>X	22682048	203467	226149048	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4397.17
PHASE	99304	X>G	22682049	205263	227945049	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4439.07
PHASE	100304	G>X	22914881	205264	228178881	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4443.40
PHASE	100314	X>G	22914882	207924	230838882	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4511.45
PHASE	101314	G>X	23146466	207925	231071466	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4515.80
PHASE	101324	X>G	23146467	210297	233443467	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4564.82
PHASE	102324	G>X	23375171	210298	233673171	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4569.18
PHASE	102334	X>G	23375172	212478	235853172	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4613.73
PHASE	103334	G>X	23609108	212479	236088108	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4618.12
PHASE	103344	X>G	23609109	214131	237740109	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4654.48
PHASE	104344	G>X	23844581	214132	237976581	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4658.88
PHASE	104354	X>G	23844582	215880	239724582	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4687.31
PHASE	105354	G>X	24075110	215881	239956110	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4691.73
PHASE	105364	X>G	24075111	217581	241656111	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4718.68
PHASE	106364	G>X	24311303	217582	241893303	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4723.05
PHASE	106374	X>G	24311304	219426	243737304	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4741.07
PHASE	107374	G>X	24543464	219427	243970464	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4745.47
PHASE	107384	X>G	24543465	221799	246342465	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4797.49
PHASE	108384	G>X	24774425	221800	246574425	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4801.73
PHASE	108394	X>G	24774426	223164	247938426	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4825.17
PHASE	109394	G>X	25005002	223165	248170002	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4829.52
PHASE	109404	X>G	25005003	225201	250206003	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4866.20
PHASE	110404	G>X	25236779	225202	250438779	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4870.36
PHASE	110414	X>G	25236780	226614	251850780	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4897.86
PHASE	111414	G>X	25468844	226615	252083844	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4902.11
PHASE	111424	X>G	25468845	229035	254503845	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4943.87
PHASE	112424	G>X	25699373	229036	254735373	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4948.28
PHASE	112434	X>G	25699374	231072	256771374	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	4983.21
PHASE	113434	G>X	25937870	231073	257010870	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	4987.38
PHASE	113444	X>G	25937871	233157	259094871	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5019.28
PHASE	114444	G>X	26170079	233158	259328079	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5023.90
PHASE	114454	X>G	26170080	235194	261364080	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5058.42
PHASE	115454	G>X	26401568	235195	261596568	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5062.69
PHASE	115464	X>G	26401569	237855	264256569	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5112.49
PHASE	116464	G>X	26635025	237856	264491025	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5116.74
PHASE	116474	X>G	26635026	240132	266767026	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5151.35
PHASE	117474	G>X	26868866	240133	267001866	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5155.81
PHASE	117484	X>G	26868867	242217	269085867	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5187.65
PHASE	118484	G>X	27098819	242218	269316819	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5191.85
PHASE	118494	X>G	27098820	244398	271496820	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5227.05
PHASE	119494	G>X	27328532	244399	271727532	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5231.17
PHASE	119504	X>G	27328533	247203	274531533	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5301.16
PHASE	120504	G>X	27561893	247204	274765893	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5305.30
PHASE	120514	X>G	27561894	249000	276561894	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5327.81
PHASE	121514	G>X	27794678	249001	276795678	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5333.39
PHASE	121524	X>G	27794679	250845	278639679	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5385.62
PHASE	122524	G>X	28031447	250846	278877447	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5390.72
PHASE	122534	X>G	28031448	252546	280577448	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5426.17
PHASE	123534	G>X	28267400	252547	280814400	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5431.09
PHASE	123544	X>G	28267401	254583	282850401	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5479.57
PHASE	124544	G>X	28498841	254584	283082841	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5485.28
PHASE	124554	X>G	28498842	256956	285454842	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5528.99
PHASE	125554	G>X	28728026	256957	285685026	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5533.77
PHASE	125564	X>G	28728027	258801	287529027	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5572.28
PHASE	126564	G>X	28962347	258802	287764347	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5576.61
PHASE	126574	X>G	28962348	260550	289512348	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5607.60
PHASE	127574	G>X	29196812	260551	289747812	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5612.34
PHASE	127584	X>G	29196813	263067	292263813	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5651.61
PHASE	128584	G>X	29429213	263068	292497213	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5656.30
PHASE	128594	X>G	29429214	265440	294869214	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5700.70
PHASE	129594	G>X	29661182	265441	295102182	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5704.88
PHASE	129604	X>G	29661183	267957	297618183	2905.8072339880	3659.6715664218	3042.1665452122	1	2905.8072339880	5745.77
PHASE	130604	G>X	29902127	267958	297860127	3042.1665452122	3017.9634491655	2905.8072339880	1	2905.8072339880	5750.04
RUN	h3e8	H10x1000r11	214	c1000	400	1	0.6	5	0.8	30172215	2905.8072339880	3659.6715664218	0.000000	11	2905.8072339880	1	2772.2322175188	30172215	254396	15692	29902127	270088	87105705553	5198.49	5781.31	stored	300000000	299990127	130613	259	0	2905.8072339880	3042.1665452122	2905.8072339880	1
PERM	h3e8	H10x1000r11	214	c1000 85 20 45 57 6 12 7 51 82 13 4 30 73 98 68 71 18 72 84 40 43 79 70 96 56 55 87 32 16 17 44 10 19 23 36 14 2 26 9 21 27 37 81 60 91 38 89 86 50 83 93 75 59 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 88 97 69 28 61 80 90 76 49 62 31 66 48 63 29 35 15 53
TRACE	h3e8	H10x1000r11	214	c1000	NA	3203.534119	3130.713726	3082.488821	3082.488821	3082.488821	3082.488821	3082.488821	3081.884235	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	3064.640450	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707	2981.211707


==> anc/results/hybrid/h3e8_H10x1000r11_215_c1000.txt <==
ARGS	h3e8	H10x1000r11	215	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3765.5118688233	0.01
IMP	2	G	1454	3627.6215179635	0.02
IMP	4	G	2130	3584.3382034225	0.03
IMP	6	G	2998	3326.9195882390	0.05
IMP	8	G	3626	3268.2912228737	0.06
IMP	12	G	5458	3252.3971271262	0.08
IMP	24	G	8218	3241.5928275770	0.14
IMP	26	G	8558	3203.4708892941	0.14
IMP	38	G	12134	3197.8207569902	0.20
IMP	40	G	12474	3196.1128995647	0.21
IMP	48	G	13738	3185.9012812293	0.24
IMP	64	G	15786	3185.8191466793	0.28
IMP	72	G	16810	3181.9990764583	0.31
IMP	222	G	45670	3168.9186693519	0.90
IMP	240	G	48202	3164.9915568927	0.98
IMP	302	G	56198	3137.1176699311	1.19
IMP	308	G	58034	3129.5022446535	1.23
IMP	312	G	58570	3126.9249882953	1.24
PHASE	462	G>X	76054	1	77054	3126.9249882953	3046.7502112577	3046.7502112577	0	3046.7502112577	1.79
IMP	462	X	77054	3046.7502112577	1.79
IMP	464	X	657054	2972.1502835233	18.32
IMP	466	X	1813054	2948.3384119199	68.57
IMP	468	X	2249054	2941.6216572696	81.92
PHASE	472	X>G	76055	2757	2833055	2941.6216572696	4182.0528574527	3126.9249882953	1	2941.6216572696	98.27
PHASE	1472	G>X	280183	2758	3038183	3100.7237226928	3011.3570257260	2941.6216572696	1	2941.6216572696	102.37
PHASE	1482	X>G	280184	4266	4546184	2941.6216572696	4182.0528574527	3100.7237226928	1	2941.6216572696	140.42
PHASE	2482	G>X	524776	4267	4791776	3098.6853080344	3009.3186110677	2941.6216572696	1	2941.6216572696	145.33
PHASE	2492	X>G	524777	5391	5915777	2941.6216572696	4182.0528574527	3098.6853080344	1	2941.6216572696	176.17
PHASE	3492	G>X	781417	5392	6173417	3098.6853080344	3009.3186110677	2941.6216572696	1	2941.6216572696	181.19
PHASE	3502	X>G	781418	6708	7489418	2941.6216572696	4182.0528574527	3098.6853080344	1	2941.6216572696	222.55
PHASE	4502	G>X	1032058	6709	7741058	3098.6853080344	3009.3186110677	2941.6216572696	1	2941.6216572696	227.20
PHASE	4512	X>G	1032059	7929	8961059	2941.4652386321	4199.3817934544	3098.6853080344	1	2941.4652386321	257.17
IMP	4512	G	8961059	2941.4652386321	257.17
PHASE	5512	G>X	1285867	7930	9215867	3098.6853080344	3009.3186110677	2941.4652386321	1	2941.4652386321	261.65
IMP	5514	X	9939867	2913.2414725562	273.45
IMP	5516	X	10087867	2910.8648673160	275.56
PHASE	5522	X>G	1285868	9294	10579868	2910.8648673160	4323.7430950796	3098.6853080344	1	2910.8648673160	281.78
PHASE	6522	G>X	1542412	9295	10837412	3098.6853080344	3009.3186110677	2910.8648673160	1	2910.8648673160	286.28
PHASE	6532	X>G	1542413	10563	12105413	2910.8648673160	4323.7430950796	3098.6853080344	1	2910.8648673160	307.77
PHASE	7532	G>X	1796221	10564	12360221	3098.6853080344	3009.3186110677	2910.8648673160	1	2910.8648673160	313.07
PHASE	7542	X>G	1796222	11880	13676222	2910.8648673160	4323.7430950796	3098.6853080344	1	2910.8648673160	338.10
PHASE	8542	G>X	2048254	11881	13929254	3098.6853080344	3009.3186110677	2910.8648673160	1	2910.8648673160	342.85
PHASE	8552	X>G	2048255	12717	14765255	2910.8648673160	4323.7430950796	3098.6853080344	1	2910.8648673160	355.09
PHASE	9552	G>X	2301919	12718	15019919	3098.6853080344	3009.3186110677	2910.8648673160	1	2910.8648673160	359.82
PHASE	9562	X>G	2301920	14130	16431920	2910.8648673160	4323.7430950796	3098.6853080344	1	2910.8648673160	385.00
PHASE	10562	G>X	2554192	14131	16685192	3097.3405294289	2997.8277013476	2910.8648673160	1	2910.8648673160	389.39
PHASE	10572	X>G	2554193	15783	18337193	2910.8648673160	4323.7430950796	3097.3405294289	1	2910.8648673160	415.83
PHASE	11572	G>X	2748625	15784	18532625	3086.9012058356	3042.2413012780	2910.8648673160	1	2910.8648673160	419.88
IMP	11578	X	19744625	2909.4863351853	446.74
PHASE	11582	X>G	2748626	17388	20136626	2909.4863351853	4023.7340073257	3086.9012058356	1	2909.4863351853	452.71
PHASE	12582	G>X	2955010	17389	20344010	3086.9012058356	3042.2413012780	2909.4863351853	1	2909.4863351853	457.18
PHASE	12592	X>G	2955011	19617	22572011	2909.4863351853	4023.7340073257	3086.9012058356	1	2909.4863351853	493.77
PHASE	13592	G>X	3160387	19618	22778387	3086.9012058356	3042.2413012780	2909.4863351853	1	2909.4863351853	497.86
IMP	13598	X	24182387	2886.3524470094	523.13
PHASE	13602	X>G	3160388	21750	24910388	2886.3524470094	3610.5725774312	3086.9012058356	1	2886.3524470094	539.16
PHASE	14602	G>X	3363988	21751	25114988	3086.9012058356	3042.2413012780	2886.3524470094	1	2886.3524470094	543.49
PHASE	14612	X>G	3363989	24939	28302989	2886.3524470094	3610.5725774312	3086.9012058356	1	2886.3524470094	636.65
PHASE	15612	G>X	3568453	24940	28508453	3082.5893271823	3078.6939730512	2886.3524470094	1	2886.3524470094	640.80
PHASE	15622	X>G	3568454	27792	31360454	2886.3524470094	3610.5725774312	3082.5893271823	1	2886.3524470094	719.81
PHASE	16622	G>X	3772390	27793	31565390	3082.5893271823	3078.6939730512	2886.3524470094	1	2886.3524470094	724.37
PHASE	16632	X>G	3772391	29829	33601391	2886.3524470094	3610.5725774312	3082.5893271823	1	2886.3524470094	788.46
PHASE	17632	G>X	3976327	29830	33806327	3082.5893271823	3078.6939730512	2886.3524470094	1	2886.3524470094	792.91
PHASE	17642	X>G	3976328	31866	35842328	2886.3524470094	3610.5725774312	3082.5893271823	1	2886.3524470094	841.45
PHASE	18642	G>X	4169896	31867	36036896	3082.5893271823	3078.6939730512	2886.3524470094	1	2886.3524470094	845.65
PHASE	18652	X>G	4169897	33615	37784897	2886.3524470094	3610.5725774312	3082.5893271823	1	2886.3524470094	885.83
PHASE	19652	G>X	4367113	33616	37983113	3082.5893271823	3078.6939730512	2886.3524470094	1	2886.3524470094	890.01
PHASE	19662	X>G	4367114	36804	41171114	2886.3524470094	3610.5725774312	3082.5893271823	1	2886.3524470094	972.39
PHASE	20662	G>X	4564522	36805	41369522	3082.5893271823	3078.6939730512	2886.3524470094	1	2886.3524470094	976.83
PHASE	20672	X>G	4564523	39945	44509523	2886.3524470094	3610.5725774312	3082.5893271823	1	2886.3524470094	1060.59
PHASE	21672	G>X	4762651	39946	44708651	3082.5893271823	3078.6939730512	2886.3524470094	1	2886.3524470094	1064.74
PHASE	21682	X>G	4762652	42078	46840652	2886.3524470094	3610.5725774312	3082.5893271823	1	2886.3524470094	1121.92
PHASE	22682	G>X	4967356	42079	47046356	3082.5893271823	3078.6939730512	2886.3524470094	1	2886.3524470094	1125.92
PHASE	22692	X>G	4967357	44403	49370357	2886.3524470094	3610.5725774312	3082.5893271823	1	2886.3524470094	1178.48
PHASE	23692	G>X	5167021	44404	49571021	3082.5893271823	3078.6939730512	2886.3524470094	1	2886.3524470094	1182.98
PHASE	23702	X>G	5167022	47016	52183022	2886.3524470094	3610.5725774312	3082.5893271823	1	2886.3524470094	1243.26
PHASE	24702	G>X	5362318	47017	52379318	3082.5893271823	3078.6939730512	2886.3524470094	1	2886.3524470094	1247.70
PHASE	24712	X>G	5362319	49965	55327319	2886.3524470094	3610.5725774312	3082.5893271823	1	2886.3524470094	1337.34
PHASE	25712	G>X	5561455	49966	55527455	3082.5893271823	3078.6939730512	2886.3524470094	1	2886.3524470094	1341.56
PHASE	25722	X>G	5561456	52242	57803456	2886.3524470094	3610.5725774312	3082.5893271823	1	2886.3524470094	1399.64
PHASE	26722	G>X	5713888	52243	57956888	3060.0408808872	3058.0024662288	2886.3524470094	1	2886.3524470094	1403.36
PHASE	26732	X>G	5713889	54375	60088889	2886.3524470094	3610.5725774312	3060.0408808872	1	2886.3524470094	1466.95
PHASE	27732	G>X	5838865	54376	60214865	3060.0408808872	3058.0024662288	2886.3524470094	1	2886.3524470094	1470.71
PHASE	27742	X>G	5838866	56652	62490866	2886.3524470094	3610.5725774312	3060.0408808872	1	2886.3524470094	1510.35
PHASE	28742	G>X	5963410	56653	62616410	3060.0408808872	3058.0024662288	2886.3524470094	1	2886.3524470094	1513.84
PHASE	28752	X>G	5963411	58881	64844411	2886.3524470094	3610.5725774312	3060.0408808872	1	2886.3524470094	1558.16
PHASE	29752	G>X	6084595	58882	64966595	3060.0408808872	3058.0024662288	2886.3524470094	1	2886.3524470094	1561.90
PHASE	29762	X>G	6084596	61974	68058596	2886.3524470094	3610.5725774312	3060.0408808872	1	2886.3524470094	1627.31
PHASE	30762	G>X	6214420	61975	68189420	3060.0408808872	3058.0024662288	2886.3524470094	1	2886.3524470094	1630.94
PHASE	30772	X>G	6214421	64395	70609421	2886.3524470094	3610.5725774312	3060.0408808872	1	2886.3524470094	1684.85
PHASE	31772	G>X	6395317	64396	70791317	2986.3465826121	2979.7765338576	2886.3524470094	1	2886.3524470094	1689.09
PHASE	31782	X>G	6395318	67008	73403318	2886.3524470094	3610.5725774312	2986.3465826121	1	2886.3524470094	1736.73
PHASE	32782	G>X	6606502	67009	73615502	2983.1100820693	2982.0494867822	2886.3524470094	1	2886.3524470094	1741.14
PHASE	32792	X>G	6606503	69141	75747503	2886.3524470094	3610.5725774312	2983.1100820693	1	2886.3524470094	1805.01
PHASE	33792	G>X	6813463	69142	75955463	2983.1100820693	2982.0494867822	2886.3524470094	1	2886.3524470094	1809.52
PHASE	33802	X>G	6813464	70938	77751464	2886.3524470094	3610.5725774312	2983.1100820693	1	2886.3524470094	1859.23
PHASE	34802	G>X	7026712	70939	77965712	2953.1939123590	2952.1333170719	2886.3524470094	1	2886.3524470094	1863.89
PHASE	34812	X>G	7026713	72687	79713713	2886.3524470094	3610.5725774312	2953.1939123590	1	2886.3524470094	1902.79
PHASE	35812	G>X	7259497	72688	79947497	2948.7928440800	2947.7322487929	2886.3524470094	1	2886.3524470094	1907.07
PHASE	35822	X>G	7259498	74580	81839498	2886.3524470094	3610.5725774312	2948.7928440800	1	2886.3524470094	1951.86
PHASE	36822	G>X	7491994	74581	82072994	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	1956.50
PHASE	36832	X>G	7491995	76425	83916995	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	1990.65
PHASE	37832	G>X	7724251	76426	84150251	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	1995.10
PHASE	37842	X>G	7724252	78078	85802252	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2031.23
PHASE	38842	G>X	7954060	78079	86033060	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2035.37
PHASE	38852	X>G	7954061	79683	87637061	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2070.97
PHASE	39852	G>X	8181325	79684	87865325	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2075.29
PHASE	39862	X>G	8181326	81576	89757326	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2107.69
PHASE	40862	G>X	8405182	81577	89982182	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2111.78
PHASE	40872	X>G	8405183	83421	91826183	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2149.51
PHASE	41872	G>X	8634319	83422	92056319	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2153.61
PHASE	41882	X>G	8634320	85122	93756320	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2188.28
PHASE	42882	G>X	8865280	85123	93988280	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2192.54
PHASE	42892	X>G	8865281	86871	95736281	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2225.49
PHASE	43892	G>X	9092545	86872	95964545	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2229.67
PHASE	43902	X>G	9092546	88668	97760546	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2271.51
PHASE	44902	G>X	9327010	88669	97996010	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2276.10
PHASE	44912	X>G	9327011	90273	99600011	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2307.17
PHASE	45912	G>X	9556387	90274	99830387	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2311.28
PHASE	45922	X>G	9556388	92070	101626388	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2355.11
PHASE	46922	G>X	9787732	92071	101858732	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2359.63
PHASE	46932	X>G	9787733	93291	103078733	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2381.47
PHASE	47932	G>X	10016773	93292	103308773	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2385.84
PHASE	47942	X>G	10016774	94848	104864774	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2414.12
PHASE	48942	G>X	10243222	94849	105092222	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2418.44
PHASE	48952	X>G	10243223	96501	106744223	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2455.13
PHASE	49952	G>X	10470727	96502	106972727	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2459.65
PHASE	49962	X>G	10470728	97962	108432728	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2490.41
PHASE	50962	G>X	10697176	97963	108660176	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2494.86
PHASE	50972	X>G	10697177	99999	110696177	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2535.82
PHASE	51972	G>X	10922953	100000	110922953	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2540.35
PHASE	51982	X>G	10922954	101652	112574954	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2571.20
PHASE	52982	G>X	11151130	101653	112804130	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2575.33
PHASE	52992	X>G	11151131	102825	113976131	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2595.49
PHASE	53992	G>X	11384299	102826	114210299	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2600.05
PHASE	54002	X>G	11384300	104622	116006300	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2645.16
PHASE	55002	G>X	11618860	104623	116241860	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2649.90
PHASE	55012	X>G	11618861	106227	117845861	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2677.25
PHASE	56012	G>X	11847325	106228	118075325	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2681.71
PHASE	56022	X>G	11847326	107832	119679326	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2713.15
PHASE	57022	G>X	12079102	107833	119912102	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2717.74
PHASE	57032	X>G	12079103	109197	121276103	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2739.34
PHASE	58032	G>X	12309151	109198	121507151	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2743.61
PHASE	58042	X>G	12309152	110802	123111152	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2775.39
PHASE	59042	G>X	12543712	110803	123346712	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2779.60
PHASE	59052	X>G	12543713	112359	124902713	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2810.71
PHASE	60052	G>X	12772657	112360	125132657	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2814.81
PHASE	60062	X>G	12772658	114300	127072658	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2858.41
PHASE	61062	G>X	13000642	114301	127301642	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2862.68
PHASE	61072	X>G	13000643	115953	128953643	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2898.21
PHASE	62072	G>X	13233619	115954	129187619	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2902.82
PHASE	62082	X>G	13233620	117750	130983620	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2935.15
PHASE	63082	G>X	13466116	117751	131217116	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2939.45
PHASE	63092	X>G	13466117	119691	133157117	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	2971.49
PHASE	64092	G>X	13697413	119692	133389413	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	2976.16
PHASE	64102	X>G	13697414	121584	135281414	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3016.50
PHASE	65102	G>X	13926646	121585	135511646	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3020.84
PHASE	65112	X>G	13926647	123477	137403647	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3062.45
PHASE	66112	G>X	14161447	123478	137639447	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3066.91
PHASE	66122	X>G	14161448	125226	139387448	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3099.91
PHASE	67122	G>X	14388952	125227	139615952	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3104.45
PHASE	67132	X>G	14388953	127311	141699953	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3146.83
PHASE	68132	G>X	14618425	127312	141930425	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3151.16
PHASE	68142	X>G	14618426	128724	143342426	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3178.46
PHASE	69142	G>X	14848714	128725	143573714	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3182.92
PHASE	69152	X>G	14848715	130473	145321715	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3219.97
PHASE	70152	G>X	15075739	130474	145549739	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3224.61
PHASE	70162	X>G	15075740	132126	147201740	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3259.34
PHASE	71162	G>X	15303916	132127	147430916	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3263.54
PHASE	71172	X>G	15303917	133683	148986917	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3292.88
PHASE	72172	G>X	15532909	133684	149216909	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3297.32
PHASE	72182	X>G	15532910	135000	150532910	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3322.43
PHASE	73182	G>X	15763582	135001	150764582	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3326.91
PHASE	73192	X>G	15763583	137613	153376583	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3378.22
PHASE	74192	G>X	15997375	137614	153611375	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3382.89
PHASE	74202	X>G	15997376	139458	155455376	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3423.99
PHASE	75202	G>X	16230064	139459	155689064	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3428.18
PHASE	75212	X>G	16230065	141447	157677065	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3471.03
PHASE	76212	G>X	16460353	141448	157908353	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3475.25
PHASE	76222	X>G	16460354	143052	159512354	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3506.01
PHASE	77222	G>X	16691554	143053	159744554	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3510.30
PHASE	77232	X>G	16691555	144945	161636555	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3540.70
PHASE	78232	G>X	16916419	144946	161862419	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3544.77
PHASE	78242	X>G	16916420	146550	163466420	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3572.84
PHASE	79242	G>X	17143924	146551	163694924	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3576.97
PHASE	79252	X>G	17143925	147963	165106925	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3602.89
PHASE	80252	G>X	17373733	147964	165337733	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3607.10
PHASE	80262	X>G	17373734	149856	167229734	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3644.14
PHASE	81262	G>X	17604502	149857	167461502	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3648.64
PHASE	81272	X>G	17604503	151893	169497503	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3690.43
PHASE	82272	G>X	17834215	151894	169728215	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3694.78
PHASE	82282	X>G	17834216	153786	171620216	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3734.62
PHASE	83282	G>X	18059752	153787	171846752	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3738.65
PHASE	83292	X>G	18059753	155583	173642753	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3779.88
PHASE	84292	G>X	18285865	155584	173869865	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3784.47
PHASE	84302	X>G	18285866	157092	175377866	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3814.83
PHASE	85302	G>X	18513370	157093	175606370	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3819.28
PHASE	85312	X>G	18513371	158601	177114371	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3851.23
PHASE	86312	G>X	18744139	158602	177346139	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3855.54
PHASE	86322	X>G	18744140	160302	179046140	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3892.83
PHASE	87322	G>X	18970636	160303	179273636	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3896.93
PHASE	87332	X>G	18970637	162531	181501637	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3940.63
PHASE	88332	G>X	19194733	162532	181726733	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3945.04
PHASE	88342	X>G	19194734	164184	183378734	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	3979.93
PHASE	89342	G>X	19425742	164185	183610742	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	3984.42
PHASE	89352	X>G	19425743	166029	185454743	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4024.88
PHASE	90352	G>X	19659199	166030	185689199	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4028.96
PHASE	90362	X>G	19659200	167586	187245200	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4063.26
PHASE	91362	G>X	19888336	167587	187475336	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4067.39
PHASE	91372	X>G	19888337	169287	189175337	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4099.39
PHASE	92372	G>X	20113969	169288	189401969	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4103.53
PHASE	92382	X>G	20113970	171132	191245970	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4133.60
PHASE	93382	G>X	20346226	171133	191479226	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4138.08
PHASE	93392	X>G	20346227	172833	193179227	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4174.14
PHASE	94392	G>X	20571571	172834	193405571	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4178.69
PHASE	94402	X>G	20571572	174438	195009572	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4207.81
PHASE	95402	G>X	20800612	174439	195239612	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4212.09
PHASE	95412	X>G	20800613	176571	197371613	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4259.36
PHASE	96412	G>X	21034021	176572	197606021	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4263.55
PHASE	96422	X>G	21034022	178416	199450022	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4305.67
PHASE	97422	G>X	21264742	178417	199681742	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4311.15
PHASE	97432	X>G	21264743	179973	201237743	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4342.36
PHASE	98432	G>X	21497527	179974	201471527	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4346.89
PHASE	98442	X>G	21497528	182154	203651528	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4387.73
PHASE	99442	G>X	21730888	182155	203885888	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4391.94
PHASE	99452	X>G	21730889	183711	205441889	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4424.80
PHASE	100452	G>X	21967369	183712	205679369	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4429.21
PHASE	100462	X>G	21967370	185748	207715370	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4471.71
PHASE	101462	G>X	22200586	185749	207949586	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4475.87
PHASE	101472	X>G	22200587	187497	209697587	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4513.07
PHASE	102472	G>X	22428955	187498	209926955	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4517.42
PHASE	102482	X>G	22428956	189150	211578956	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4549.76
PHASE	103482	G>X	22662028	189151	211813028	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4553.97
PHASE	103492	X>G	22662029	191043	213705029	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4596.39
PHASE	104492	G>X	22892845	191044	213936845	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4600.65
PHASE	104502	X>G	22892846	192696	215588846	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4627.86
PHASE	105502	G>X	23124190	192697	215821190	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4632.38
PHASE	105512	X>G	23124191	194493	217617191	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4668.89
PHASE	106512	G>X	23352463	194494	217846463	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4673.18
PHASE	106522	X>G	23352464	196578	219930464	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4717.48
PHASE	107522	G>X	23585872	196579	220164872	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4721.81
PHASE	107532	X>G	23585873	197895	221480873	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4752.00
PHASE	108532	G>X	23816545	197896	221712545	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4756.25
PHASE	108542	X>G	23816546	199308	223124546	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4784.51
PHASE	109542	G>X	24045346	199309	223354346	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4788.73
PHASE	109552	X>G	24045347	200817	224862347	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4816.68
PHASE	110552	G>X	24271651	200818	225089651	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4821.22
PHASE	110562	X>G	24271652	202662	226933652	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4859.12
PHASE	111562	G>X	24506740	202663	227169740	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4863.79
PHASE	111572	X>G	24506741	204363	228869741	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4894.66
PHASE	112572	G>X	24736885	204364	229100885	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4899.35
PHASE	112582	X>G	24736886	206304	231040886	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4935.93
PHASE	113582	G>X	24965926	206305	231270926	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4940.17
PHASE	113592	X>G	24965927	208149	233114927	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	4976.63
PHASE	114592	G>X	25188439	208150	233338439	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	4980.79
PHASE	114602	X>G	25188440	209466	234654440	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5003.25
PHASE	115602	G>X	25416952	209467	234883952	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5007.40
PHASE	115612	X>G	25416953	210879	236295953	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5036.85
PHASE	116612	G>X	25643929	210880	236523929	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5041.37
PHASE	116622	X>G	25643930	212628	238271930	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5077.62
PHASE	117622	G>X	25873162	212629	238502162	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5081.86
PHASE	117632	X>G	25873163	214665	240538163	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5122.05
PHASE	118632	G>X	26104987	214666	240770987	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5126.49
PHASE	118642	X>G	26104988	216654	242758988	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5178.40
PHASE	119642	G>X	26333836	216655	242988836	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5183.12
PHASE	119652	X>G	26333837	218595	244928837	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5230.73
PHASE	120652	G>X	26562541	218596	245158541	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5235.81
PHASE	120662	X>G	26562542	220152	246714542	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5269.07
PHASE	121662	G>X	26789182	220153	246942182	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5273.67
PHASE	121672	X>G	26789183	221949	248738183	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5319.14
PHASE	122672	G>X	27020287	221950	248970287	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5323.55
PHASE	122682	X>G	27020288	223746	250766288	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5364.67
PHASE	123682	G>X	27251920	223747	250998920	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5369.15
PHASE	123692	X>G	27251921	225591	252842921	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5407.17
PHASE	124692	G>X	27478513	225592	253070513	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5411.53
PHASE	124702	X>G	27478514	227628	255106514	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5453.84
PHASE	125702	G>X	27707074	227629	255336074	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5457.91
PHASE	125712	X>G	27707075	229137	256844075	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5484.92
PHASE	126712	G>X	27939283	229138	257077283	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5489.94
PHASE	126722	X>G	27939284	230790	258729284	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5528.00
PHASE	127722	G>X	28167268	230791	258958268	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5532.34
PHASE	127732	X>G	28167269	232107	260274269	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5555.54
PHASE	128732	G>X	28392037	232108	260500037	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5559.75
PHASE	128742	X>G	28392038	233856	262248038	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5594.88
PHASE	129742	G>X	28620406	233857	262477406	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5598.95
PHASE	129752	X>G	28620407	235221	263841407	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5623.51
PHASE	130752	G>X	28856119	235222	264078119	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5627.69
PHASE	130762	X>G	28856120	237162	266018120	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5666.20
PHASE	131762	G>X	29084392	237163	266247392	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5670.29
PHASE	131772	X>G	29084393	238671	267755393	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5698.65
PHASE	132772	G>X	29317417	238672	267989417	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5703.07
PHASE	132782	X>G	29317418	239892	269209418	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5723.31
PHASE	133782	G>X	29547898	239893	269440898	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5727.66
PHASE	133792	X>G	29547899	241497	271044899	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5757.76
PHASE	134792	G>X	29775883	241498	271273883	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5761.95
PHASE	134802	X>G	29775884	243198	272973884	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5792.66
PHASE	135802	G>X	30007276	243199	273206276	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5797.10
PHASE	135812	X>G	30007277	245235	275242277	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5838.10
PHASE	136812	G>X	30238477	245236	275474477	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5842.16
PHASE	136822	X>G	30238478	247224	277462478	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5888.46
PHASE	137822	G>X	30466798	247225	277691798	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5892.62
PHASE	137832	X>G	30466799	248541	279007799	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5915.87
PHASE	138832	G>X	30701071	248542	279243071	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5919.97
PHASE	138842	X>G	30701072	250146	280847072	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5948.37
PHASE	139842	G>X	30928672	250147	281075672	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5952.56
PHASE	139852	X>G	30928673	251847	282775673	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	5986.40
PHASE	140852	G>X	31163713	251848	283011713	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	5990.96
PHASE	140862	X>G	31163714	253500	284663714	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	6018.13
PHASE	141862	G>X	31395394	253501	284896394	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	6022.21
PHASE	141872	X>G	31395395	254817	286212395	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	6044.29
PHASE	142872	G>X	31623859	254818	286441859	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	6048.39
PHASE	142882	X>G	31623860	256566	288189860	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	6086.22
PHASE	143882	G>X	31857028	256567	288424028	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	6090.65
PHASE	143892	X>G	31857029	258315	290172029	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	6122.91
PHASE	144892	G>X	32090629	258316	290406629	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	6127.31
PHASE	144902	X>G	32090630	260304	292394630	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	6169.57
PHASE	145902	G>X	32323462	260305	292628462	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	6173.71
PHASE	145912	X>G	32323463	262101	294424463	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	6209.41
PHASE	146912	G>X	32552455	262102	294654455	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	6213.78
PHASE	146922	X>G	32552456	263706	296258456	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	6248.81
PHASE	147922	G>X	32786152	263707	296493152	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	6253.28
PHASE	147932	X>G	32786153	265407	298193153	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	6283.39
PHASE	148932	G>X	33015769	265408	298423769	2938.2949003119	2937.2343050247	2886.3524470094	1	2886.3524470094	6287.56
PHASE	148942	X>G	33015770	266964	299979770	2886.3524470094	3610.5725774312	2938.2949003119	1	2886.3524470094	6316.65
RUN	h3e8	H10x1000r11	215	c1000	400	1	0.6	5	0.8	33302918	2886.3524470094	3610.5725774312	0.000000	11	2886.3524470094	1	2791.6742571580	33302918	246615	20349	33035954	266964	104074395357	5667.89	6317.06	stored	300000000	299999954	149026	296	0	2886.3524470094	2938.2949003119	2938.2949003119	0
PERM	h3e8	H10x1000r11	215	c1000 85 20 45 57 6 51 82 13 4 30 73 98 68 71 18 88 97 61 28 69 3 41 78 24 46 8 1 22 33 74 11 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 40 43 79 70 96 56 55 87 32 16 17 44 12 29 35 15 53 9 21 26 14 36 2 23 19 10 7 48 63 66 31 62 49 76 90 80 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	h3e8	H10x1000r11	215	c1000	NA	3268.291223	3203.470889	3185.901281	3181.999076	3181.999076	3181.999076	3181.999076	3181.999076	3181.999076	3164.991557	3164.991557	3126.924988	3126.924988	3126.924988	3126.924988	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657	2941.621657


==> anc/results/hybrid/h3e8_H10x1000r11_216_c1000.txt <==
ARGS	h3e8	H10x1000r11	216	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3607.7400404038	0.01
IMP	2	G	830	3521.8970660793	0.01
IMP	4	G	2322	3498.9031675391	0.03
IMP	6	G	3334	3488.0432448068	0.04
IMP	10	G	4446	3346.5206508144	0.06
IMP	12	G	5122	3300.9732793462	0.07
IMP	14	G	6326	3266.1562342105	0.09
IMP	24	G	8842	3252.7551831937	0.12
IMP	30	G	10726	3172.4251559201	0.15
IMP	32	G	11306	3146.3915840496	0.16
IMP	46	G	15510	3145.5910393394	0.23
IMP	60	G	17986	3141.8655116752	0.28
IMP	76	G	20898	3100.0449862613	0.33
PHASE	226	G>X	59262	1	60262	3100.0449862613	3096.1016263528	3096.1016263528	0	3096.1016263528	0.96
IMP	226	X	60262	3096.1016263528	0.97
IMP	228	X	928262	3001.0135725161	20.43
PHASE	236	X>G	59263	2469	2528263	3001.0135725161	3636.1866369477	3100.0449862613	1	3001.0135725161	51.82
PHASE	1236	G>X	289695	2470	2759695	3064.2755219347	3050.8677927771	3001.0135725161	1	3001.0135725161	56.12
PHASE	1246	X>G	289696	4170	4459696	3001.0135725161	3636.1866369477	3064.2755219347	1	3001.0135725161	87.60
PHASE	2246	G>X	477120	4171	4648120	3064.2755219347	3050.8677927771	3001.0135725161	1	3001.0135725161	91.57
PHASE	2256	X>G	477121	5727	6204121	3001.0135725161	3636.1866369477	3064.2755219347	1	3001.0135725161	139.73
PHASE	3256	G>X	663825	5728	6391825	3064.2755219347	3050.8677927771	3001.0135725161	1	3001.0135725161	144.01
PHASE	3266	X>G	663826	7812	8475826	3001.0135725161	3636.1866369477	3064.2755219347	1	3001.0135725161	193.22
PHASE	4266	G>X	848994	7813	8661994	3064.2755219347	3050.8677927771	3001.0135725161	1	3001.0135725161	197.18
IMP	4272	X	10065994	2972.2481431696	235.40
PHASE	4276	X>G	848995	9801	10649995	2972.2481431696	3304.5870530816	3064.2755219347	1	2972.2481431696	250.89
PHASE	5276	G>X	1034019	9802	10836019	3064.2755219347	3050.8677927771	2972.2481431696	1	2972.2481431696	254.96
IMP	5284	X	12964019	2961.8052339054	320.70
PHASE	5286	X>G	1034020	12846	13880020	2961.8052339054	3603.8701791053	3064.2755219347	1	2961.8052339054	339.89
PHASE	6286	G>X	1219284	12847	14066284	3064.2755219347	3050.8677927771	2961.8052339054	1	2961.8052339054	343.79
IMP	6288	X	14550284	2955.1485898258	349.80
PHASE	6296	X>G	1219285	14163	15382285	2955.1485898258	3586.3670349386	3064.2755219347	1	2955.1485898258	361.97
PHASE	7296	G>X	1402773	14164	15566773	3064.2755219347	3050.8677927771	2955.1485898258	1	2955.1485898258	365.91
IMP	7300	X	16054773	2940.2654408790	374.78
PHASE	7306	X>G	1402774	15192	16594774	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	383.71
PHASE	8306	G>X	1588518	15193	16781518	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	388.08
PHASE	8316	X>G	1588519	16125	17713519	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	403.26
PHASE	9316	G>X	1775847	16126	17901847	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	407.93
PHASE	9326	X>G	1775848	17250	19025848	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	428.66
PHASE	10326	G>X	1961496	17251	19212496	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	433.36
PHASE	10336	X>G	1961497	18279	20240497	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	450.54
PHASE	11336	G>X	2148105	18280	20428105	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	455.22
PHASE	11346	X>G	2148106	19596	21744106	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	478.27
PHASE	12346	G>X	2333370	19597	21930370	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	482.45
PHASE	12356	X>G	2333371	20577	22910371	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	499.10
PHASE	13356	G>X	2520651	20578	23098651	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	503.22
PHASE	13366	X>G	2520652	21510	24030652	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	519.24
PHASE	14366	G>X	2711868	21511	24222868	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	523.37
PHASE	14376	X>G	2711869	22443	25154869	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	538.47
PHASE	15376	G>X	2902605	22444	25346605	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	542.63
PHASE	15386	X>G	2902606	23328	26230606	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	560.97
PHASE	16386	G>X	3089982	23329	26418982	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	565.42
PHASE	16396	X>G	3089983	24357	27446983	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	584.67
PHASE	17396	G>X	3275823	24358	27633823	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	589.07
PHASE	17406	X>G	3275824	25386	28661824	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	608.84
PHASE	18406	G>X	3463536	25387	28850536	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	613.03
PHASE	18416	X>G	3463537	26415	29878537	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	632.96
PHASE	19416	G>X	3650337	26416	30066337	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	637.15
PHASE	19426	X>G	3650338	27828	31478338	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	665.64
PHASE	20426	G>X	3835746	27829	31664746	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	670.15
PHASE	20436	X>G	3835747	28713	32548747	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	685.21
PHASE	21436	G>X	4021443	28714	32735443	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	689.57
PHASE	21446	X>G	4021444	29694	33715444	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	706.54
PHASE	22446	G>X	4209684	29695	33904684	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	710.54
PHASE	22456	X>G	4209685	30675	34884685	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	726.51
PHASE	23456	G>X	4393365	30676	35069365	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	730.87
PHASE	23466	X>G	4393366	31608	36001366	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	747.94
PHASE	24466	G>X	4580790	31609	36189790	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	752.34
PHASE	24476	X>G	4580791	32925	37505791	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	779.34
PHASE	25476	G>X	4770183	32926	37696183	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	783.44
PHASE	25486	X>G	4770184	33906	38676184	2940.2654408790	3705.1867501194	3064.2755219347	1	2940.2654408790	802.74
PHASE	26486	G>X	4959480	33907	38866480	3064.2755219347	3050.8677927771	2940.2654408790	1	2940.2654408790	806.90
IMP	26492	X	40078480	2914.3339501072	836.08
PHASE	26496	X>G	4959481	35559	40518481	2914.3339501072	4172.8450964204	3064.2755219347	1	2914.3339501072	851.15
PHASE	27496	G>X	5146281	35560	40706281	3064.2755219347	3050.8677927771	2914.3339501072	1	2914.3339501072	855.43
PHASE	27506	X>G	5146282	36540	41686282	2914.3339501072	4172.8450964204	3064.2755219347	1	2914.3339501072	886.19
PHASE	28506	G>X	5333082	36541	41874082	3064.2755219347	3050.8677927771	2914.3339501072	1	2914.3339501072	890.52
PHASE	28516	X>G	5333083	37329	42662083	2914.3339501072	4172.8450964204	3064.2755219347	1	2914.3339501072	916.91
PHASE	29516	G>X	5522619	37330	42852619	3064.2755219347	3050.8677927771	2914.3339501072	1	2914.3339501072	921.10
PHASE	29526	X>G	5522620	38166	43688620	2914.3339501072	4172.8450964204	3064.2755219347	1	2914.3339501072	948.67
PHASE	30526	G>X	5710284	38167	43877284	3064.2755219347	3050.8677927771	2914.3339501072	1	2914.3339501072	952.67
PHASE	30536	X>G	5710285	39243	44953285	2914.3339501072	4172.8450964204	3064.2755219347	1	2914.3339501072	989.37
PHASE	31536	G>X	5896701	39244	45140701	3064.2755219347	3050.8677927771	2914.3339501072	1	2914.3339501072	993.35
PHASE	31546	X>G	5896702	40416	46312702	2914.3339501072	4172.8450964204	3064.2755219347	1	2914.3339501072	1028.67
PHASE	32546	G>X	6081390	40417	46498390	3064.2755219347	3050.8677927771	2914.3339501072	1	2914.3339501072	1032.55
PHASE	32556	X>G	6081391	41205	47286391	2914.3339501072	4172.8450964204	3064.2755219347	1	2914.3339501072	1061.17
PHASE	33556	G>X	6265119	41206	47471119	3064.2755219347	3050.8677927771	2914.3339501072	1	2914.3339501072	1065.55
PHASE	33566	X>G	6265120	42186	48451120	2914.3339501072	4172.8450964204	3064.2755219347	1	2914.3339501072	1096.55
PHASE	34566	G>X	6452208	42187	48639208	3064.2755219347	3050.8677927771	2914.3339501072	1	2914.3339501072	1100.56
IMP	34569	X	48981208	2913.3205100000	1109.44
PHASE	34576	X>G	6452209	43263	49715209	2913.3205100000	4141.4099292479	3064.2755219347	1	2913.3205100000	1130.75
PHASE	35576	G>X	6639729	43264	49903729	3064.2755219347	3050.8677927771	2913.3205100000	1	2913.3205100000	1134.79
PHASE	35586	X>G	6639730	44004	50643730	2913.3205100000	4141.4099292479	3064.2755219347	1	2913.3205100000	1154.05
PHASE	36586	G>X	6827730	44005	50832730	3064.2755219347	3050.8677927771	2913.3205100000	1	2913.3205100000	1158.03
PHASE	36596	X>G	6827731	44745	51572731	2913.3205100000	4141.4099292479	3064.2755219347	1	2913.3205100000	1177.13
PHASE	37596	G>X	7016835	44746	51762835	3064.2755219347	3050.8677927771	2913.3205100000	1	2913.3205100000	1181.26
PHASE	37606	X>G	7016836	45534	52550836	2913.3205100000	4141.4099292479	3064.2755219347	1	2913.3205100000	1200.81
PHASE	38606	G>X	7204452	45535	52739452	3064.2755219347	3050.8677927771	2913.3205100000	1	2913.3205100000	1205.46
PHASE	38616	X>G	7204453	46707	53911453	2912.8604328585	4002.1676070831	3064.2755219347	1	2912.8604328585	1235.49
IMP	38616	G	53911453	2912.8604328585	1235.49
PHASE	39616	G>X	7391205	46708	54099205	3064.2755219347	3050.8677927771	2912.8604328585	1	2912.8604328585	1239.67
IMP	39618	X	54439205	2910.2605577134	1249.00
PHASE	39626	X>G	7391206	48456	55847206	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	1285.96
PHASE	40626	G>X	7578246	48457	56035246	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	1290.38
PHASE	40636	X>G	7578247	50205	57783247	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	1334.02
PHASE	41636	G>X	7767399	50206	57973399	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	1337.94
PHASE	41646	X>G	7767400	52098	59865400	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	1381.68
PHASE	42646	G>X	7955640	52099	60054640	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	1385.69
PHASE	42656	X>G	7955641	54039	61994641	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	1439.97
PHASE	43656	G>X	8139273	54040	62179273	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	1443.98
PHASE	43666	X>G	8139274	55884	64023274	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	1487.45
PHASE	44666	G>X	8326698	55885	64211698	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	1491.64
PHASE	44676	X>G	8326699	57825	66151699	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	1539.68
PHASE	45676	G>X	8516523	57826	66342523	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	1543.99
PHASE	45686	X>G	8516524	59910	68426524	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	1595.99
PHASE	46686	G>X	8706012	59911	68617012	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	1599.94
PHASE	46696	X>G	8706013	61899	70605013	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	1660.23
PHASE	47696	G>X	8895165	61900	70795165	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	1664.66
PHASE	47706	X>G	8895166	63600	72495166	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	1711.51
PHASE	48706	G>X	9086718	63601	72687718	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	1715.47
PHASE	48716	X>G	9086719	65445	74531719	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	1759.10
PHASE	49716	G>X	9275295	65446	74721295	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	1763.07
PHASE	49726	X>G	9275296	67098	76373296	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	1802.62
PHASE	50726	G>X	9466224	67099	76565224	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	1806.50
PHASE	50736	X>G	9466225	68991	78457225	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	1852.89
PHASE	51736	G>X	9652017	68992	78644017	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	1857.18
PHASE	51746	X>G	9652018	70932	80584018	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	1911.81
PHASE	52746	G>X	9836562	70933	80769562	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	1915.80
PHASE	52756	X>G	9836563	72825	82661563	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	1960.45
PHASE	53756	G>X	10024515	72826	82850515	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	1964.54
PHASE	53766	X>G	10024516	74574	84598516	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	2010.39
PHASE	54766	G>X	10211316	74575	84786316	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	2014.33
PHASE	54776	X>G	10211317	76371	86582317	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	2061.56
PHASE	55776	G>X	10399029	76372	86771029	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	2065.42
PHASE	55786	X>G	10399030	78120	88519030	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	2104.13
PHASE	56786	G>X	10584534	78121	88705534	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	2108.21
PHASE	56796	X>G	10584535	79965	90549535	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	2153.41
PHASE	57796	G>X	10771479	79966	90737479	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	2157.53
PHASE	57806	X>G	10771480	81810	92581480	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	2204.03
PHASE	58806	G>X	10960008	81811	92771008	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	2208.09
PHASE	58816	X>G	10960009	83703	94663009	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	2254.58
PHASE	59816	G>X	11145465	83704	94849465	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	2258.63
PHASE	59826	X>G	11145466	85500	96645466	2910.2605577134	4005.8803710773	3064.2755219347	1	2910.2605577134	2303.54
PHASE	60826	G>X	11333370	85501	96834370	3064.2755219347	3050.8677927771	2910.2605577134	1	2910.2605577134	2307.53
IMP	60832	X	98238370	2909.0368970879	2339.53
PHASE	60836	X>G	11333371	87537	98870371	2909.0368970879	4015.7695912637	3064.2755219347	1	2909.0368970879	2356.38
PHASE	61836	G>X	11522235	87538	99060235	3064.2755219347	3050.8677927771	2909.0368970879	1	2909.0368970879	2360.45
PHASE	61846	X>G	11522236	89334	100856236	2909.0368970879	4015.7695912637	3064.2755219347	1	2909.0368970879	2409.38
PHASE	62846	G>X	11709708	89335	101044708	3064.2755219347	3050.8677927771	2909.0368970879	1	2909.0368970879	2413.73
PHASE	62856	X>G	11709709	91083	102792709	2909.0368970879	4015.7695912637	3064.2755219347	1	2909.0368970879	2461.19
PHASE	63856	G>X	11894589	91084	102978589	3064.2755219347	3050.8677927771	2909.0368970879	1	2909.0368970879	2465.48
PHASE	63866	X>G	11894590	92928	104822590	2909.0368970879	4015.7695912637	3064.2755219347	1	2909.0368970879	2516.26
PHASE	64866	G>X	12087294	92929	105016294	3064.2755219347	3050.8677927771	2909.0368970879	1	2909.0368970879	2520.58
PHASE	64876	X>G	12087295	94581	106668295	2909.0368970879	4015.7695912637	3064.2755219347	1	2909.0368970879	2565.79
PHASE	65876	G>X	12276591	94582	106858591	3064.2755219347	3050.8677927771	2909.0368970879	1	2909.0368970879	2569.77
PHASE	65886	X>G	12276592	96426	108702592	2909.0368970879	4015.7695912637	3064.2755219347	1	2909.0368970879	2619.23
PHASE	66886	G>X	12472080	96427	108899080	3064.2755219347	3050.8677927771	2909.0368970879	1	2909.0368970879	2623.27
PHASE	66896	X>G	12472081	98031	110503081	2909.0368970879	4015.7695912637	3064.2755219347	1	2909.0368970879	2665.28
PHASE	67896	G>X	12658977	98032	110690977	3064.2755219347	3050.8677927771	2909.0368970879	1	2909.0368970879	2669.62
PHASE	67906	X>G	12658978	99780	112438978	2909.0368970879	4015.7695912637	3064.2755219347	1	2909.0368970879	2721.72
PHASE	68906	G>X	12849186	99781	112630186	3064.2755219347	3050.8677927771	2909.0368970879	1	2909.0368970879	2725.87
PHASE	68916	X>G	12849187	101577	114426187	2908.7651672506	4023.3850165413	3064.2755219347	1	2908.7651672506	2771.32
IMP	68916	G	114426187	2908.7651672506	2771.32
PHASE	69916	G>X	13036371	101578	114614371	3064.2755219347	3050.8677927771	2908.7651672506	1	2908.7651672506	2776.28
PHASE	69926	X>G	13036372	103518	116554372	2908.7651672506	4023.3850165413	3064.2755219347	1	2908.7651672506	2830.62
PHASE	70926	G>X	13225764	103519	116744764	3064.2755219347	3050.8677927771	2908.7651672506	1	2908.7651672506	2834.84
PHASE	70936	X>G	13225765	105507	118732765	2908.7651672506	4023.3850165413	3064.2755219347	1	2908.7651672506	2882.12
PHASE	71936	G>X	13413141	105508	118921141	3064.2755219347	3050.8677927771	2908.7651672506	1	2908.7651672506	2886.11
PHASE	71946	X>G	13413142	107496	120909142	2908.7651672506	4023.3850165413	3064.2755219347	1	2908.7651672506	2954.89
PHASE	72946	G>X	13601478	107497	121098478	3064.2755219347	3050.8677927771	2908.7651672506	1	2908.7651672506	2959.15
PHASE	72956	X>G	13601479	109389	122990479	2908.7651672506	4023.3850165413	3064.2755219347	1	2908.7651672506	3013.36
PHASE	73956	G>X	13788519	109390	123178519	3064.2755219347	3050.8677927771	2908.7651672506	1	2908.7651672506	3017.58
PHASE	73966	X>G	13788520	111090	124878520	2908.7651672506	4023.3850165413	3064.2755219347	1	2908.7651672506	3067.10
PHASE	74966	G>X	13972488	111091	125063488	3064.2755219347	3050.8677927771	2908.7651672506	1	2908.7651672506	3071.09
PHASE	74976	X>G	13972489	113127	127099489	2908.7651672506	4023.3850165413	3064.2755219347	1	2908.7651672506	3124.31
PHASE	75976	G>X	14160681	113128	127288681	3064.2755219347	3050.8677927771	2908.7651672506	1	2908.7651672506	3128.53
IMP	75982	X	128164681	2897.3686384824	3152.31
PHASE	75986	X>G	14160682	114348	128508682	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3160.47
PHASE	76986	G>X	14346378	114349	128695378	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3164.61
PHASE	76996	X>G	14346379	115329	129675379	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3190.75
PHASE	77996	G>X	14533323	115330	129863323	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3194.78
PHASE	78006	X>G	14533324	116118	130651324	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3214.21
PHASE	79006	G>X	14720316	116119	130839316	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3218.45
PHASE	79016	X>G	14720317	117291	132011317	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3248.18
PHASE	80016	G>X	14904957	117292	132196957	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3252.43
PHASE	80026	X>G	14904958	118176	133080958	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3275.67
PHASE	81026	G>X	15092334	118177	133269334	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3279.75
PHASE	81036	X>G	15092335	119109	134201335	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3303.54
PHASE	82036	G>X	15277647	119110	134387647	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3307.86
PHASE	82046	X>G	15277648	120186	135463648	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3334.22
PHASE	83046	G>X	15463440	120187	135650440	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3338.17
PHASE	83056	X>G	15463441	121119	136582441	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3361.25
PHASE	84056	G>X	15650961	121120	136770961	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3365.22
PHASE	84066	X>G	15650962	122340	137990962	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3397.68
PHASE	85066	G>X	15843186	122341	138184186	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3401.97
PHASE	85076	X>G	15843187	123177	139020187	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3423.92
PHASE	86076	G>X	16029891	123178	139207891	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3428.36
PHASE	86086	X>G	16029892	123918	139947892	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3447.89
PHASE	87086	G>X	16214388	123919	140133388	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3451.94
PHASE	87096	X>G	16214389	124803	141017389	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3472.31
PHASE	88096	G>X	16399653	124804	141203653	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3476.32
PHASE	88106	X>G	16399654	125688	142087654	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3497.37
PHASE	89106	G>X	16585014	125689	142274014	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3501.59
PHASE	89116	X>G	16585015	127293	143878015	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3542.97
PHASE	90116	G>X	16773399	127294	144067399	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3547.24
PHASE	90126	X>G	16773400	128226	144999400	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3569.60
PHASE	91126	G>X	16959720	128227	145186720	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3573.67
PHASE	91136	X>G	16959721	129159	146118721	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3594.34
PHASE	92136	G>X	17143113	129160	146303113	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3598.60
PHASE	92146	X>G	17143114	130188	147331114	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3624.55
PHASE	93146	G>X	17322858	130189	147511858	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3628.76
PHASE	93156	X>G	17322859	131505	148827859	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3660.12
PHASE	94156	G>X	17509563	131506	149015563	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3664.25
PHASE	94166	X>G	17509564	132534	150043564	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3692.94
PHASE	95166	G>X	17695308	132535	150230308	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3697.33
PHASE	95176	X>G	17695309	133995	151690309	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3740.82
PHASE	96176	G>X	17887965	133996	151883965	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3745.25
PHASE	96186	X>G	17887966	134736	152623966	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3762.77
PHASE	97186	G>X	18072174	134737	152809174	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3766.90
PHASE	97196	X>G	18072175	135573	153645175	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3788.46
PHASE	98196	G>X	18254655	135574	153828655	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3792.40
PHASE	98206	X>G	18254656	136458	154712656	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3814.91
PHASE	99206	G>X	18442896	136459	154901896	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3819.12
PHASE	99216	X>G	18442897	137871	156313897	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3855.79
PHASE	100216	G>X	18629217	137872	156501217	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3860.06
PHASE	100226	X>G	18629218	139044	157673218	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3888.72
PHASE	101226	G>X	18820338	139045	157865338	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3892.82
PHASE	101236	X>G	18820339	140217	159037339	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3923.38
PHASE	102236	G>X	19006515	140218	159224515	3064.2755219347	3050.8677927771	2897.3686384824	1	2897.3686384824	3927.41
PHASE	102246	X>G	19006516	141390	160396516	2897.3686384824	3978.6607141407	3064.2755219347	1	2897.3686384824	3958.49
PHASE	103246	G>X	19191348	141391	160582348	3063.4661691211	3050.9446875226	2897.3686384824	1	2897.3686384824	3962.85
PHASE	103256	X>G	19191349	142995	162186349	2897.3686384824	3978.6607141407	3063.4661691211	1	2897.3686384824	4002.86
PHASE	104256	G>X	19377333	142996	162373333	3063.4661691211	3050.9446875226	2897.3686384824	1	2897.3686384824	4007.00
PHASE	104266	X>G	19377334	144024	163401334	2897.3686384824	3978.6607141407	3063.4661691211	1	2897.3686384824	4035.62
PHASE	105266	G>X	19564134	144025	163589134	3063.4661691211	3050.9446875226	2897.3686384824	1	2897.3686384824	4039.83
PHASE	105276	X>G	19564135	145197	164761135	2897.3686384824	3978.6607141407	3063.4661691211	1	2897.3686384824	4068.36
PHASE	106276	G>X	19749255	145198	164947255	3063.4661691211	3050.9446875226	2897.3686384824	1	2897.3686384824	4072.29
PHASE	106286	X>G	19749256	146754	166503256	2897.3686384824	3978.6607141407	3063.4661691211	1	2897.3686384824	4117.19
PHASE	107286	G>X	19932984	146755	166687984	3063.4661691211	3050.9446875226	2897.3686384824	1	2897.3686384824	4122.89
PHASE	107296	X>G	19932985	148119	168051985	2897.3686384824	3978.6607141407	3063.4661691211	1	2897.3686384824	4161.04
PHASE	108296	G>X	20114505	148120	168234505	3063.4661691211	3050.9446875226	2897.3686384824	1	2897.3686384824	4165.03
PHASE	108306	X>G	20114506	149388	169502506	2897.3686384824	3978.6607141407	3063.4661691211	1	2897.3686384824	4206.57
PHASE	109306	G>X	20299578	149389	169688578	3063.4661691211	3050.9446875226	2897.3686384824	1	2897.3686384824	4210.65
PHASE	109316	X>G	20299579	150801	171100579	2897.3686384824	3978.6607141407	3063.4661691211	1	2897.3686384824	4244.94
PHASE	110316	G>X	20482203	150802	171284203	3063.4661691211	3050.9446875226	2897.3686384824	1	2897.3686384824	4248.87
PHASE	110326	X>G	20482204	152310	172792204	2897.3686384824	3978.6607141407	3063.4661691211	1	2897.3686384824	4289.74
PHASE	111326	G>X	20665404	152311	172976404	3063.4661691211	3050.9446875226	2897.3686384824	1	2897.3686384824	4293.77
PHASE	111336	X>G	20665405	153627	174292405	2897.3686384824	3978.6607141407	3063.4661691211	1	2897.3686384824	4326.90
PHASE	112336	G>X	20847309	153628	174475309	3063.4661691211	3050.9446875226	2897.3686384824	1	2897.3686384824	4330.80
PHASE	112346	X>G	20847310	155088	175935310	2897.3686384824	3978.6607141407	3063.4661691211	1	2897.3686384824	4365.41
PHASE	113346	G>X	21027294	155089	176116294	3063.4661691211	3050.9446875226	2897.3686384824	1	2897.3686384824	4369.56
PHASE	113356	X>G	21027295	156501	177528295	2897.3686384824	3978.6607141407	3063.4661691211	1	2897.3686384824	4404.50
PHASE	114356	G>X	21209583	156502	177711583	3063.4661691211	3050.9446875226	2897.3686384824	1	2897.3686384824	4408.52
PHASE	114366	X>G	21209584	158250	179459584	2897.3686384824	3978.6607141407	3063.4661691211	1	2897.3686384824	4466.41
PHASE	115366	G>X	21443856	158251	179694856	3049.9173463739	3049.9173463739	2897.3686384824	1	2897.3686384824	4471.00
PHASE	115376	X>G	21443857	159711	181154857	2897.3686384824	3978.6607141407	3049.9173463739	1	2897.3686384824	4505.22
PHASE	116376	G>X	21702225	159712	181414225	3049.9173463739	3049.9173463739	2897.3686384824	1	2897.3686384824	4510.02
PHASE	116386	X>G	21702226	160980	182682226	2897.3686384824	3978.6607141407	3049.9173463739	1	2897.3686384824	4540.67
PHASE	117386	G>X	21955842	160981	182936842	3049.9173463739	3049.9173463739	2897.3686384824	1	2897.3686384824	4545.13
PHASE	117396	X>G	21955843	162345	184300843	2897.3686384824	3978.6607141407	3049.9173463739	1	2897.3686384824	4577.76
PHASE	118396	G>X	22211043	162346	184557043	3049.9173463739	3049.9173463739	2897.3686384824	1	2897.3686384824	4582.64
PHASE	118406	X>G	22211044	163854	186065044	2897.3686384824	3978.6607141407	3049.9173463739	1	2897.3686384824	4619.57
PHASE	119406	G>X	22469604	163855	186324604	3049.9173463739	3049.9173463739	2897.3686384824	1	2897.3686384824	4624.55
PHASE	119416	X>G	22469605	165315	187784605	2897.3686384824	3978.6607141407	3049.9173463739	1	2897.3686384824	4658.47
PHASE	120416	G>X	22727253	165316	188043253	3049.9173463739	3049.9173463739	2897.3686384824	1	2897.3686384824	4663.08
PHASE	120426	X>G	22727254	166824	189551254	2897.3686384824	3978.6607141407	3049.9173463739	1	2897.3686384824	4696.43
PHASE	121426	G>X	23056182	166825	189881182	3030.3540440510	3023.3206729885	2897.3686384824	1	2897.3686384824	4701.97
PHASE	121436	X>G	23056183	167901	190957183	2897.3686384824	3978.6607141407	3030.3540440510	1	2897.3686384824	4726.41
PHASE	122436	G>X	23413671	167902	191315671	3013.8298420406	3006.7964709781	2897.3686384824	1	2897.3686384824	4731.73
PHASE	122446	X>G	23413672	168882	192295672	2897.3686384824	3978.6607141407	3013.8298420406	1	2897.3686384824	4761.17
PHASE	123446	G>X	23677320	168883	192560320	3012.8875419540	3012.8875419540	2897.3686384824	1	2897.3686384824	4765.66
PHASE	123456	X>G	23677321	169767	193444321	2897.3686384824	3978.6607141407	3012.8875419540	1	2897.3686384824	4790.52
PHASE	124456	G>X	23959305	169768	193727305	3001.1488882497	2999.8522872018	2897.3686384824	1	2897.3686384824	4795.02
PHASE	124466	X>G	23959306	171036	194995306	2897.3686384824	3978.6607141407	3001.1488882497	1	2897.3686384824	4819.26
PHASE	125466	G>X	24255354	171037	195292354	3001.1488882497	2999.8522872018	2897.3686384824	1	2897.3686384824	4823.99
PHASE	125476	X>G	24255355	172305	196560355	2897.3686384824	3978.6607141407	3001.1488882497	1	2897.3686384824	4853.07
PHASE	126476	G>X	24537147	172306	196843147	3001.1488882497	2999.8522872018	2897.3686384824	1	2897.3686384824	4857.62
PHASE	126486	X>G	24537148	173382	197919148	2897.3686384824	3978.6607141407	3001.1488882497	1	2897.3686384824	4886.80
PHASE	127486	G>X	24830412	173383	198213412	3001.1488882497	2999.8522872018	2897.3686384824	1	2897.3686384824	4891.44
PHASE	127496	X>G	24830413	174507	199337413	2897.3686384824	3978.6607141407	3001.1488882497	1	2897.3686384824	4921.88
PHASE	128496	G>X	25116717	174508	199624717	3001.1488882497	2999.8522872018	2897.3686384824	1	2897.3686384824	4926.54
PHASE	128506	X>G	25116718	175584	200700718	2897.3686384824	3978.6607141407	3001.1488882497	1	2897.3686384824	4955.35
PHASE	129506	G>X	25399854	175585	200984854	3001.1488882497	2999.8522872018	2897.3686384824	1	2897.3686384824	4960.10
PHASE	129516	X>G	25399855	176949	202348855	2897.3686384824	3978.6607141407	3001.1488882497	1	2897.3686384824	4993.09
PHASE	130516	G>X	25679247	176950	202629247	3001.1488882497	2999.8522872018	2897.3686384824	1	2897.3686384824	4997.64
PHASE	130526	X>G	25679248	178362	204041248	2897.3686384824	3978.6607141407	3001.1488882497	1	2897.3686384824	5034.03
PHASE	131526	G>X	25961952	178363	204324952	3001.1488882497	2999.8522872018	2897.3686384824	1	2897.3686384824	5039.56
PHASE	131536	X>G	25961953	179439	205400953	2897.3686384824	3978.6607141407	3001.1488882497	1	2897.3686384824	5082.07
PHASE	132536	G>X	26241009	179440	205681009	3001.1488882497	2999.8522872018	2897.3686384824	1	2897.3686384824	5088.11
PHASE	132546	X>G	26241010	180612	206853010	2897.3686384824	3978.6607141407	3001.1488882497	1	2897.3686384824	5122.11
PHASE	133546	G>X	26533890	180613	207146890	3001.1488882497	2999.8522872018	2897.3686384824	1	2897.3686384824	5126.81
PHASE	133556	X>G	26533891	181641	208174891	2897.3686384824	3978.6607141407	3001.1488882497	1	2897.3686384824	5148.31
PHASE	134556	G>X	26818179	181642	208460179	3001.1488882497	2999.8522872018	2897.3686384824	1	2897.3686384824	5153.15
PHASE	134566	X>G	26818180	183390	210208180	2897.3686384824	3978.6607141407	3001.1488882497	1	2897.3686384824	5192.34
PHASE	135566	G>X	27091428	183391	210482428	3001.1488882497	2999.8522872018	2897.3686384824	1	2897.3686384824	5196.79
PHASE	135576	X>G	27091429	184275	211366429	2897.3686384824	3978.6607141407	3001.1488882497	1	2897.3686384824	5221.80
PHASE	136576	G>X	27375717	184276	211651717	3001.1488882497	2999.8522872018	2897.3686384824	1	2897.3686384824	5226.63
PHASE	136586	X>G	27375718	185544	212919718	2897.3686384824	3978.6607141407	3001.1488882497	1	2897.3686384824	5262.37
PHASE	137586	G>X	27667302	185545	213212302	2997.3169456010	2987.2658212416	2897.3686384824	1	2897.3686384824	5267.48
PHASE	137596	X>G	27667303	186957	214624303	2897.3686384824	3978.6607141407	2997.3169456010	1	2897.3686384824	5300.82
PHASE	138596	G>X	27925815	186958	214883815	2947.6979745968	2943.1663405008	2897.3686384824	1	2897.3686384824	5305.15
PHASE	138606	X>G	27925816	188418	216343816	2897.3686384824	3978.6607141407	2947.6979745968	1	2897.3686384824	5343.07
PHASE	139606	G>X	28183320	188419	216602320	2947.6979745968	2943.1663405008	2897.3686384824	1	2897.3686384824	5347.85
PHASE	139616	X>G	28183321	189879	218062321	2897.3686384824	3978.6607141407	2947.6979745968	1	2897.3686384824	5387.09
PHASE	140616	G>X	28452969	189880	218332969	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	5391.92
PHASE	140626	X>G	28452970	190956	219408970	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	5423.81
PHASE	141626	G>X	28721658	190957	219678658	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	5428.38
PHASE	141636	X>G	28721659	192129	220850659	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	5458.16
PHASE	142636	G>X	28996443	192130	221126443	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	5463.19
PHASE	142646	X>G	28996444	193014	222010444	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	5487.08
PHASE	143646	G>X	29264988	193015	222279988	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	5491.91
PHASE	143656	X>G	29264989	194235	223499989	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	5520.09
PHASE	144656	G>X	29531853	194236	223767853	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	5524.94
PHASE	144666	X>G	29531854	196512	226043854	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	5600.94
PHASE	145666	G>X	29805534	196513	226318534	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	5606.07
PHASE	145676	X>G	29805535	197637	227442535	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	5641.90
PHASE	146676	G>X	30083775	197638	227721775	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	5646.49
PHASE	146686	X>G	30083776	198906	228989776	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	5674.03
PHASE	147686	G>X	30375168	198907	229282168	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	5678.73
PHASE	147696	X>G	30375169	199935	230310169	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	5705.52
PHASE	148696	G>X	30650481	199936	230586481	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	5709.99
PHASE	148706	X>G	30650482	201204	231854482	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	5748.12
PHASE	149706	G>X	30921282	201205	232126282	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	5752.74
PHASE	149716	X>G	30921283	202425	233346283	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	5785.41
PHASE	150716	G>X	31200627	202426	233626627	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	5790.52
PHASE	150726	X>G	31200628	203790	234990628	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	5823.21
PHASE	151726	G>X	31478052	203791	235269052	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	5827.95
PHASE	151736	X>G	31478053	205299	236777053	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	5874.05
PHASE	152736	G>X	31755765	205300	237055765	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	5878.67
PHASE	152746	X>G	31755766	206472	238227766	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	5911.10
PHASE	153746	G>X	32035014	206473	238508014	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	5915.74
PHASE	153756	X>G	32035015	208077	240112015	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	5967.41
PHASE	154756	G>X	32317863	208078	240395863	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	5971.98
PHASE	154766	X>G	32317864	209730	242047864	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6016.57
PHASE	155766	G>X	32604888	209731	242335888	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6021.49
PHASE	155776	X>G	32604889	211239	243843889	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6055.15
PHASE	156776	G>X	32892873	211240	244132873	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6060.02
PHASE	156786	X>G	32892874	212508	245400874	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6097.61
PHASE	157786	G>X	33165786	212509	245674786	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6102.22
PHASE	157796	X>G	33165787	213585	246750787	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6133.12
PHASE	158796	G>X	33450555	213586	247036555	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6137.97
PHASE	158806	X>G	33450556	214518	247968556	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6160.72
PHASE	159806	G>X	33728028	214519	248247028	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6165.40
PHASE	159816	X>G	33728029	215547	249275029	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6191.83
PHASE	160816	G>X	34006413	215548	249554413	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6197.12
PHASE	160826	X>G	34006414	216912	250918414	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6230.87
PHASE	161826	G>X	34283838	216913	251196838	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6235.63
PHASE	161836	X>G	34283839	218469	252752839	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6293.78
PHASE	162836	G>X	34560543	218470	253030543	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6298.45
PHASE	162846	X>G	34560544	219306	253866544	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6320.10
PHASE	163846	G>X	34849920	219307	254156920	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6324.85
PHASE	163856	X>G	34849921	220527	255376921	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6356.93
PHASE	164856	G>X	35119185	220528	255647185	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6361.53
PHASE	164866	X>G	35119186	221460	256579186	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6386.00
PHASE	165866	G>X	35413506	221461	256874506	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6390.91
PHASE	165876	X>G	35413507	222777	258190507	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6426.69
PHASE	166876	G>X	35690547	222778	258468547	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6431.62
PHASE	166886	X>G	35690548	223854	259544548	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6458.06
PHASE	167886	G>X	35970276	223855	259825276	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6462.68
PHASE	167896	X>G	35970277	225651	261621277	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6518.82
PHASE	168896	G>X	36248517	225652	261900517	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6523.54
PHASE	168906	X>G	36248518	226728	262976518	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6548.69
PHASE	169906	G>X	36520806	226729	263249806	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6553.49
PHASE	169916	X>G	36520807	227997	264517807	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6594.05
PHASE	170916	G>X	36801639	227998	264799639	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6598.59
PHASE	170926	X>G	36801640	229554	266355640	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6642.32
PHASE	171926	G>X	37073160	229555	266628160	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6647.24
PHASE	171936	X>G	37073161	230295	267368161	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6665.54
PHASE	172936	G>X	37357449	230296	267653449	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6670.50
PHASE	172946	X>G	37357450	231564	268921450	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6700.37
PHASE	173946	G>X	37616586	231565	269181586	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6704.87
PHASE	173956	X>G	37616587	232833	270449587	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6737.87
PHASE	174956	G>X	37898571	232834	270732571	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6742.50
PHASE	174966	X>G	37898572	233814	271712572	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6764.82
PHASE	175966	G>X	38177244	233815	271992244	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6769.53
PHASE	175976	X>G	38177245	234699	272876245	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6791.30
PHASE	176976	G>X	38450349	234700	273150349	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6795.83
PHASE	176986	X>G	38450350	235920	274370350	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6827.90
PHASE	177986	G>X	38720766	235921	274641766	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6832.46
PHASE	177996	X>G	38720767	236853	275573767	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6858.46
PHASE	178996	G>X	39002079	236854	275856079	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6863.28
PHASE	179006	X>G	39002080	238026	277028080	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6889.99
PHASE	180006	G>X	39279744	238027	277306744	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6894.28
PHASE	180016	X>G	39279745	239295	278574745	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6927.77
PHASE	181016	G>X	39553665	239296	278849665	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6932.51
PHASE	181026	X>G	39553666	240708	280261666	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	6993.90
PHASE	182026	G>X	39826626	240709	280535626	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	6998.65
PHASE	182036	X>G	39826627	242025	281851627	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	7029.37
PHASE	183036	G>X	40109187	242026	282135187	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	7034.22
PHASE	183046	X>G	40109188	243342	283451188	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	7071.49
PHASE	184046	G>X	40392564	243343	283735564	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	7076.14
PHASE	184056	X>G	40392565	244323	284715565	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	7100.53
PHASE	185056	G>X	40670229	244324	284994229	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	7104.87
PHASE	185066	X>G	40670230	245256	285926230	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	7126.68
PHASE	186066	G>X	40944630	245257	286201630	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	7131.46
PHASE	186076	X>G	40944631	246957	287901631	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	7171.69
PHASE	187076	G>X	41229543	246958	288187543	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	7176.53
PHASE	187086	X>G	41229544	247794	289023544	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	7196.78
PHASE	188086	G>X	41511912	247795	289306912	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	7201.44
PHASE	188096	X>G	41511913	249255	290766913	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	7237.22
PHASE	189096	G>X	41786265	249256	291042265	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	7241.70
PHASE	189106	X>G	41786266	250428	292214266	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	7276.28
PHASE	190106	G>X	42077946	250429	292506946	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	7280.58
PHASE	190116	X>G	42077947	251313	293390947	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	7304.80
PHASE	191116	G>X	42352491	251314	293666491	2946.5166126923	2941.9849785963	2897.3686384824	1	2897.3686384824	7309.56
PHASE	191126	X>G	42352492	252774	295126492	2897.3686384824	3978.6607141407	2946.5166126923	1	2897.3686384824	7345.45
PHASE	192126	G>X	42585708	252775	295360708	2940.5510240431	2936.0193899471	2897.3686384824	1	2897.3686384824	7349.33
PHASE	192136	X>G	42585709	253563	296148709	2897.3686384824	3978.6607141407	2940.5510240431	1	2897.3686384824	7366.13
PHASE	193136	G>X	42794205	253564	296358205	2940.5510240431	2936.0193899471	2897.3686384824	1	2897.3686384824	7369.88
PHASE	193146	X>G	42794206	254880	297674206	2897.3686384824	3978.6607141407	2940.5510240431	1	2897.3686384824	7402.84
PHASE	194146	G>X	43009374	254881	297890374	2940.5510240431	2936.0193899471	2897.3686384824	1	2897.3686384824	7406.94
PHASE	194156	X>G	43009375	255909	298918375	2897.3686384824	3978.6607141407	2940.5510240431	1	2897.3686384824	7432.01
PHASE	195156	G>X	43218207	255910	299128207	2940.5510240431	2936.0193899471	2897.3686384824	1	2897.3686384824	7436.09
RUN	h3e8	H10x1000r11	216	c1000	400	1	0.6	5	0.8	43474945	2897.3686384824	3978.6607141407	0.000000	7	2897.3686384824	1	2752.7895092855	43474945	242519	14219	43218207	256738	133031645101	6597.50	7455.88	stored	300000000	299956207	195162	387	0	2897.3686384824	2940.5510240431	2897.3686384824	1
PERM	h3e8	H10x1000r11	216	c1000 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 12 29 63 48 66 31 62 49 76 82 13 4 30 73 98 79 43 40 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 18 71 68 97 34 67 65 47 1 22 11 99 74 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	h3e8	H10x1000r11	216	c1000	NA	3312.799700	3252.755183	3146.391584	3141.865512	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3100.044986	3015.588271	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573	3001.013573


==> anc/results/hybrid/h3e8_H10x1000r11_217_c1000.txt <==
ARGS	h3e8	H10x1000r11	217	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3630.5667063113	0.01
IMP	2	G	1118	3361.2850682402	0.02
IMP	12	G	4882	3292.7404087201	0.06
IMP	20	G	6194	3290.5975343361	0.09
IMP	92	G	18098	3281.1050343902	0.34
IMP	108	G	21346	3272.9675648607	0.39
IMP	160	G	39738	3228.6244636653	0.64
IMP	226	G	64974	3210.3421648728	0.97
IMP	270	G	79846	3071.8964753946	1.18
IMP	290	G	87614	3048.8361665824	1.27
IMP	298	G	90078	3044.1938202557	1.31
IMP	306	G	93310	3041.5922398174	1.35
IMP	320	G	98234	3028.4324750434	1.41
IMP	344	G	106826	3024.1205963900	1.53
PHASE	494	G>X	152294	1	153294	3024.1205963900	3011.3735769462	3011.3735769462	0	3011.3735769462	2.18
IMP	494	X	153294	3011.3735769462	2.18
IMP	496	X	1357294	2964.9474058725	33.49
IMP	498	X	2177294	2960.2345776750	58.92
IMP	500	X	2757294	2937.0885123000	70.12
PHASE	504	X>G	152295	3189	3341295	2937.0885123000	3825.0686573751	3024.1205963900	1	2937.0885123000	80.61
PHASE	1504	G>X	427511	3190	3617511	3024.1205963900	3011.3735769462	2937.0885123000	1	2937.0885123000	85.35
PHASE	1514	X>G	427512	4602	5029512	2937.0885123000	3825.0686573751	3024.1205963900	1	2937.0885123000	109.15
PHASE	2514	G>X	702920	4603	5305920	3024.1205963900	3011.3735769462	2937.0885123000	1	2937.0885123000	113.62
PHASE	2524	X>G	702921	6303	7005921	2937.0885123000	3825.0686573751	3024.1205963900	1	2937.0885123000	149.88
PHASE	3524	G>X	1005977	6304	7309977	3021.0896971797	3020.2283210603	2937.0885123000	1	2937.0885123000	154.74
PHASE	3534	X>G	1005978	7620	8625978	2937.0885123000	3825.0686573751	3021.0896971797	1	2937.0885123000	179.25
PHASE	4534	G>X	1333082	7621	8954082	3020.9789495756	3020.9789495756	2937.0885123000	1	2937.0885123000	184.17
PHASE	4544	X>G	1333083	9417	10750083	2937.0885123000	3825.0686573751	3020.9789495756	1	2937.0885123000	225.89
PHASE	5544	G>X	1647563	9418	11065563	3008.3671745243	3008.3671745243	2937.0885123000	1	2937.0885123000	231.82
IMP	5550	X	12709563	2906.3574709034	261.60
PHASE	5554	X>G	1647564	11646	13293564	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	271.53
PHASE	6554	G>X	1959692	11647	13606692	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	277.17
PHASE	6564	X>G	1959693	13347	15306693	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	309.26
PHASE	7564	G>X	2291933	13348	15639933	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	314.56
PHASE	7574	X>G	2291934	15240	17531934	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	352.93
PHASE	8574	G>X	2607998	15241	17848998	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	358.40
PHASE	8584	X>G	2607999	16797	19404999	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	387.04
PHASE	9584	G>X	2925071	16798	19723071	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	392.17
PHASE	9594	X>G	2925072	18690	21615072	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	432.40
PHASE	10594	G>X	3249968	18691	21940968	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	437.74
PHASE	10604	X>G	3249969	20343	23592969	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	467.90
PHASE	11604	G>X	3571649	20344	23915649	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	473.03
PHASE	11614	X>G	3571650	22188	25759650	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	511.63
PHASE	12614	G>X	3889490	22189	26078490	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	516.81
PHASE	12624	X>G	3889491	24225	28114491	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	567.34
PHASE	13624	G>X	4205363	24226	28431363	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	572.38
PHASE	13634	X>G	4205364	26070	30275364	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	610.47
PHASE	14634	G>X	4521188	26071	30592188	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	616.04
PHASE	14644	X>G	4521189	27723	32244189	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	647.58
PHASE	15644	G>X	4834133	27724	32558133	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	652.80
PHASE	15654	X>G	4834134	29664	34498134	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	692.40
PHASE	16654	G>X	5160614	29665	34825614	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	697.92
PHASE	16664	X>G	5160615	31125	36285615	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	727.30
PHASE	17664	G>X	5476439	31126	36602439	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	732.26
PHASE	17674	X>G	5476440	32682	38158440	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	760.98
PHASE	18674	G>X	5796056	32683	38479056	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	766.26
PHASE	18684	X>G	5796057	34575	40371057	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	796.24
PHASE	19684	G>X	6112985	34576	40688985	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	801.48
PHASE	19694	X>G	6112986	36468	42580986	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	834.98
PHASE	20694	G>X	6425018	36469	42894018	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	840.02
PHASE	20704	X>G	6425019	38505	44930019	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	878.13
PHASE	21704	G>X	6745739	38506	45251739	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	883.59
PHASE	21714	X>G	6745740	40158	46903740	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	913.80
PHASE	22714	G>X	7065740	40159	47224740	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	919.03
PHASE	22724	X>G	7065741	41715	48780741	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	944.97
PHASE	23724	G>X	7384253	41716	49100253	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	950.93
PHASE	23734	X>G	7384254	44040	51424254	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	993.67
PHASE	24734	G>X	7697438	44041	51738438	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	998.96
PHASE	24744	X>G	7697439	45357	53054439	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1020.77
PHASE	25744	G>X	8011967	45358	53369967	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1025.90
PHASE	25754	X>G	8011968	46962	54973968	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1056.36
PHASE	26754	G>X	8335664	46963	55298664	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1061.37
PHASE	26764	X>G	8335665	48423	56758665	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1085.23
PHASE	27764	G>X	8651153	48424	57075153	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1090.29
PHASE	27774	X>G	8651154	50556	59207154	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1138.37
PHASE	28774	G>X	8968514	50557	59525514	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1143.45
PHASE	28784	X>G	8968515	52641	61609515	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1186.05
PHASE	29784	G>X	9277907	52642	61919907	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1191.27
PHASE	29794	X>G	9277908	54246	63523908	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1220.64
PHASE	30794	G>X	9597332	54247	63844332	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1225.48
PHASE	30804	X>G	9597333	56043	65640333	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1260.82
PHASE	31804	G>X	9919205	56044	65963205	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1266.03
PHASE	31814	X>G	9919206	57888	67807206	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1310.99
PHASE	32814	G>X	10233782	57889	68122782	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1316.12
PHASE	32824	X>G	10233783	59829	70062783	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1366.40
PHASE	33824	G>X	10562519	59830	70392519	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1371.94
PHASE	33834	X>G	10562520	61290	71852520	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1398.96
PHASE	34834	G>X	10877384	61291	72168384	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1404.20
PHASE	34844	X>G	10877385	63663	74540385	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1458.62
PHASE	35844	G>X	11189465	63664	74853465	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1464.00
PHASE	35854	X>G	11189466	65364	76553466	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1500.71
PHASE	36854	G>X	11498522	65365	76863522	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1505.95
PHASE	36864	X>G	11498523	66969	78467523	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1541.37
PHASE	37864	G>X	11813627	66970	78783627	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1547.00
PHASE	37874	X>G	11813628	68526	80339628	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1578.25
PHASE	38874	G>X	12140444	68527	80667444	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1583.31
PHASE	38884	X>G	12140445	70083	82223445	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1610.64
PHASE	39884	G>X	12461549	70084	82545549	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1615.50
PHASE	39894	X>G	12461550	71832	84293550	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1652.84
PHASE	40894	G>X	12780734	71833	84613734	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1657.81
PHASE	40904	X>G	12780735	73485	86265735	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1687.64
PHASE	41904	G>X	13097663	73486	86583663	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1693.00
PHASE	41914	X>G	13097664	75282	88379664	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1729.75
PHASE	42914	G>X	13418048	75283	88701048	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1734.99
PHASE	42924	X>G	13418049	77127	90545049	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1773.16
PHASE	43924	G>X	13740929	77128	90868929	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1778.39
PHASE	43934	X>G	13740930	79116	92856930	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1828.77
PHASE	44934	G>X	14071970	79117	93188970	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1833.95
PHASE	44944	X>G	14071971	80625	94696971	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1859.70
PHASE	45944	G>X	14398883	80626	95024883	3008.3671745243	3008.3671745243	2906.3574709034	1	2906.3574709034	1865.38
PHASE	45954	X>G	14398884	82662	97060884	2906.3574709034	3896.1648056372	3008.3671745243	1	2906.3574709034	1906.93
PHASE	46954	G>X	14701268	82663	97364268	2996.5349371931	2996.5349371931	2906.3574709034	1	2906.3574709034	1911.62
PHASE	46964	X>G	14701269	84027	98728269	2906.3574709034	3896.1648056372	2996.5349371931	1	2906.3574709034	1940.72
PHASE	47964	G>X	14926133	84028	98954133	2984.4005501464	2981.3460535674	2906.3574709034	1	2906.3574709034	1945.40
PHASE	47974	X>G	14926134	85872	100798134	2906.3574709034	3896.1648056372	2984.4005501464	1	2906.3574709034	1995.82
PHASE	48974	G>X	15199958	85873	101072958	2980.3252063487	2980.3252063487	2906.3574709034	1	2906.3574709034	2000.49
PHASE	48984	X>G	15199959	87621	102820959	2906.3574709034	3896.1648056372	2980.3252063487	1	2906.3574709034	2043.77
PHASE	49984	G>X	15477815	87622	103099815	2980.3252063487	2980.3252063487	2906.3574709034	1	2906.3574709034	2048.45
PHASE	49994	X>G	15477816	89226	104703816	2906.3574709034	3896.1648056372	2980.3252063487	1	2906.3574709034	2089.41
PHASE	50994	G>X	15755912	89227	104982912	2980.3252063487	2980.3252063487	2906.3574709034	1	2906.3574709034	2094.23
PHASE	51004	X>G	15755913	91263	107018913	2906.3574709034	3896.1648056372	2980.3252063487	1	2906.3574709034	2145.88
PHASE	52004	G>X	16031801	91264	107295801	2976.6010496673	2976.6010496673	2906.3574709034	1	2906.3574709034	2150.68
PHASE	52014	X>G	16031802	93012	109043802	2906.3574709034	3896.1648056372	2976.6010496673	1	2906.3574709034	2195.27
PHASE	53014	G>X	16304138	93013	109317138	2976.6010496673	2976.6010496673	2906.3574709034	1	2906.3574709034	2200.27
PHASE	53024	X>G	16304139	94713	111017139	2906.3574709034	3896.1648056372	2976.6010496673	1	2906.3574709034	2236.39
PHASE	54024	G>X	16573499	94714	111287499	2976.6010496673	2976.6010496673	2906.3574709034	1	2906.3574709034	2241.06
PHASE	54034	X>G	16573500	96798	113371500	2900.0678980362	5393.3066707218	2976.6010496673	1	2900.0678980362	2297.73
IMP	54034	G	113371500	2900.0678980362	2297.74
PHASE	55034	G>X	16834220	96799	113633220	2974.8686727190	2974.8686727190	2900.0678980362	1	2900.0678980362	2302.20
PHASE	55044	X>G	16834221	99699	116533221	2900.0678980362	5393.3066707218	2974.8686727190	1	2900.0678980362	2397.50
PHASE	56044	G>X	17100365	99700	116800365	2974.8686727190	2974.8686727190	2900.0678980362	1	2900.0678980362	2402.05
PHASE	56054	X>G	17100366	101928	119028366	2900.0678980362	5393.3066707218	2974.8686727190	1	2900.0678980362	2469.37
PHASE	57054	G>X	17360654	101929	119289654	2974.8686727190	2974.8686727190	2900.0678980362	1	2900.0678980362	2474.15
IMP	57062	X	120793654	2885.6924320857	2519.70
PHASE	57064	X>G	17360655	104061	121421655	2885.6924320857	3539.0480357156	2974.8686727190	1	2885.6924320857	2535.98
PHASE	58064	G>X	17628383	104062	121690383	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	2540.94
PHASE	58074	X>G	17628384	107538	125166384	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	2695.01
PHASE	59074	G>X	17905472	107539	125444472	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	2699.65
PHASE	59084	X>G	17905473	111591	129496473	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	2851.66
PHASE	60084	G>X	18182993	111592	129774993	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	2856.69
PHASE	60094	X>G	18182994	114732	132914994	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	3000.84
PHASE	61094	G>X	18453026	114733	133186026	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	3005.41
PHASE	61104	X>G	18453027	119025	137478027	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	3175.70
PHASE	62104	G>X	18733667	119026	137759667	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	3180.50
PHASE	62114	X>G	18733668	123126	141859668	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	3392.44
PHASE	63114	G>X	19006388	123127	142133388	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	3396.85
PHASE	63124	X>G	19006389	127131	146137389	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	3585.01
PHASE	64124	G>X	19287221	127132	146419221	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	3589.52
PHASE	64134	X>G	19287222	130656	149943222	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	3704.92
PHASE	65134	G>X	19552838	130657	150209838	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	3709.65
PHASE	65144	X>G	19552839	133317	152869839	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	3817.62
PHASE	66144	G>X	19824935	133318	153142935	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	3822.85
PHASE	66154	X>G	19824936	136602	156426936	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	3949.11
PHASE	67154	G>X	20092280	136603	156695280	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	3953.83
PHASE	67164	X>G	20092281	139743	159835281	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	4095.52
PHASE	68164	G>X	20360297	139744	160104297	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	4100.32
PHASE	68174	X>G	20360298	142548	162908298	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	4236.97
PHASE	69174	G>X	20631722	142549	163180722	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	4241.59
PHASE	69184	X>G	20631723	146697	167328723	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	4380.77
PHASE	70184	G>X	20901563	146698	167599563	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	4385.55
PHASE	70194	X>G	20901564	150414	171315564	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	4545.01
PHASE	71194	G>X	21177020	150415	171592020	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	4549.63
PHASE	71204	X>G	21177021	154515	175692021	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	4711.82
PHASE	72204	G>X	21448397	154516	175964397	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	4716.49
PHASE	72214	X>G	21448398	157608	179056398	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	4885.79
PHASE	73214	G>X	21723710	157609	179332710	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	4890.47
PHASE	73224	X>G	21723711	160893	182616711	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	5031.17
PHASE	74224	G>X	21995519	160894	182889519	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	5035.84
PHASE	74234	X>G	21995520	163842	185837520	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	5160.57
PHASE	75234	G>X	22269872	163843	186112872	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	5165.73
PHASE	75244	X>G	22269873	167511	189780873	2885.6924320857	3539.0480357156	2973.1165245959	1	2885.6924320857	5365.25
PHASE	76244	G>X	22538705	167512	190050705	2973.1165245959	2973.1165245959	2885.6924320857	1	2885.6924320857	5370.04
PHASE	76254	X>G	22538706	171564	194102706	2881.4498639257	4590.3005006725	2973.1165245959	1	2881.4498639257	5534.31
IMP	76254	G	194102706	2881.4498639257	5534.31
PHASE	77254	G>X	22809506	171565	194374506	2973.1165245959	2973.1165245959	2881.4498639257	1	2881.4498639257	5539.46
PHASE	77264	X>G	22809507	173745	196554507	2881.4498639257	4590.3005006725	2973.1165245959	1	2881.4498639257	5612.88
PHASE	78264	G>X	23081747	173746	196827747	2973.1165245959	2973.1165245959	2881.4498639257	1	2881.4498639257	5617.56
PHASE	78274	X>G	23081748	176022	199103748	2881.4498639257	4590.3005006725	2973.1165245959	1	2881.4498639257	5678.85
PHASE	79274	G>X	23351780	176023	199374780	2973.1165245959	2973.1165245959	2881.4498639257	1	2881.4498639257	5683.46
PHASE	79284	X>G	23351781	178347	201698781	2881.4498639257	4590.3005006725	2973.1165245959	1	2881.4498639257	5763.19
PHASE	80284	G>X	23614997	178348	201962997	2973.1165245959	2973.1165245959	2881.4498639257	1	2881.4498639257	5767.60
PHASE	80294	X>G	23614998	180240	203854998	2881.4498639257	4590.3005006725	2973.1165245959	1	2881.4498639257	5822.19
PHASE	81294	G>X	23888870	180241	204129870	2973.1165245959	2973.1165245959	2881.4498639257	1	2881.4498639257	5826.97
IMP	81300	X	205677870	2879.1603017389	5875.42
PHASE	81304	X>G	23888871	182709	206597871	2879.1603017389	4582.7731350995	2973.1165245959	1	2879.1603017389	5904.05
PHASE	82304	G>X	24157991	182710	206867991	2973.1165245959	2973.1165245959	2879.1603017389	1	2879.1603017389	5908.84
PHASE	82314	X>G	24157992	184842	208999992	2879.1603017389	4582.7731350995	2973.1165245959	1	2879.1603017389	5982.83
PHASE	83314	G>X	24421064	184843	209264064	2973.1165245959	2973.1165245959	2879.1603017389	1	2879.1603017389	5987.70
PHASE	83324	X>G	24421065	187551	211972065	2879.1603017389	4582.7731350995	2973.1165245959	1	2879.1603017389	6068.38
PHASE	84324	G>X	24689801	187552	212241801	2973.1165245959	2973.1165245959	2879.1603017389	1	2879.1603017389	6073.37
IMP	84330	X	213885801	2878.3551479386	6117.47
PHASE	84334	X>G	24689802	190692	215381802	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	6154.87
PHASE	85334	G>X	24960602	190693	215653602	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	6159.50
PHASE	85344	X>G	24960603	193497	218457603	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	6249.13
PHASE	86344	G>X	25232843	193498	218730843	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	6253.68
PHASE	86354	X>G	25232844	196590	221822844	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	6339.87
PHASE	87354	G>X	25504988	196591	222095988	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	6344.71
PHASE	87364	X>G	25504989	200019	225523989	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	6456.65
PHASE	88364	G>X	25770413	200020	225790413	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	6461.26
PHASE	88374	X>G	25770414	202776	228546414	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	6556.02
PHASE	89374	G>X	26040494	202777	228817494	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	6560.69
PHASE	89384	X>G	26040495	206301	232341495	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	6717.31
PHASE	90384	G>X	26305967	206302	232607967	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	6721.96
PHASE	90394	X>G	26305968	209010	235315968	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	6811.96
PHASE	91394	G>X	26576144	209011	235587144	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	6816.33
PHASE	91404	X>G	26576145	213063	239639145	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	6991.12
PHASE	92404	G>X	26846465	213064	239910465	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	6995.57
PHASE	92414	X>G	26846466	217068	243914466	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	7126.24
PHASE	93414	G>X	27122402	217069	244191402	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	7130.70
PHASE	93424	X>G	27122403	220977	248099403	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	7279.55
PHASE	94424	G>X	27396899	220978	248374899	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	7283.68
PHASE	94434	X>G	27396900	224550	251946900	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	7401.21
PHASE	95434	G>X	27671684	224551	252222684	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	7405.49
PHASE	95444	X>G	27671685	227355	255026685	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	7483.53
PHASE	96444	G>X	27940421	227356	255296421	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	7487.91
PHASE	96454	X>G	27940422	231024	258964422	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	7612.41
PHASE	97454	G>X	28216838	231025	259241838	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	7616.99
PHASE	97464	X>G	28216839	234501	262717839	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	7733.32
PHASE	98464	G>X	28481927	234502	262983927	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	7737.50
PHASE	98474	X>G	28481928	238026	266507928	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	7829.70
PHASE	99474	G>X	28754024	238027	266781024	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	7833.82
PHASE	99484	X>G	28754025	241071	269825025	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	7928.38
PHASE	100484	G>X	29024489	241072	270096489	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	7932.55
PHASE	100494	X>G	29024490	244068	273092490	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	8035.04
PHASE	101494	G>X	29306858	244069	273375858	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	8039.39
PHASE	101504	X>G	29306859	247209	276515859	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	8147.56
PHASE	102504	G>X	29580011	247210	276790011	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	8151.78
PHASE	102514	X>G	29580012	250542	280122012	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	8268.77
PHASE	103514	G>X	29857436	250543	280400436	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	8272.96
PHASE	103524	X>G	29857437	253971	283828437	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	8401.08
PHASE	104524	G>X	30126509	253972	284098509	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	8405.27
PHASE	104534	X>G	30126510	257448	287574510	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	8510.61
PHASE	105534	G>X	30397886	257449	287846886	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	8514.85
PHASE	105544	X>G	30397887	260253	290650887	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	8616.60
PHASE	106544	G>X	30673247	260254	290927247	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	8620.81
PHASE	106554	X>G	30673248	262914	293587248	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	8701.55
PHASE	107554	G>X	30943376	262915	293858376	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	8705.78
PHASE	107564	X>G	30943377	265863	296806377	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	8801.41
PHASE	108564	G>X	31216769	265864	297080769	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	8805.63
PHASE	108574	X>G	31216770	268332	299548770	2878.3551479386	3508.7087041047	2973.1165245959	1	2878.3551479386	8872.24
PHASE	109574	G>X	31480562	268333	299813562	2973.1165245959	2973.1165245959	2878.3551479386	1	2878.3551479386	8876.25
RUN	h3e8	H10x1000r11	217	c1000	400	1	0.6	5	0.8	31749043	2878.3551479386	3508.7087041047	0.000000	7	2878.3551479386	1	2744.8336366241	31749043	241819	26662	31480562	268481	156681691991	8348.26	8880.95	stored	300000000	299961562	109576	217	0	2878.3551479386	2973.1165245959	2878.3551479386	1
PERM	h3e8	H10x1000r11	217	c1000 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 22 11 74 97 34 99 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 53 15 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	h3e8	H10x1000r11	217	c1000	NA	3292.740409	3290.597534	3290.597534	3281.105034	3272.967565	3272.967565	3272.967565	3228.624464	3228.624464	3228.624464	3228.624464	3228.624464	3210.342165	3210.342165	3210.342165	3071.896475	3071.896475	3046.759072	3041.592240	3028.432475	3028.432475	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	3024.120596	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512	2937.088512


==> anc/results/hybrid/h3e8_H10x1000r11_218_c1000.txt <==
ARGS	h3e8	H10x1000r11	218	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3765.1782470083	0.01
IMP	2	G	1262	3366.3787566417	0.02
IMP	6	G	3094	3337.0065953180	0.04
IMP	22	G	9366	3331.5748913356	0.12
IMP	34	G	12942	3302.5086969666	0.17
IMP	36	G	13570	3222.4619571989	0.18
IMP	38	G	13862	3216.5262595223	0.18
IMP	40	G	14202	3203.5512229006	0.19
IMP	60	G	17314	3158.1399885870	0.25
PHASE	210	G>X	34606	1	35606	3158.1399885870	3129.0630007630	3129.0630007630	0	3129.0630007630	0.71
IMP	210	X	35606	3129.0630007630	0.71
IMP	212	X	663606	3001.6978036259	20.84
IMP	216	X	1487606	2987.4048604777	41.25
PHASE	220	X>G	34607	2469	2503607	2974.7730891700	3575.7281090493	3158.1399885870	1	2974.7730891700	67.59
IMP	220	G	2503607	2974.7730891700	67.59
PHASE	1220	G>X	187855	2470	2657855	3076.6981787856	3046.5501174941	2974.7730891700	1	2974.7730891700	71.37
PHASE	1230	X>G	187856	5562	5749856	2974.7730891700	3575.7281090493	3076.6981787856	1	2974.7730891700	166.22
PHASE	2230	G>X	450880	5563	6013880	3056.7834221520	3031.7495295193	2974.7730891700	1	2974.7730891700	170.72
PHASE	2240	X>G	450881	8751	9201881	2974.7730891700	3575.7281090493	3056.7834221520	1	2974.7730891700	254.62
PHASE	3240	G>X	745921	8752	9497921	3056.7834221520	3031.7495295193	2974.7730891700	1	2974.7730891700	259.64
IMP	3246	X	11141921	2963.3098135493	303.05
PHASE	3250	X>G	745922	11076	11821922	2963.3098135493	4186.8081140038	3056.7834221520	1	2963.3098135493	314.81
PHASE	4250	G>X	1028242	11077	12105242	3051.5270620029	3018.7766970600	2963.3098135493	1	2963.3098135493	319.81
IMP	4254	X	13169242	2952.3931507058	342.94
PHASE	4260	X>G	1028243	13161	14189243	2952.3931507058	4075.6773409267	3051.5270620029	1	2952.3931507058	362.56
PHASE	5260	G>X	1285747	13162	14447747	3014.9569113667	3002.2551338739	2952.3931507058	1	2952.3931507058	367.32
PHASE	5270	X>G	1285748	15198	16483748	2952.3931507058	4075.6773409267	3014.9569113667	1	2952.3931507058	409.53
PHASE	6270	G>X	1543876	15199	16742876	3014.9569113667	3002.2551338739	2952.3931507058	1	2952.3931507058	414.16
PHASE	6280	X>G	1543877	17043	18586877	2952.3931507058	4075.6773409267	3014.9569113667	1	2952.3931507058	454.06
PHASE	7280	G>X	1795717	17044	18839717	3014.9569113667	3002.2551338739	2952.3931507058	1	2952.3931507058	458.71
PHASE	7290	X>G	1795718	19368	21163718	2952.3931507058	4075.6773409267	3014.9569113667	1	2952.3931507058	514.35
PHASE	8290	G>X	2045398	19369	21414398	3014.9569113667	3002.2551338739	2952.3931507058	1	2952.3931507058	518.65
PHASE	8300	X>G	2045399	22125	24170399	2952.3931507058	4075.6773409267	3014.9569113667	1	2952.3931507058	587.05
PHASE	9300	G>X	2295511	22126	24421511	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	591.44
PHASE	9310	X>G	2295512	24114	26409512	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	636.70
PHASE	10310	G>X	2552344	24115	26667344	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	641.57
PHASE	10320	X>G	2552345	25911	28463345	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	679.76
PHASE	11320	G>X	2803753	25912	28715753	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	684.63
PHASE	11330	X>G	2803754	27612	30415754	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	716.63
PHASE	12330	G>X	3057466	27613	30670466	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	721.42
PHASE	12340	X>G	3057467	29217	32274467	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	751.35
PHASE	13340	G>X	3309115	29218	32527115	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	755.70
PHASE	13350	X>G	3309116	30390	33699116	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	776.96
PHASE	14350	G>X	3559756	30391	33950756	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	781.63
PHASE	14360	X>G	3559757	32523	36082757	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	829.95
PHASE	15360	G>X	3810061	32524	36334061	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	834.32
PHASE	15370	X>G	3810062	34176	37986062	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	876.47
PHASE	16370	G>X	4066558	34177	38243558	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	880.94
PHASE	16380	X>G	4066559	36453	40519559	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	934.07
PHASE	17380	G>X	4319791	36454	40773791	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	938.50
PHASE	17390	X>G	4319792	38586	42905792	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	983.44
PHASE	18390	G>X	4571392	38587	43158392	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	988.04
PHASE	18400	X>G	4571393	41007	45578393	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1049.92
PHASE	19400	G>X	4823569	41008	45831569	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1054.62
PHASE	19410	X>G	4823570	42900	47723570	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1093.35
PHASE	20410	G>X	5076178	42901	47977178	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1097.54
PHASE	20420	X>G	5076179	44937	50013179	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1143.53
PHASE	21420	G>X	5328691	44938	50266691	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1148.01
PHASE	21430	X>G	5328692	47070	52398692	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1201.32
PHASE	22430	G>X	5580964	47071	52651964	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1205.86
PHASE	22440	X>G	5580965	48771	54351965	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1241.08
PHASE	23440	G>X	5830309	48772	54602309	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1245.66
PHASE	23450	X>G	5830310	51384	57214310	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1302.51
PHASE	24450	G>X	6079318	51385	57464318	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1307.26
PHASE	24460	X>G	6079319	52941	59020319	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1335.69
PHASE	25460	G>X	6334135	52942	59276135	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1340.28
PHASE	25470	X>G	6334136	55842	62176136	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1415.92
PHASE	26470	G>X	6589336	55843	62432336	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1420.72
PHASE	26480	X>G	6589337	58023	64612337	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1471.05
PHASE	27480	G>X	6846073	58024	64870073	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1475.76
PHASE	27490	X>G	6846074	60204	67050074	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1518.24
PHASE	28490	G>X	7098826	60205	67303826	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1523.01
PHASE	28500	X>G	7098827	62241	69339827	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1566.18
PHASE	29500	G>X	7352299	62242	69594299	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1570.36
PHASE	29510	X>G	7352300	64038	71390300	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1610.46
PHASE	30510	G>X	7603852	64039	71642852	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1615.13
PHASE	30520	X>G	7603853	66555	74158853	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1673.50
PHASE	31520	G>X	7853533	66556	74409533	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1677.99
PHASE	31530	X>G	7853534	68496	76349534	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1728.42
PHASE	32530	G>X	8102350	68497	76599350	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1733.05
PHASE	32540	X>G	8102351	70581	78683351	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1783.32
PHASE	33540	G>X	8354575	70582	78936575	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1788.02
PHASE	33550	X>G	8354576	72330	80684576	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1818.99
PHASE	34550	G>X	8609440	72331	80940440	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1823.52
PHASE	34560	X>G	8609441	74079	82688441	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1861.40
PHASE	35560	G>X	8864209	74080	82944209	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1866.15
PHASE	35570	X>G	8864210	75684	84548210	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1898.78
PHASE	36570	G>X	9113554	75685	84798554	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1903.52
PHASE	36580	X>G	9113555	77337	86450555	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1939.64
PHASE	37580	G>X	9363379	77338	86701379	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1944.61
PHASE	37590	X>G	9363380	78942	88305380	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	1975.93
PHASE	38590	G>X	9614356	78943	88557356	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	1980.42
PHASE	38600	X>G	9614357	80931	90545357	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2021.67
PHASE	39600	G>X	9866677	80932	90798677	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2025.96
PHASE	39610	X>G	9866678	82632	92498678	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2055.74
PHASE	40610	G>X	10115254	82633	92748254	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2060.03
PHASE	40620	X>G	10115255	84573	94688255	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2102.26
PHASE	41620	G>X	10363351	84574	94937351	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2106.74
PHASE	41630	X>G	10363352	86418	96781352	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2147.58
PHASE	42630	G>X	10617064	86419	97036064	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2152.40
PHASE	42640	X>G	10617065	88551	99168065	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2204.97
PHASE	43640	G>X	10868617	88552	99420617	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2210.13
PHASE	43650	X>G	10868618	90732	101600618	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2262.11
PHASE	44650	G>X	11126266	90733	101859266	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2266.48
PHASE	44660	X>G	11126267	92577	103703267	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2302.96
PHASE	45660	G>X	11378827	92578	103956827	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2307.35
PHASE	45670	X>G	11378828	94374	105752828	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2342.08
PHASE	46670	G>X	11633308	94375	106008308	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2346.40
PHASE	46680	X>G	11633309	96843	108476309	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2401.35
PHASE	47680	G>X	11883901	96844	108727901	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2405.83
PHASE	47690	X>G	11883902	98880	110763902	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2447.63
PHASE	48690	G>X	12137806	98881	111018806	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2452.38
PHASE	48700	X>G	12137807	100533	112670807	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2484.83
PHASE	49700	G>X	12391039	100534	112925039	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2489.48
PHASE	49710	X>G	12391040	101946	114337040	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2517.16
PHASE	50710	G>X	12646480	101947	114593480	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2522.07
PHASE	50720	X>G	12646481	103503	116149481	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2551.54
PHASE	51720	G>X	12899425	103504	116403425	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2555.95
PHASE	51730	X>G	12899426	105636	118535426	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2600.12
PHASE	52730	G>X	13150210	105637	118787210	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2604.53
PHASE	52740	X>G	13150211	107721	120871211	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2647.81
PHASE	53740	G>X	13400851	107722	121122851	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2652.47
PHASE	53750	X>G	13400852	109326	122726852	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2683.80
PHASE	54750	G>X	13656196	109327	122983196	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2688.28
PHASE	54760	X>G	13656197	110883	124539197	2952.3931507058	4075.6773409267	3012.4604760342	1	2952.3931507058	2724.46
PHASE	55760	G>X	13901989	110884	124785989	3012.4604760342	3008.8659683912	2952.3931507058	1	2952.3931507058	2729.12
IMP	55764	X	125993989	2930.5271377210	2771.05
PHASE	55770	X>G	13901990	112872	126773990	2930.5271377210	3754.8400498779	3012.4604760342	1	2930.5271377210	2792.73
PHASE	56770	G>X	14153158	112873	127026158	3012.4604760342	3008.8659683912	2930.5271377210	1	2930.5271377210	2796.95
PHASE	56780	X>G	14153159	114813	128966159	2930.5271377210	3754.8400498779	3012.4604760342	1	2930.5271377210	2844.00
PHASE	57780	G>X	14404087	114814	129218087	3012.4604760342	3008.8659683912	2930.5271377210	1	2930.5271377210	2848.39
PHASE	57790	X>G	14404088	116898	131302088	2930.5271377210	3754.8400498779	3012.4604760342	1	2930.5271377210	2899.99
PHASE	58790	G>X	14656888	116899	131555888	3012.4604760342	3008.8659683912	2930.5271377210	1	2930.5271377210	2904.63
PHASE	58800	X>G	14656889	119319	133975889	2930.5271377210	3754.8400498779	3012.4604760342	1	2930.5271377210	2961.64
PHASE	59800	G>X	14912185	119320	134232185	3012.4604760342	3008.8659683912	2930.5271377210	1	2930.5271377210	2966.24
PHASE	59810	X>G	14912186	122268	137180186	2930.5271377210	3754.8400498779	3012.4604760342	1	2930.5271377210	3036.98
PHASE	60810	G>X	15160042	122269	137429042	3012.4604760342	3008.8659683912	2930.5271377210	1	2930.5271377210	3041.65
PHASE	60820	X>G	15160043	124881	140041043	2930.5271377210	3754.8400498779	3012.4604760342	1	2930.5271377210	3113.56
PHASE	61820	G>X	15414427	124882	140296427	3012.4604760342	3008.8659683912	2930.5271377210	1	2930.5271377210	3118.24
IMP	61828	X	142520427	2929.3923174510	3174.86
PHASE	61830	X>G	15414428	127398	142812428	2929.3923174510	4055.4577441720	3012.4604760342	1	2929.3923174510	3182.73
PHASE	62830	G>X	15665308	127399	143064308	3012.4604760342	3008.8659683912	2929.3923174510	1	2929.3923174510	3187.36
PHASE	62840	X>G	15665309	129867	145532309	2929.3923174510	4055.4577441720	3012.4604760342	1	2929.3923174510	3239.39
PHASE	63840	G>X	15919357	129868	145787357	3012.4604760342	3008.8659683912	2929.3923174510	1	2929.3923174510	3243.77
PHASE	63850	X>G	15919358	132480	148399358	2929.3923174510	4055.4577441720	3012.4604760342	1	2929.3923174510	3300.77
PHASE	64850	G>X	16173022	132481	148654022	3012.4604760342	3008.8659683912	2929.3923174510	1	2929.3923174510	3305.03
PHASE	64860	X>G	16173023	134565	150738023	2929.3923174510	4055.4577441720	3012.4604760342	1	2929.3923174510	3347.69
PHASE	65860	G>X	16425007	134566	150991007	3012.4604760342	3008.8659683912	2929.3923174510	1	2929.3923174510	3352.45
PHASE	65870	X>G	16425008	137082	153507008	2929.3923174510	4055.4577441720	3012.4604760342	1	2929.3923174510	3416.48
PHASE	66870	G>X	16675360	137083	153758360	3012.4604760342	3008.8659683912	2929.3923174510	1	2929.3923174510	3420.64
PHASE	66880	X>G	16675361	139647	156322361	2929.3923174510	4055.4577441720	3012.4604760342	1	2929.3923174510	3491.33
PHASE	67880	G>X	16930225	139648	156578225	3012.4604760342	3008.8659683912	2929.3923174510	1	2929.3923174510	3495.81
PHASE	67890	X>G	16930226	142644	159574226	2929.3923174510	4055.4577441720	3012.4604760342	1	2929.3923174510	3580.60
PHASE	68890	G>X	17182834	142645	159827834	3012.4604760342	3008.8659683912	2929.3923174510	1	2929.3923174510	3585.28
PHASE	68900	X>G	17182835	145593	162775835	2929.3923174510	4055.4577441720	3012.4604760342	1	2929.3923174510	3656.24
PHASE	69900	G>X	17437555	145594	163031555	3012.4604760342	3008.8659683912	2929.3923174510	1	2929.3923174510	3660.70
IMP	69908	X	165015555	2929.1524424735	3712.01
PHASE	69910	X>G	17437556	148062	165499556	2929.1524424735	4298.8832157999	3012.4604760342	1	2929.1524424735	3720.39
PHASE	70910	G>X	17687380	148063	165750380	3012.4604760342	3008.8659683912	2929.1524424735	1	2929.1524424735	3724.92
PHASE	70920	X>G	17687381	150723	168410381	2929.1524424735	4298.8832157999	3012.4604760342	1	2929.1524424735	3783.16
PHASE	71920	G>X	17943589	150724	168667589	3012.4604760342	3008.8659683912	2929.1524424735	1	2929.1524424735	3787.62
IMP	71922	X	169295589	2926.0465920743	3802.50
IMP	71924	X	170067589	2899.5963749325	3816.74
PHASE	71930	X>G	17943590	153144	171087590	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	3835.61
PHASE	72930	G>X	18193126	153145	171338126	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	3839.98
PHASE	72940	X>G	18193127	154749	172942127	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	3868.96
PHASE	73940	G>X	18444967	154750	173194967	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	3873.56
PHASE	73950	X>G	18444968	156834	175278968	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	3928.84
PHASE	74950	G>X	18700216	156835	175535216	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	3933.30
PHASE	74960	X>G	18700217	158583	177283217	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	3965.01
PHASE	75960	G>X	18957289	158584	177541289	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	3969.54
PHASE	75970	X>G	18957290	160044	179001290	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	3996.70
PHASE	76970	G>X	19210570	160045	179255570	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4001.17
PHASE	76980	X>G	19210571	161745	180955571	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4033.49
PHASE	77980	G>X	19459915	161746	181205915	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4037.95
PHASE	77990	X>G	19459916	163302	182761916	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4067.62
PHASE	78990	G>X	19715548	163303	183018548	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4072.01
PHASE	79000	X>G	19715549	165195	184910549	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4111.64
PHASE	80000	G>X	19969741	165196	185165741	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4115.93
PHASE	80010	X>G	19969742	166944	186913742	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4152.15
PHASE	81010	G>X	20217742	166945	187162742	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4156.55
PHASE	81020	X>G	20217743	168453	188670743	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4190.05
PHASE	82020	G>X	20473519	168454	188927519	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4194.56
PHASE	82030	X>G	20473520	170058	190531520	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4224.91
PHASE	83030	G>X	20722240	170059	190781240	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4229.43
PHASE	83040	X>G	20722241	171903	192625241	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4260.78
PHASE	84040	G>X	20977249	171904	192881249	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4265.36
PHASE	84050	X>G	20977250	173556	194533250	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4301.61
PHASE	85050	G>X	21227266	173557	194784266	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4306.10
PHASE	85060	X>G	21227267	175209	196436267	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4336.98
PHASE	86060	G>X	21484003	175210	196694003	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4341.44
PHASE	86070	X>G	21484004	177390	198874004	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4391.48
PHASE	87070	G>X	21738820	177391	199129820	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4395.78
PHASE	87080	X>G	21738821	179475	201213821	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4450.40
PHASE	88080	G>X	21987925	179476	201463925	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4456.07
PHASE	88090	X>G	21987926	181512	203499926	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4514.75
PHASE	89090	G>X	22243126	181513	203756126	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4519.82
PHASE	89100	X>G	22243127	183693	205936127	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4579.92
PHASE	90100	G>X	22498423	183694	206192423	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4584.23
PHASE	90110	X>G	22498424	185154	207652424	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4616.28
PHASE	91110	G>X	22748008	185155	207903008	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4620.52
PHASE	91120	X>G	22748009	186615	209363009	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4650.89
PHASE	92120	G>X	23003065	186616	209619065	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4655.14
PHASE	92130	X>G	23003066	188508	211511066	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4715.51
PHASE	93130	G>X	23256010	188509	211765010	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4720.03
PHASE	93140	X>G	23256011	190113	213369011	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4750.00
PHASE	94140	G>X	23506747	190114	213620747	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4754.22
PHASE	94150	X>G	23506748	191862	215368748	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4791.82
PHASE	95150	G>X	23757580	191863	215620580	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4796.39
PHASE	95160	X>G	23757581	193851	217608581	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4836.11
PHASE	96160	G>X	24007309	193852	217859309	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4840.32
PHASE	96170	X>G	24007310	195552	219559310	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4869.95
PHASE	97170	G>X	24258238	195553	219811238	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4874.45
PHASE	97180	X>G	24258239	196965	221223239	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4901.88
PHASE	98180	G>X	24505903	196966	221471903	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4906.70
PHASE	98190	X>G	24505904	198618	223123904	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4941.05
PHASE	99190	G>X	24757888	198619	223376888	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4945.28
PHASE	99200	X>G	24757889	200655	225412889	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	4980.60
PHASE	100200	G>X	25006849	200656	225662849	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	4984.86
PHASE	100210	X>G	25006850	202308	227314850	2899.5963749325	4221.6083745650	3012.4604760342	1	2899.5963749325	5020.25
PHASE	101210	G>X	25260514	202309	227569514	3012.4604760342	3008.8659683912	2899.5963749325	1	2899.5963749325	5024.56
IMP	101216	X	229213514	2887.0167585552	5061.78
PHASE	101220	X>G	25260515	204681	229941515	2887.0167585552	4245.7749272778	3012.4604760342	1	2887.0167585552	5074.03
PHASE	102220	G>X	25506115	204682	230188115	3012.4604760342	3008.8659683912	2887.0167585552	1	2887.0167585552	5078.33
PHASE	102230	X>G	25506116	207006	232512116	2887.0167585552	4245.7749272778	3012.4604760342	1	2887.0167585552	5138.98
PHASE	103230	G>X	25757524	207007	232764524	3012.4604760342	3008.8659683912	2887.0167585552	1	2887.0167585552	5143.83
PHASE	103240	X>G	25757525	209379	235136525	2887.0167585552	4245.7749272778	3012.4604760342	1	2887.0167585552	5200.65
PHASE	104240	G>X	26009557	209380	235389557	3012.4604760342	3008.8659683912	2887.0167585552	1	2887.0167585552	5205.13
PHASE	104250	X>G	26009558	211512	237521558	2887.0167585552	4245.7749272778	3012.4604760342	1	2887.0167585552	5254.45
PHASE	105250	G>X	26261158	211513	237774158	3012.4604760342	3008.8659683912	2887.0167585552	1	2887.0167585552	5258.75
PHASE	105260	X>G	26261159	214125	240386159	2887.0167585552	4245.7749272778	3012.4604760342	1	2887.0167585552	5323.35
PHASE	106260	G>X	26516071	214126	240642071	3012.4604760342	3008.8659683912	2887.0167585552	1	2887.0167585552	5327.67
PHASE	106270	X>G	26516072	216066	242582072	2887.0167585552	4245.7749272778	3012.4604760342	1	2887.0167585552	5367.82
PHASE	107270	G>X	26772280	216067	242839280	3012.4604760342	3008.8659683912	2887.0167585552	1	2887.0167585552	5372.27
PHASE	107280	X>G	26772281	218343	245115281	2887.0167585552	4245.7749272778	3012.4604760342	1	2887.0167585552	5439.82
PHASE	108280	G>X	27022921	218344	245366921	3012.4604760342	3008.8659683912	2887.0167585552	1	2887.0167585552	5444.16
PHASE	108290	X>G	27022922	220140	247162922	2887.0167585552	4245.7749272778	3012.4604760342	1	2887.0167585552	5485.81
PHASE	109290	G>X	27278314	220141	247419314	3012.4604760342	3008.8659683912	2887.0167585552	1	2887.0167585552	5490.30
IMP	109294	X	248387314	2886.3020575279	5510.16
PHASE	109300	X>G	27278315	221841	249119315	2886.3020575279	4334.6373539994	3012.4604760342	1	2886.3020575279	5528.44
PHASE	110300	G>X	27532939	221842	249374939	3012.4604760342	3008.8659683912	2886.3020575279	1	2886.3020575279	5532.93
IMP	110304	X	250486939	2876.9610588587	5556.87
PHASE	110310	X>G	27532940	223542	251074940	2876.9610588587	4340.4268431767	3012.4604760342	1	2876.9610588587	5567.25
PHASE	111310	G>X	27787276	223543	251330276	3012.4604760342	3008.8659683912	2876.9610588587	1	2876.9610588587	5571.63
PHASE	111320	X>G	27787277	224811	252598277	2876.9610588587	4340.4268431767	3012.4604760342	1	2876.9610588587	5595.88
PHASE	112320	G>X	28038253	224812	252850253	3012.4604760342	3008.8659683912	2876.9610588587	1	2876.9610588587	5600.24
PHASE	112330	X>G	28038254	226512	254550254	2876.9610588587	4340.4268431767	3012.4604760342	1	2876.9610588587	5631.46
PHASE	113330	G>X	28287886	226513	254800886	3012.4604760342	3008.8659683912	2876.9610588587	1	2876.9610588587	5635.78
PHASE	113340	X>G	28287887	227733	256020887	2876.9610588587	4340.4268431767	3012.4604760342	1	2876.9610588587	5656.78
PHASE	114340	G>X	28545055	227734	256279055	3012.4604760342	3008.8659683912	2876.9610588587	1	2876.9610588587	5661.39
PHASE	114350	X>G	28545056	229818	258363056	2876.9610588587	4340.4268431767	3012.4604760342	1	2876.9610588587	5702.27
PHASE	115350	G>X	28800400	229819	258619400	2975.8572486870	2975.8572486870	2876.9610588587	1	2876.9610588587	5706.78
PHASE	115360	X>G	28800401	231231	260031401	2876.9610588587	4340.4268431767	2975.8572486870	1	2876.9610588587	5730.73
PHASE	116360	G>X	29011729	231232	260243729	2963.1778929320	2963.1778929320	2876.9610588587	1	2876.9610588587	5734.91
IMP	116364	X	260971729	2876.3904381739	5743.14
PHASE	116370	X>G	29011730	232788	261799730	2876.3904381739	4271.6872890656	2963.1778929320	1	2876.3904381739	5755.67
PHASE	117370	G>X	29258386	232789	262047386	2963.1778929320	2963.1778929320	2876.3904381739	1	2876.3904381739	5760.17
PHASE	117380	X>G	29258387	234489	263747387	2870.8671384956	3520.2975288222	2963.1778929320	1	2870.8671384956	5796.86
IMP	117380	G	263747387	2870.8671384956	5796.86
PHASE	118380	G>X	29487331	234490	263977331	2963.1778929320	2963.1778929320	2870.8671384956	1	2870.8671384956	5801.08
IMP	118382	X	264125331	2868.0574424470	5803.51
PHASE	118390	X>G	29487332	235422	264909332	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	5819.66
PHASE	119390	G>X	29723188	235423	265146188	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	5823.89
PHASE	119400	X>G	29723189	236259	265982189	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	5836.56
PHASE	120400	G>X	29957221	236260	266217221	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	5840.94
PHASE	120410	X>G	29957222	237384	267341222	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	5860.77
PHASE	121410	G>X	30192070	237385	267577070	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	5864.79
PHASE	121420	X>G	30192071	238365	268557071	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	5879.63
PHASE	122420	G>X	30432247	238366	268798247	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	5883.71
PHASE	122430	X>G	30432248	239442	269874248	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	5902.59
PHASE	123430	G>X	30663352	239443	270106352	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	5906.99
PHASE	123440	X>G	30663353	241383	272046353	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	5961.76
PHASE	124440	G>X	30893977	241384	272277977	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	5966.18
PHASE	124450	X>G	30893978	242508	273401978	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	5988.50
PHASE	125450	G>X	31129402	242509	273638402	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	5993.01
PHASE	125460	X>G	31129403	244065	275194403	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6022.63
PHASE	126460	G>X	31373659	244066	275439659	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6026.85
PHASE	126470	X>G	31373660	245190	276563660	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6046.89
PHASE	127470	G>X	31599052	245191	276790052	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6050.97
PHASE	127480	X>G	31599053	246795	278394053	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6089.07
PHASE	128480	G>X	31831549	246796	278627549	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6093.37
PHASE	128490	X>G	31831550	247824	279655550	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6110.72
PHASE	129490	G>X	32063038	247825	279888038	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6115.09
PHASE	129500	X>G	32063039	248805	280868039	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6135.75
PHASE	130500	G>X	32291551	248806	281097551	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6139.74
PHASE	130510	X>G	32291552	249690	281981552	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6154.69
PHASE	131510	G>X	32516464	249691	282207464	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6158.96
PHASE	131520	X>G	32516465	250527	283043465	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6172.61
PHASE	132520	G>X	32752705	250528	283280705	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6176.73
PHASE	132530	X>G	32752706	251940	284692706	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6200.81
PHASE	133530	G>X	32982274	251941	284923274	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6205.19
PHASE	133540	X>G	32982275	252969	285951275	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6222.39
PHASE	134540	G>X	33215395	252970	286185395	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6226.70
PHASE	134550	X>G	33215396	253854	287069396	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6242.41
PHASE	135550	G>X	33441796	253855	287296796	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6246.66
PHASE	135560	X>G	33441797	255219	288660797	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6269.70
PHASE	136560	G>X	33672373	255220	288892373	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6274.01
PHASE	136570	X>G	33672374	256056	289728374	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6286.75
PHASE	137570	G>X	33902710	256057	289959710	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6290.96
PHASE	137580	X>G	33902711	257229	291131711	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6310.84
PHASE	138580	G>X	34127431	257230	291357431	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6315.07
PHASE	138590	X>G	34127432	258066	292193432	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6333.12
PHASE	139590	G>X	34354648	258067	292421648	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6337.29
PHASE	139600	X>G	34354649	258855	293209649	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6351.72
PHASE	140600	G>X	34588537	258856	293444537	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6356.36
PHASE	140610	X>G	34588538	259980	294568538	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6374.83
PHASE	141610	G>X	34813354	259981	294794354	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6379.16
PHASE	141620	X>G	34813355	261345	296158355	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6404.13
PHASE	142620	G>X	35043499	261346	296389499	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6408.32
PHASE	142630	X>G	35043500	262230	297273500	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6423.67
PHASE	143630	G>X	35276380	262231	297507380	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6428.07
PHASE	143640	X>G	35276381	263211	298487381	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6446.96
PHASE	144640	G>X	35503885	263212	298715885	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6451.58
PHASE	144650	X>G	35503886	264192	299695886	2868.0574424470	3517.4878327736	2963.1778929320	1	2868.0574424470	6468.46
PHASE	145650	G>X	35731438	264193	299924438	2963.1778929320	2963.1778929320	2868.0574424470	1	2868.0574424470	6472.81
RUN	h3e8	H10x1000r11	218	c1000	400	1	0.6	5	0.8	35995681	2868.0574424470	3517.4878327736	0.000000	8	2868.0574424470	1	2728.2199011982	35995681	248290	15953	35731438	264243	105480981866	5820.74	6473.50	stored	300000000	299974438	145651	289	0	2868.0574424470	2963.1778929320	2868.0574424470	1
PERM	h3e8	H10x1000r11	218	c1000 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 71 18 72 84 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 36 14 2 26 9 21 27 37 81 60 15 35 53
TRACE	h3e8	H10x1000r11	218	c1000	NA	3337.006595	3331.574891	3203.551223	3158.139989	3158.139989	3158.139989	3012.847845	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089	2974.773089


==> anc/results/hybrid/h3e8_H10x1000r11_219_c1000.txt <==
ARGS	h3e8	H10x1000r11	219	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	4128.5871540856	0.01
IMP	2	G	878	3415.3073465676	0.01
IMP	6	G	2662	3316.8977456141	0.03
IMP	8	G	3530	3267.1520416863	0.04
IMP	10	G	4014	3261.2600358292	0.05
IMP	20	G	6146	3216.6703882816	0.09
IMP	52	G	13650	3202.3851366734	0.21
IMP	62	G	15830	3187.9668620695	0.25
IMP	142	G	35190	3117.6361051223	0.56
IMP	158	G	38486	3113.0081667626	0.61
IMP	176	G	44378	3102.8723847772	0.69
IMP	196	G	47298	3081.9545259244	0.75
PHASE	346	G>X	72078	1	73078	3081.9545259244	3067.6726222492	3067.6726222492	0	3067.6726222492	1.25
IMP	346	X	73078	3067.6726222492	1.26
IMP	348	X	557078	2968.2476411718	10.08
IMP	350	X	945078	2942.5976395338	19.43
IMP	355	X	1339078	2941.6692262261	23.98
PHASE	356	X>G	72079	1557	1629079	2939.3273336782	3345.9115495220	3081.9545259244	1	2939.3273336782	27.74
IMP	356	G	1629079	2939.3273336782	27.74
PHASE	1356	G>X	279855	1558	1837855	3052.0390507182	3036.6409024251	2939.3273336782	1	2939.3273336782	31.89
IMP	1364	X	3341855	2925.0512681425	61.08
PHASE	1366	X>G	279856	3402	3681856	2925.0512681425	4041.0798782071	3052.0390507182	1	2925.0512681425	72.60
PHASE	2366	G>X	505536	3403	3908536	3052.0390507182	3036.6409024251	2925.0512681425	1	2925.0512681425	77.20
IMP	2368	X	4296536	2888.1161332051	85.11
PHASE	2376	X>G	505537	4959	5464537	2880.6621227467	4123.1922218306	3052.0390507182	1	2880.6621227467	110.12
IMP	2376	G	5464537	2880.6621227467	110.12
PHASE	3376	G>X	733041	4960	5693041	3052.0390507182	3036.6409024251	2880.6621227467	1	2880.6621227467	114.72
PHASE	3386	X>G	733042	6180	6913042	2880.6621227467	4123.1922218306	3052.0390507182	1	2880.6621227467	137.32
PHASE	4386	G>X	961170	6181	7142170	3052.0390507182	3036.6409024251	2880.6621227467	1	2880.6621227467	141.74
PHASE	4396	X>G	961171	7305	8266171	2880.6621227467	4123.1922218306	3052.0390507182	1	2880.6621227467	163.70
PHASE	5396	G>X	1183587	7306	8489587	3052.0390507182	3036.6409024251	2880.6621227467	1	2880.6621227467	167.88
PHASE	5406	X>G	1183588	8286	9469588	2880.6621227467	4123.1922218306	3052.0390507182	1	2880.6621227467	186.47
PHASE	6406	G>X	1345812	8287	9632812	3036.1744785603	3019.3947469494	2880.6621227467	1	2880.6621227467	190.41
PHASE	6416	X>G	1345813	9939	11284813	2880.6621227467	4123.1922218306	3036.1744785603	1	2880.6621227467	232.65
PHASE	7416	G>X	1491669	9940	11431669	3028.6063987773	3012.5789999562	2880.6621227467	1	2880.6621227467	236.23
IMP	7420	X	12255669	2872.3088474566	251.42
PHASE	7426	X>G	1491670	11976	13467670	2872.3088474566	4602.6577069141	3028.6063987773	1	2872.3088474566	283.67
PHASE	8426	G>X	1644246	11977	13621246	3028.6063987773	3012.5789999562	2872.3088474566	1	2872.3088474566	287.77
PHASE	8436	X>G	1644247	13869	15513247	2872.3088474566	4602.6577069141	3028.6063987773	1	2872.3088474566	318.81
PHASE	9436	G>X	1793559	13870	15663559	3028.6063987773	3012.5789999562	2872.3088474566	1	2872.3088474566	322.30
PHASE	9446	X>G	1793560	15138	16931560	2872.3088474566	4602.6577069141	3028.6063987773	1	2872.3088474566	339.27
PHASE	10446	G>X	1943544	15139	17082544	3028.6063987773	3012.5789999562	2872.3088474566	1	2872.3088474566	343.28
PHASE	10456	X>G	1943545	17367	19310545	2872.3088474566	4602.6577069141	3028.6063987773	1	2872.3088474566	396.91
PHASE	11456	G>X	2092473	17368	19460473	3028.6063987773	3012.5789999562	2872.3088474566	1	2872.3088474566	400.73
PHASE	11466	X>G	2092474	18876	20968474	2872.3088474566	4602.6577069141	3028.6063987773	1	2872.3088474566	421.73
PHASE	12466	G>X	2240154	18877	21117154	3028.6063987773	3012.5789999562	2872.3088474566	1	2872.3088474566	425.61
PHASE	12476	X>G	2240155	20481	22721155	2866.6329917751	4637.4429836327	3028.6063987773	1	2866.6329917751	449.73
IMP	12476	G	22721155	2866.6329917751	449.73
PHASE	13476	G>X	2391243	20482	22873243	3028.6063987773	3012.5789999562	2866.6329917751	1	2866.6329917751	453.58
IMP	13480	X	23409243	2865.1724673219	462.08
PHASE	13486	X>G	2391244	21462	23853244	2865.1724673219	4703.1586973391	3028.6063987773	1	2865.1724673219	466.97
PHASE	14486	G>X	2538972	21463	24001972	3028.6063987773	3012.5789999562	2865.1724673219	1	2865.1724673219	470.51
PHASE	14496	X>G	2538973	23115	25653973	2865.1724673219	4703.1586973391	3028.6063987773	1	2865.1724673219	493.84
PHASE	15496	G>X	2688237	23116	25804237	3028.6063987773	3012.5789999562	2865.1724673219	1	2865.1724673219	497.54
IMP	15498	X	26432237	2863.0121731714	510.54
PHASE	15506	X>G	2688238	24528	27216238	2863.0121731714	4581.1890202235	3028.6063987773	1	2863.0121731714	522.88
PHASE	16506	G>X	2840046	24529	27369046	3028.6063987773	3012.5789999562	2863.0121731714	1	2863.0121731714	526.31
IMP	16508	X	27661046	2848.7436179895	531.03
PHASE	16516	X>G	2840047	25797	28637047	2848.7436179895	4567.0048568573	3028.6063987773	1	2848.7436179895	544.92
PHASE	17516	G>X	2988159	25798	28786159	3028.6063987773	3012.5789999562	2848.7436179895	1	2848.7436179895	548.84
PHASE	17526	X>G	2988160	26922	29910160	2848.7436179895	4567.0048568573	3028.6063987773	1	2848.7436179895	567.17
PHASE	18526	G>X	3130608	26923	30053608	3028.6063987773	3012.5789999562	2848.7436179895	1	2848.7436179895	570.91
PHASE	18536	X>G	3130609	28143	31273609	2848.7436179895	4567.0048568573	3028.6063987773	1	2848.7436179895	590.70
PHASE	19536	G>X	3278625	28144	31422625	3028.6063987773	3012.5789999562	2848.7436179895	1	2848.7436179895	594.46
PHASE	19546	X>G	3278626	29844	33122626	2848.7436179895	4567.0048568573	3028.6063987773	1	2848.7436179895	616.56
PHASE	20546	G>X	3426882	29845	33271882	3028.6063987773	3012.5789999562	2848.7436179895	1	2848.7436179895	620.08
PHASE	20556	X>G	3426883	30873	34299883	2848.7436179895	4567.0048568573	3028.6063987773	1	2848.7436179895	634.48
PHASE	21556	G>X	3568563	30874	34442563	3028.6063987773	3012.5789999562	2848.7436179895	1	2848.7436179895	638.12
PHASE	21566	X>G	3568564	31998	35566564	2848.7436179895	4567.0048568573	3028.6063987773	1	2848.7436179895	656.67
PHASE	22566	G>X	3723108	31999	35722108	3028.6063987773	3012.5789999562	2848.7436179895	1	2848.7436179895	660.71
PHASE	22576	X>G	3723109	32931	36654109	2848.7436179895	4567.0048568573	3028.6063987773	1	2848.7436179895	675.12
PHASE	23576	G>X	3871557	32932	36803557	3028.6063987773	3012.5789999562	2848.7436179895	1	2848.7436179895	679.09
PHASE	23586	X>G	3871558	33960	37831558	2848.7436179895	4567.0048568573	3028.6063987773	1	2848.7436179895	691.76
PHASE	24586	G>X	4017798	33961	37978798	3028.6063987773	3012.5789999562	2848.7436179895	1	2848.7436179895	695.22
PHASE	24596	X>G	4017799	35085	39102799	2848.7436179895	4567.0048568573	3028.6063987773	1	2848.7436179895	711.29
PHASE	25596	G>X	4162311	35086	39248311	3028.6063987773	3012.5789999562	2848.7436179895	1	2848.7436179895	715.09
PHASE	25606	X>G	4162312	36210	40372312	2848.7436179895	4567.0048568573	3028.6063987773	1	2848.7436179895	731.10
PHASE	26606	G>X	4305816	36211	40516816	3028.6063987773	3012.5789999562	2848.7436179895	1	2848.7436179895	734.88
IMP	26608	X	41048816	2847.1263083128	740.03
PHASE	26616	X>G	4305817	38007	42312817	2847.1263083128	4572.1906996514	3028.6063987773	1	2847.1263083128	759.36
PHASE	27616	G>X	4456665	38008	42464665	3028.6063987773	3012.5789999562	2847.1263083128	1	2847.1263083128	763.29
PHASE	27626	X>G	4456666	39708	44164666	2847.1263083128	4572.1906996514	3028.6063987773	1	2847.1263083128	782.80
PHASE	28626	G>X	4607946	39709	44316946	3028.6063987773	3012.5789999562	2847.1263083128	1	2847.1263083128	786.34
PHASE	28636	X>G	4607947	41409	46016947	2847.1263083128	4572.1906996514	3028.6063987773	1	2847.1263083128	810.26
PHASE	29636	G>X	4761099	41410	46171099	3028.6063987773	3012.5789999562	2847.1263083128	1	2847.1263083128	813.66
PHASE	29646	X>G	4761100	43062	47823100	2847.1263083128	4572.1906996514	3028.6063987773	1	2847.1263083128	833.46
PHASE	30646	G>X	4907772	43063	47970772	3028.6063987773	3012.5789999562	2847.1263083128	1	2847.1263083128	837.36
PHASE	30656	X>G	4907773	44715	49622773	2847.1263083128	4572.1906996514	3028.6063987773	1	2847.1263083128	861.71
PHASE	31656	G>X	5054877	44716	49770877	3028.6063987773	3012.5789999562	2847.1263083128	1	2847.1263083128	865.47
PHASE	31666	X>G	5054878	46368	51422878	2847.1263083128	4572.1906996514	3028.6063987773	1	2847.1263083128	886.42
PHASE	32666	G>X	5202078	46369	51571078	3016.4780144789	2991.0810925422	2847.1263083128	1	2847.1263083128	889.95
PHASE	32676	X>G	5202079	48357	53559079	2847.1263083128	4572.1906996514	3016.4780144789	1	2847.1263083128	914.66
PHASE	33676	G>X	5338911	48358	53696911	3016.4780144789	2991.0810925422	2847.1263083128	1	2847.1263083128	918.13
PHASE	33686	X>G	5338912	50442	55780912	2847.1263083128	4572.1906996514	3016.4780144789	1	2847.1263083128	968.35
PHASE	34686	G>X	5475312	50443	55918312	3016.4780144789	2991.0810925422	2847.1263083128	1	2847.1263083128	971.74
IMP	34688	X	56210312	2843.4716549482	977.00
PHASE	34696	X>G	5475313	53055	58530313	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	1039.73
PHASE	35696	G>X	5613633	53056	58669633	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	1043.56
PHASE	35706	X>G	5613634	55812	61425634	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	1119.46
PHASE	36706	G>X	5752722	55813	61565722	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	1123.11
PHASE	36716	X>G	5752723	58857	64609723	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	1200.92
PHASE	37716	G>X	5887923	58858	64745923	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	1204.61
PHASE	37726	X>G	5887924	62238	68125924	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	1292.62
PHASE	38726	G>X	6022116	62239	68261116	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	1296.32
PHASE	38736	X>G	6022117	64995	71017117	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	1365.02
PHASE	39736	G>X	6161973	64996	71157973	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	1368.86
PHASE	39746	X>G	6161974	68376	74537974	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	1497.86
PHASE	40746	G>X	6300918	68377	74677918	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	1501.73
PHASE	40756	X>G	6300919	70653	76953919	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	1545.26
PHASE	41756	G>X	6438615	70654	77092615	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	1548.72
PHASE	41766	X>G	6438616	73746	80184616	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	1638.54
PHASE	42766	G>X	6582456	73747	80329456	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	1642.07
PHASE	42776	X>G	6582457	76599	83181457	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	1699.75
PHASE	43776	G>X	6722841	76600	83322841	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	1703.62
PHASE	43786	X>G	6722842	80172	86894842	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	1841.19
PHASE	44786	G>X	6852378	80173	87025378	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	1844.56
PHASE	44796	X>G	6852379	82593	89445379	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	1908.26
PHASE	45796	G>X	6986043	82594	89580043	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	1911.69
PHASE	45806	X>G	6986044	85878	92864044	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	1986.70
PHASE	46806	G>X	7124796	85879	93003796	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	1990.36
PHASE	46816	X>G	7124797	89691	96815797	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	2098.48
PHASE	47816	G>X	7264077	89692	96956077	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	2102.18
PHASE	47826	X>G	7264078	92160	99424078	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	2168.07
PHASE	48826	G>X	7399038	92161	99560038	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	2171.86
PHASE	48836	X>G	7399039	95349	102748039	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	2254.11
PHASE	49836	G>X	7535343	95350	102885343	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	2257.81
PHASE	49846	X>G	7535344	98010	105545344	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	2332.76
PHASE	50846	G>X	7675440	98011	105686440	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	2336.55
PHASE	50856	X>G	7675441	100623	108298441	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	2415.24
PHASE	51856	G>X	7814145	100624	108438145	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	2419.10
PHASE	51866	X>G	7814146	103620	111434146	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	2503.81
PHASE	52866	G>X	7950162	103621	111571162	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	2507.47
PHASE	52876	X>G	7950163	106425	114375163	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	2592.94
PHASE	53876	G>X	8080755	106426	114506755	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	2596.39
PHASE	53886	X>G	8080756	109614	117694756	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	2684.44
PHASE	54886	G>X	8216004	109615	117831004	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	2688.13
PHASE	54896	X>G	8216005	112659	120875005	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	2780.85
PHASE	55896	G>X	8354757	112660	121014757	3016.4780144789	2991.0810925422	2843.4716549482	1	2843.4716549482	2784.68
PHASE	55906	X>G	8354758	115176	123530758	2843.4716549482	3484.5299255894	3016.4780144789	1	2843.4716549482	2855.27
PHASE	56906	G>X	8542710	115177	123719710	2971.9131013566	2971.2017961048	2843.4716549482	1	2843.4716549482	2859.40
PHASE	56916	X>G	8542711	116781	125323711	2843.4716549482	3484.5299255894	2971.9131013566	1	2843.4716549482	2886.49
PHASE	57916	G>X	8691687	116782	125473687	2968.8433361878	2968.8433361878	2843.4716549482	1	2843.4716549482	2890.12
PHASE	57926	X>G	8691688	118290	126981688	2843.4716549482	3484.5299255894	2968.8433361878	1	2843.4716549482	2906.39
PHASE	58926	G>X	8869416	118291	127160416	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	2910.53
PHASE	58936	X>G	8869417	119655	128524417	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	2928.66
PHASE	59936	G>X	9063081	119656	128719081	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	2932.55
PHASE	59946	X>G	9063082	121212	130275082	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	2948.11
PHASE	60946	G>X	9256458	121213	130469458	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	2951.99
PHASE	60956	X>G	9256459	123009	132265459	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	2978.46
PHASE	61956	G>X	9443547	123010	132453547	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	2982.21
PHASE	61966	X>G	9443548	124998	134441548	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	3004.70
PHASE	62966	G>X	9637020	124999	134636020	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	3008.65
PHASE	62976	X>G	9637021	126507	136144021	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	3027.40
PHASE	63976	G>X	9826413	126508	136334413	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	3031.16
PHASE	63986	X>G	9826414	128208	138034414	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	3048.72
PHASE	64986	G>X	10024782	128209	138233782	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	3052.50
PHASE	64996	X>G	10024783	129813	139837783	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	3071.47
PHASE	65996	G>X	10212063	129814	140026063	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	3075.40
PHASE	66006	X>G	10212064	131178	141390064	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	3089.40
PHASE	67006	G>X	10401696	131179	141580696	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	3093.38
PHASE	67016	X>G	10401697	133023	143424697	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	3115.07
PHASE	68016	G>X	10594353	133024	143618353	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	3118.99
PHASE	68026	X>G	10594354	134868	145462354	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	3148.09
PHASE	69026	G>X	10784514	134869	145653514	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	3152.27
PHASE	69036	X>G	10784515	136713	147497515	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	3171.05
PHASE	70036	G>X	10979379	136714	147693379	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	3174.82
PHASE	70046	X>G	10979380	138270	149249380	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	3191.75
PHASE	71046	G>X	11169204	138271	149440204	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	3195.79
PHASE	71056	X>G	11169205	139827	150996205	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	3216.94
PHASE	72056	G>X	11363349	139828	151191349	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	3221.08
PHASE	72066	X>G	11363350	141576	152939350	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	3250.32
PHASE	73066	G>X	11549190	141577	153126190	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	3254.13
PHASE	73076	X>G	11549191	143373	154922191	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	3280.70
PHASE	74076	G>X	11745543	143374	155119543	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	3284.64
PHASE	74086	X>G	11745544	145362	157107544	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	3312.78
PHASE	75086	G>X	11939736	145363	157302736	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	3316.65
PHASE	75096	X>G	11939737	146919	158858737	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	3337.92
PHASE	76096	G>X	12131337	146920	159051337	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	3341.77
PHASE	76106	X>G	12131338	148716	160847338	2843.4716549482	3484.5299255894	2963.1778929320	1	2843.4716549482	3367.60
PHASE	77106	G>X	12326682	148717	161043682	2963.1778929320	2963.1778929320	2843.4716549482	1	2843.4716549482	3371.65
IMP	77108	X	161527682	2837.8603630834	3376.46
PHASE	77116	X>G	12326683	150561	162887683	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3388.61
PHASE	78116	G>X	12517659	150562	163079659	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3392.61
PHASE	78126	X>G	12517660	152070	164587660	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3406.37
PHASE	79126	G>X	12709596	152071	164780596	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3410.19
PHASE	79136	X>G	12709597	154635	167344597	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3434.08
PHASE	80136	G>X	12899325	154636	167535325	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3437.92
PHASE	80146	X>G	12899326	156144	169043326	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3450.93
PHASE	81146	G>X	13092846	156145	169237846	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3454.84
PHASE	81156	X>G	13092847	157605	170697847	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3469.83
PHASE	82156	G>X	13286127	157606	170892127	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3473.65
PHASE	82166	X>G	13286128	159066	172352128	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3491.16
PHASE	83166	G>X	13476912	159067	172543912	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3495.19
PHASE	83176	X>G	13476913	161007	174483913	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3520.58
PHASE	84176	G>X	13667601	161008	174675601	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3524.48
PHASE	84186	X>G	13667602	162756	176423602	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3542.43
PHASE	85186	G>X	13854642	162757	176611642	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3546.27
PHASE	85196	X>G	13854643	164745	178599643	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3566.24
PHASE	86196	G>X	14041395	164746	178787395	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3569.95
PHASE	86206	X>G	14041396	166254	180295396	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3584.02
PHASE	87206	G>X	14230068	166255	180485068	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3587.93
PHASE	87216	X>G	14230069	167955	182185069	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3604.96
PHASE	88216	G>X	14420709	167956	182376709	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3608.78
PHASE	88226	X>G	14420710	169560	183980710	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3624.39
PHASE	89226	G>X	14612310	169561	184173310	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3628.41
PHASE	89236	X>G	14612311	171309	185921311	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3645.87
PHASE	90236	G>X	14801415	171310	186111415	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3649.73
PHASE	90246	X>G	14801416	173106	187907416	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3668.84
PHASE	91246	G>X	15001464	173107	188108464	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3672.97
PHASE	91256	X>G	15001465	174711	189712465	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3689.66
PHASE	92256	G>X	15190857	174712	189902857	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3693.48
PHASE	92266	X>G	15190858	176412	191602858	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3709.15
PHASE	93266	G>X	15383322	176413	191796322	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3713.02
PHASE	93276	X>G	15383323	178161	193544323	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3731.21
PHASE	94276	G>X	15580731	178162	193742731	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3735.42
PHASE	94286	X>G	15580732	180054	195634732	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3757.69
PHASE	95286	G>X	15767868	180055	195822868	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3762.09
PHASE	95296	X>G	15767869	181803	197570869	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3787.53
PHASE	96296	G>X	15959277	181804	197763277	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3791.35
PHASE	96306	X>G	15959278	183600	199559278	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3810.60
PHASE	97306	G>X	16153182	183601	199754182	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3814.58
PHASE	97316	X>G	16153183	185349	201502183	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3829.93
PHASE	98316	G>X	16344255	185350	201694255	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3833.69
PHASE	98326	X>G	16344256	186906	203250256	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3851.00
PHASE	99326	G>X	16541472	186907	203448472	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3854.98
PHASE	99336	X>G	16541473	188175	204716473	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3867.13
PHASE	100336	G>X	16736097	188176	204912097	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3870.97
PHASE	100346	X>G	16736098	189780	206516098	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3888.02
PHASE	101346	G>X	16923666	189781	206704666	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3891.73
PHASE	101356	X>G	16923667	191481	208404667	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3910.73
PHASE	102356	G>X	17120835	191482	208602835	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3915.02
PHASE	102366	X>G	17120836	193278	210398836	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3938.57
PHASE	103366	G>X	17310996	193279	210589996	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3942.42
PHASE	103376	X>G	17310997	195171	212481997	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3961.68
PHASE	104376	G>X	17504133	195172	212676133	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3965.80
PHASE	104386	X>G	17504134	196776	214280134	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	3986.06
PHASE	105386	G>X	17703270	196777	214480270	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	3989.63
PHASE	105396	X>G	17703271	198861	216564271	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4010.29
PHASE	106396	G>X	17900103	198862	216762103	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4014.80
PHASE	106406	X>G	17900104	200322	218222104	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4030.27
PHASE	107406	G>X	18089928	200323	218412928	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4034.65
PHASE	107416	X>G	18089929	202311	220400929	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4061.08
PHASE	108416	G>X	18285417	202312	220597417	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4065.62
PHASE	108426	X>G	18285418	203964	222249418	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4091.51
PHASE	109426	G>X	18472170	203965	222437170	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4095.85
PHASE	109436	X>G	18472171	205713	224185171	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4114.39
PHASE	110436	G>X	18660411	205714	224374411	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4119.70
PHASE	110446	X>G	18660412	207222	225882412	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4136.97
PHASE	111446	G>X	18847884	207223	226070884	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4142.36
PHASE	111456	X>G	18847885	209019	227866885	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4172.29
PHASE	112456	G>X	19035165	209020	228055165	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4176.46
PHASE	112466	X>G	19035166	211152	230187166	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4198.79
PHASE	113466	G>X	19226430	211153	230379430	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4202.62
PHASE	113476	X>G	19226431	213189	232415431	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4223.54
PHASE	114476	G>X	19424511	213190	232614511	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4227.38
PHASE	114486	X>G	19424512	215130	234554512	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4245.08
PHASE	115486	G>X	19618704	215131	234749704	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4248.87
PHASE	115496	X>G	19618705	216927	236545705	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4265.87
PHASE	116496	G>X	19810017	216928	236738017	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4269.88
PHASE	116506	X>G	19810018	218532	238342018	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4285.73
PHASE	117506	G>X	20003538	218533	238536538	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4289.69
PHASE	117516	X>G	20003539	220665	240668539	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4314.90
PHASE	118516	G>X	20186547	220666	240852547	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4318.80
PHASE	118526	X>G	20186548	222414	242600548	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4333.43
PHASE	119526	G>X	20381844	222415	242796844	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4337.30
PHASE	119536	X>G	20381845	223923	244304845	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4357.13
PHASE	120536	G>X	20572197	223924	244496197	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4361.25
PHASE	120546	X>G	20572198	225816	246388198	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4383.30
PHASE	121546	G>X	20761638	225817	246578638	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4387.32
PHASE	121556	X>G	20761639	227277	248038639	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4403.25
PHASE	122556	G>X	20961687	227278	248239687	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4407.14
PHASE	122566	X>G	20961688	229266	250227688	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4427.47
PHASE	123566	G>X	21154920	229267	250421920	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4431.26
PHASE	123576	X>G	21154921	230967	252121921	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4448.40
PHASE	124576	G>X	21343257	230968	252311257	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4452.29
PHASE	124586	X>G	21343258	232812	254155258	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4473.15
PHASE	125586	G>X	21535146	232813	254348146	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4476.94
PHASE	125596	X>G	21535147	234273	255808147	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4491.50
PHASE	126596	G>X	21730683	234274	256004683	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4495.40
PHASE	126606	X>G	21730684	235830	257560684	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4510.00
PHASE	127606	G>X	21930108	235831	257761108	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4513.98
PHASE	127616	X>G	21930109	237243	259173109	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4530.22
PHASE	128616	G>X	22122045	237244	259366045	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4534.13
PHASE	128626	X>G	22122046	238848	260970046	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4550.10
PHASE	129626	G>X	22308510	238849	261157510	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4553.79
PHASE	129636	X>G	22308511	240405	262713511	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4569.80
PHASE	130636	G>X	22500255	240406	262906255	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4573.64
PHASE	130646	X>G	22500256	241962	264462256	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4589.74
PHASE	131646	G>X	22696464	241963	264659464	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4593.78
PHASE	131656	X>G	22696465	243759	266455465	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4616.01
PHASE	132656	G>X	22884945	243760	266644945	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4620.02
PHASE	132666	X>G	22884946	245412	268296946	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4635.06
PHASE	133666	G>X	23077842	245413	268490842	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4638.98
PHASE	133676	X>G	23077843	247065	270142843	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4653.93
PHASE	134676	G>X	23272275	247066	270338275	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4657.95
PHASE	134686	X>G	23272276	248814	272086276	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4679.53
PHASE	135686	G>X	23467428	248815	272282428	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4683.52
PHASE	135696	X>G	23467429	250371	273838429	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4699.10
PHASE	136696	G>X	23656197	250372	274028197	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4703.06
PHASE	136706	X>G	23656198	252072	275728198	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4723.27
PHASE	137706	G>X	23844582	252073	275917582	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4727.16
PHASE	137716	X>G	23844583	253293	277137583	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4742.36
PHASE	138716	G>X	24039831	253294	277333831	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4746.71
PHASE	138726	X>G	24039832	254706	278745832	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4767.62
PHASE	139726	G>X	24227448	254707	278934448	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4771.39
PHASE	139736	X>G	24227449	256695	280922449	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4790.17
PHASE	140736	G>X	24422361	256696	281118361	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4793.96
PHASE	140746	X>G	24422362	258780	283202362	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4815.18
PHASE	141746	G>X	24601002	258781	283382002	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4818.88
PHASE	141756	X>G	24601003	260817	285418003	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4839.62
PHASE	142756	G>X	24798555	260818	285616555	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4844.27
PHASE	142766	X>G	24798556	262470	287268556	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4862.41
PHASE	143766	G>X	24994716	262471	287465716	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4866.28
PHASE	143776	X>G	24994717	264267	289261717	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4887.96
PHASE	144776	G>X	25188621	264268	289456621	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4892.43
PHASE	144786	X>G	25188622	266160	291348622	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4915.53
PHASE	145786	G>X	25376622	266161	291537622	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4919.65
PHASE	145796	X>G	25376623	267765	293141623	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4937.29
PHASE	146796	G>X	25570047	267766	293336047	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4941.10
PHASE	146806	X>G	25570048	269754	295324048	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4959.83
PHASE	147806	G>X	25762320	269755	295517320	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4963.79
PHASE	147816	X>G	25762321	271167	296929321	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	4979.08
PHASE	148816	G>X	25951281	271168	297119281	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	4983.35
PHASE	148826	X>G	25951282	273060	299011282	2837.8603630834	3505.8043482000	2963.1778929320	1	2837.8603630834	5003.97
PHASE	149826	G>X	26139618	273061	299200618	2963.1778929320	2963.1778929320	2837.8603630834	1	2837.8603630834	5007.90
RUN	h3e8	H10x1000r11	219	c1000	400	1	0.6	5	0.8	26413455	2837.8603630834	3505.8043482000	0.000000	7	2837.8603630834	1	2741.9292807195	26413455	264086	9751	26139618	273837	82027969183	4430.58	5017.35	stored	300000000	299976618	149830	297	0	2837.8603630834	2963.1778929320	2837.8603630834	1
PERM	h3e8	H10x1000r11	219	c1000 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 67 34 99 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 53 15 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	h3e8	H10x1000r11	219	c1000	NA	3261.260036	3216.670388	3202.385137	3187.966862	3187.966862	3187.966862	3141.336694	3113.008167	3102.872385	3081.954526	3081.954526	3081.954526	3081.954526	3081.954526	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2939.327334	2925.051268	2925.051268	2925.051268	2925.051268


==> anc/results/hybrid/h3e8_H10x1000r11_220_c1000.txt <==
ARGS	h3e8	H10x1000r11	220	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3872.3088188450	0.01
IMP	2	G	1022	3496.4381249921	0.01
IMP	4	G	1938	3364.4082994748	0.03
IMP	16	G	5658	3363.5837485522	0.08
IMP	18	G	6046	3356.4174457730	0.09
IMP	27	G	8368	3355.2565247356	0.12
IMP	28	G	8802	3279.6727525210	0.13
IMP	30	G	9478	3268.9259029188	0.14
IMP	52	G	15570	3241.2100026609	0.23
IMP	100	G	22722	3235.2369965586	0.38
IMP	110	G	24950	3213.4067915096	0.42
IMP	124	G	27186	3208.2779762837	0.46
PHASE	274	G>X	52158	1	53158	3208.2779762837	3105.1317711688	3105.1317711688	0	3105.1317711688	0.96
IMP	274	X	53158	3105.1317711688	0.97
IMP	276	X	633158	3002.8026021591	7.74
IMP	282	X	1701158	2968.4510304452	20.72
PHASE	284	X>G	52159	1989	2041159	2968.4510304452	3820.2537475760	3208.2779762837	1	2968.4510304452	24.93
PHASE	1284	G>X	203535	1990	2193535	3208.2779762837	3105.1317711688	2968.4510304452	1	2968.4510304452	28.52
PHASE	1294	X>G	203536	3498	3701536	2945.2980163637	3632.2584077670	3208.2779762837	1	2945.2980163637	50.29
IMP	1294	G	3701536	2945.2980163637	50.29
PHASE	2294	G>X	350400	3499	3849400	3208.2779762837	3105.1317711688	2945.2980163637	1	2945.2980163637	54.10
PHASE	2304	X>G	350401	4767	5117401	2945.2980163637	3632.2584077670	3208.2779762837	1	2945.2980163637	88.39
PHASE	3304	G>X	499137	4768	5267137	3208.2779762837	3105.1317711688	2945.2980163637	1	2945.2980163637	92.23
PHASE	3314	X>G	499138	5844	6343138	2945.2980163637	3632.2584077670	3208.2779762837	1	2945.2980163637	117.15
PHASE	4314	G>X	648642	5845	6493642	3208.2779762837	3105.1317711688	2945.2980163637	1	2945.2980163637	120.76
IMP	4322	X	7517642	2939.3496283143	144.54
PHASE	4324	X>G	648643	7113	7761643	2939.3496283143	3622.5056936902	3208.2779762837	1	2939.3496283143	149.40
PHASE	5324	G>X	798195	7114	7912195	3208.2779762837	3105.1317711688	2939.3496283143	1	2939.3496283143	153.36
PHASE	5334	X>G	798196	8910	9708196	2939.3496283143	3622.5056936902	3208.2779762837	1	2939.3496283143	200.07
PHASE	6334	G>X	944340	8911	9855340	3208.2779762837	3105.1317711688	2939.3496283143	1	2939.3496283143	203.90
PHASE	6344	X>G	944341	10275	11219341	2939.3496283143	3622.5056936902	3208.2779762837	1	2939.3496283143	234.77
PHASE	7344	G>X	1183029	10276	11459029	3094.0771388052	3078.8402332564	2939.3496283143	1	2939.3496283143	239.32
PHASE	7354	X>G	1183030	11736	12919030	2939.3496283143	3622.5056936902	3094.0771388052	1	2939.3496283143	280.34
PHASE	8354	G>X	1444086	11737	13181086	3094.0771388052	3078.8402332564	2939.3496283143	1	2939.3496283143	285.44
PHASE	8364	X>G	1444087	13533	14977087	2939.3496283143	3622.5056936902	3094.0771388052	1	2939.3496283143	332.21
PHASE	9364	G>X	1708407	13534	15242407	3046.2339693342	3039.2870954285	2939.3496283143	1	2939.3496283143	336.69
PHASE	9374	X>G	1708408	15714	17422408	2939.3496283143	3622.5056936902	3046.2339693342	1	2939.3496283143	377.08
PHASE	10374	G>X	1928136	15715	17643136	3046.2339693342	3039.2870954285	2939.3496283143	1	2939.3496283143	381.27
PHASE	10384	X>G	1928137	17943	19871137	2939.3496283143	3622.5056936902	3046.2339693342	1	2939.3496283143	436.76
PHASE	11384	G>X	2137689	17944	20081689	3030.4827634001	3030.4827634001	2939.3496283143	1	2939.3496283143	440.96
PHASE	11394	X>G	2137690	20556	22693690	2939.3496283143	3622.5056936902	3030.4827634001	1	2939.3496283143	498.04
PHASE	12394	G>X	2354874	20557	22911874	3030.4827634001	3030.4827634001	2939.3496283143	1	2939.3496283143	502.40
PHASE	12404	X>G	2354875	22257	24611875	2939.3496283143	3622.5056936902	3030.4827634001	1	2939.3496283143	544.69
PHASE	13404	G>X	2565723	22258	24823723	3030.4827634001	3030.4827634001	2939.3496283143	1	2939.3496283143	548.91
PHASE	13414	X>G	2565724	24102	26667724	2939.3496283143	3622.5056936902	3030.4827634001	1	2939.3496283143	594.77
PHASE	14414	G>X	2779212	24103	26882212	3030.4827634001	3030.4827634001	2939.3496283143	1	2939.3496283143	598.90
PHASE	14424	X>G	2779213	25947	28726213	2939.3496283143	3622.5056936902	3030.4827634001	1	2939.3496283143	642.35
PHASE	15424	G>X	2990829	25948	28938829	3030.4827634001	3030.4827634001	2939.3496283143	1	2939.3496283143	646.32
IMP	15428	X	30002829	2928.0207653117	672.02
PHASE	15434	X>G	2990830	27840	30830830	2928.0207653117	3836.5455716926	3030.4827634001	1	2928.0207653117	687.05
PHASE	16434	G>X	3199230	27841	31040230	3030.4827634001	3030.4827634001	2928.0207653117	1	2928.0207653117	691.42
PHASE	16444	X>G	3199231	29973	33172231	2928.0207653117	3836.5455716926	3030.4827634001	1	2928.0207653117	738.82
PHASE	17444	G>X	3418815	29974	33392815	3030.4827634001	3030.4827634001	2928.0207653117	1	2928.0207653117	743.17
PHASE	17454	X>G	3418816	31578	34996816	2928.0207653117	3836.5455716926	3030.4827634001	1	2928.0207653117	774.14
PHASE	18454	G>X	3634320	31579	35213320	3030.4827634001	3030.4827634001	2928.0207653117	1	2928.0207653117	778.40
PHASE	18464	X>G	3634321	33375	37009321	2928.0207653117	3836.5455716926	3030.4827634001	1	2928.0207653117	813.81
PHASE	19464	G>X	3848673	33376	37224673	3030.4827634001	3030.4827634001	2928.0207653117	1	2928.0207653117	818.28
PHASE	19474	X>G	3848674	35220	39068674	2928.0207653117	3836.5455716926	3030.4827634001	1	2928.0207653117	865.78
PHASE	20474	G>X	4064706	35221	39285706	3030.4827634001	3030.4827634001	2928.0207653117	1	2928.0207653117	870.38
PHASE	20484	X>G	4064707	37593	41657707	2928.0207653117	3836.5455716926	3030.4827634001	1	2928.0207653117	915.10
PHASE	21484	G>X	4275267	37594	41869267	3030.4827634001	3030.4827634001	2928.0207653117	1	2928.0207653117	920.25
PHASE	21494	X>G	4275268	39534	43809268	2928.0207653117	3836.5455716926	3030.4827634001	1	2928.0207653117	957.69
PHASE	22494	G>X	4484244	39535	44019244	3030.4827634001	3030.4827634001	2928.0207653117	1	2928.0207653117	961.83
PHASE	22504	X>G	4484245	41427	45911245	2928.0207653117	3836.5455716926	3030.4827634001	1	2928.0207653117	996.30
PHASE	23504	G>X	4707813	41428	46135813	3030.4827634001	3030.4827634001	2928.0207653117	1	2928.0207653117	1000.57
PHASE	23514	X>G	4707814	43176	47883814	2928.0207653117	3836.5455716926	3030.4827634001	1	2928.0207653117	1036.67
PHASE	24514	G>X	4959606	43177	48136606	3020.6713606222	3020.6713606222	2928.0207653117	1	2928.0207653117	1041.47
PHASE	24524	X>G	4959607	44877	49836607	2928.0207653117	3836.5455716926	3020.6713606222	1	2928.0207653117	1089.91
PHASE	25524	G>X	5270247	44878	50148247	3020.6713606222	3020.6713606222	2928.0207653117	1	2928.0207653117	1094.65
PHASE	25534	X>G	5270248	46674	51944248	2928.0207653117	3836.5455716926	3020.6713606222	1	2928.0207653117	1137.87
PHASE	26534	G>X	5589240	46675	52264240	3020.6713606222	3020.6713606222	2928.0207653117	1	2928.0207653117	1142.85
PHASE	26544	X>G	5589241	48471	54060241	2928.0207653117	3836.5455716926	3020.6713606222	1	2928.0207653117	1182.07
PHASE	27544	G>X	5903193	48472	54375193	3020.6713606222	3020.6713606222	2928.0207653117	1	2928.0207653117	1187.10
PHASE	27554	X>G	5903194	50508	56411194	2928.0207653117	3836.5455716926	3020.6713606222	1	2928.0207653117	1234.36
PHASE	28554	G>X	6214698	50509	56723698	3020.6713606222	3020.6713606222	2928.0207653117	1	2928.0207653117	1239.23
PHASE	28564	X>G	6214699	52401	58615699	2928.0207653117	3836.5455716926	3020.6713606222	1	2928.0207653117	1282.98
PHASE	29564	G>X	6516507	52402	58918507	3020.6713606222	3020.6713606222	2928.0207653117	1	2928.0207653117	1287.88
PHASE	29574	X>G	6516508	54054	60570508	2928.0207653117	3836.5455716926	3020.6713606222	1	2928.0207653117	1328.05
PHASE	30574	G>X	6834108	54055	60889108	3020.6713606222	3020.6713606222	2928.0207653117	1	2928.0207653117	1333.16
PHASE	30584	X>G	6834109	55947	62781109	2928.0207653117	3836.5455716926	3020.6713606222	1	2928.0207653117	1373.66
PHASE	31584	G>X	7147869	55948	63095869	3020.6713606222	3020.6713606222	2928.0207653117	1	2928.0207653117	1378.50
PHASE	31594	X>G	7147870	57648	64795870	2928.0207653117	3836.5455716926	3020.6713606222	1	2928.0207653117	1410.32
PHASE	32594	G>X	7465758	57649	65114758	3020.6713606222	3020.6713606222	2928.0207653117	1	2928.0207653117	1415.73
PHASE	32604	X>G	7465759	59493	66958759	2928.0207653117	3836.5455716926	3020.6713606222	1	2928.0207653117	1451.22
PHASE	33604	G>X	7768959	59494	67262959	3020.6713606222	3020.6713606222	2928.0207653117	1	2928.0207653117	1455.97
PHASE	33614	X>G	7768960	61242	69010960	2928.0207653117	3836.5455716926	3020.6713606222	1	2928.0207653117	1497.06
PHASE	34614	G>X	8024688	61243	69267688	3012.4604760342	3008.8659683912	2928.0207653117	1	2928.0207653117	1501.52
PHASE	34624	X>G	8024689	63423	71447689	2928.0207653117	3836.5455716926	3012.4604760342	1	2928.0207653117	1547.82
PHASE	35624	G>X	8269953	63424	71693953	3012.4604760342	3008.8659683912	2928.0207653117	1	2928.0207653117	1552.08
PHASE	35634	X>G	8269954	65652	73921954	2928.0207653117	3836.5455716926	3012.4604760342	1	2928.0207653117	1608.18
PHASE	36634	G>X	8516418	65653	74169418	3012.4604760342	3008.8659683912	2928.0207653117	1	2928.0207653117	1612.54
PHASE	36644	X>G	8516419	67497	76013419	2928.0207653117	3836.5455716926	3012.4604760342	1	2928.0207653117	1649.38
PHASE	37644	G>X	8769123	67498	76267123	3012.4604760342	3008.8659683912	2928.0207653117	1	2928.0207653117	1653.65
PHASE	37654	X>G	8769124	69678	78447124	2928.0207653117	3836.5455716926	3012.4604760342	1	2928.0207653117	1702.80
PHASE	38654	G>X	9016404	69679	78695404	3012.4604760342	3008.8659683912	2928.0207653117	1	2928.0207653117	1708.11
PHASE	38664	X>G	9016405	71763	80779405	2928.0207653117	3836.5455716926	3012.4604760342	1	2928.0207653117	1754.48
PHASE	39664	G>X	9258837	71764	81022837	3012.4604760342	3008.8659683912	2928.0207653117	1	2928.0207653117	1758.82
PHASE	39674	X>G	9258838	73656	82914838	2928.0207653117	3836.5455716926	3012.4604760342	1	2928.0207653117	1799.47
PHASE	40674	G>X	9506310	73657	83163310	3012.4604760342	3008.8659683912	2928.0207653117	1	2928.0207653117	1804.26
PHASE	40684	X>G	9506311	75645	85151311	2928.0207653117	3836.5455716926	3012.4604760342	1	2928.0207653117	1850.81
PHASE	41684	G>X	9757287	75646	85403287	3012.4604760342	3008.8659683912	2928.0207653117	1	2928.0207653117	1855.79
PHASE	41694	X>G	9757288	77490	87247288	2928.0207653117	3836.5455716926	3012.4604760342	1	2928.0207653117	1894.58
PHASE	42694	G>X	9999768	77491	87490768	3012.4604760342	3008.8659683912	2928.0207653117	1	2928.0207653117	1898.72
PHASE	42704	X>G	9999769	79431	89430769	2928.0207653117	3836.5455716926	3012.4604760342	1	2928.0207653117	1944.72
PHASE	43704	G>X	10251849	79432	89683849	3012.4604760342	3008.8659683912	2928.0207653117	1	2928.0207653117	1949.33
PHASE	43714	X>G	10251850	81564	91815850	2928.0207653117	3836.5455716926	3012.4604760342	1	2928.0207653117	1999.93
PHASE	44714	G>X	10496634	81565	92061634	3012.4604760342	3008.8659683912	2928.0207653117	1	2928.0207653117	2004.47
PHASE	44724	X>G	10496635	83457	93953635	2928.0207653117	3836.5455716926	3012.4604760342	1	2928.0207653117	2045.90
PHASE	45724	G>X	10747611	83458	94205611	3012.4604760342	3008.8659683912	2928.0207653117	1	2928.0207653117	2050.49
PHASE	45734	X>G	10747612	85542	96289612	2928.0207653117	3836.5455716926	3012.4604760342	1	2928.0207653117	2095.20
PHASE	46734	G>X	10998396	85543	96541396	3012.4604760342	3008.8659683912	2928.0207653117	1	2928.0207653117	2099.77
PHASE	46744	X>G	10998397	87483	98481397	2928.0207653117	3836.5455716926	3012.4604760342	1	2928.0207653117	2144.22
PHASE	47744	G>X	11246349	87484	98730349	3012.4604760342	3008.8659683912	2928.0207653117	1	2928.0207653117	2148.73
PHASE	47754	X>G	11246350	89088	100334350	2928.0207653117	3836.5455716926	3012.4604760342	1	2928.0207653117	2180.21
PHASE	48754	G>X	11495502	89089	100584502	3012.4604760342	3008.8659683912	2928.0207653117	1	2928.0207653117	2184.56
IMP	48758	X	101888502	2913.2730038700	2215.44
PHASE	48764	X>G	11495503	91173	102668503	2913.2730038700	3926.5998864552	3012.4604760342	1	2913.2730038700	2228.22
PHASE	49764	G>X	11745663	91174	102919663	3012.4604760342	3008.8659683912	2913.2730038700	1	2913.2730038700	2232.82
PHASE	49774	X>G	11745664	92634	104379664	2913.2730038700	3926.5998864552	3012.4604760342	1	2913.2730038700	2258.42
PHASE	50774	G>X	11995344	92635	104630344	3012.4604760342	3008.8659683912	2913.2730038700	1	2913.2730038700	2262.99
PHASE	50784	X>G	11995345	94191	106186345	2913.2730038700	3926.5998864552	3012.4604760342	1	2913.2730038700	2289.19
PHASE	51784	G>X	12245793	94192	106437793	3012.4604760342	3008.8659683912	2913.2730038700	1	2913.2730038700	2293.52
PHASE	51794	X>G	12245794	95796	108041794	2913.2730038700	3926.5998864552	3012.4604760342	1	2913.2730038700	2324.45
PHASE	52794	G>X	12498258	95797	108295258	3012.4604760342	3008.8659683912	2913.2730038700	1	2913.2730038700	2329.01
PHASE	52804	X>G	12498259	97449	109947259	2913.2730038700	3926.5998864552	3012.4604760342	1	2913.2730038700	2370.89
PHASE	53804	G>X	12747027	97450	110197027	3012.4604760342	3008.8659683912	2913.2730038700	1	2913.2730038700	2375.24
PHASE	53814	X>G	12747028	99102	111849028	2913.2730038700	3926.5998864552	3012.4604760342	1	2913.2730038700	2405.21
PHASE	54814	G>X	12996900	99103	112099900	3012.4604760342	3008.8659683912	2913.2730038700	1	2913.2730038700	2409.68
PHASE	54824	X>G	12996901	100371	113367901	2913.2730038700	3926.5998864552	3012.4604760342	1	2913.2730038700	2431.00
PHASE	55824	G>X	13247925	100372	113619925	3012.4604760342	3008.8659683912	2913.2730038700	1	2913.2730038700	2436.86
PHASE	55834	X>G	13247926	101928	115175926	2913.2730038700	3926.5998864552	3012.4604760342	1	2913.2730038700	2473.97
PHASE	56834	G>X	13498758	101929	115427758	3012.4604760342	3008.8659683912	2913.2730038700	1	2913.2730038700	2478.51
PHASE	56844	X>G	13498759	103485	116983759	2913.2730038700	3926.5998864552	3012.4604760342	1	2913.2730038700	2505.76
PHASE	57844	G>X	13745751	103486	117231751	3012.4604760342	3008.8659683912	2913.2730038700	1	2913.2730038700	2510.20
PHASE	57854	X>G	13745752	105042	118787752	2913.2730038700	3926.5998864552	3012.4604760342	1	2913.2730038700	2543.03
PHASE	58854	G>X	13996776	105043	119039776	3012.4604760342	3008.8659683912	2913.2730038700	1	2913.2730038700	2547.55
PHASE	58864	X>G	13996777	106983	120979777	2913.2730038700	3926.5998864552	3012.4604760342	1	2913.2730038700	2583.90
PHASE	59864	G>X	14249289	106984	121233289	3012.4604760342	3008.8659683912	2913.2730038700	1	2913.2730038700	2588.17
PHASE	59874	X>G	14249290	108588	122837290	2913.2730038700	3926.5998864552	3012.4604760342	1	2913.2730038700	2613.73
PHASE	60874	G>X	14497146	108589	123086146	3012.4604760342	3008.8659683912	2913.2730038700	1	2913.2730038700	2618.12
PHASE	60884	X>G	14497147	110145	124642147	2913.2730038700	3926.5998864552	3012.4604760342	1	2913.2730038700	2644.46
PHASE	61884	G>X	14744283	110146	124890283	3012.4604760342	3008.8659683912	2913.2730038700	1	2913.2730038700	2649.01
PHASE	61894	X>G	14744284	111606	126350284	2913.2730038700	3926.5998864552	3012.4604760342	1	2913.2730038700	2676.71
PHASE	62894	G>X	14988396	111607	126595396	3012.4604760342	3008.8659683912	2913.2730038700	1	2913.2730038700	2681.11
PHASE	62904	X>G	14988397	112923	127911397	2913.2730038700	3926.5998864552	3012.4604760342	1	2913.2730038700	2700.61
PHASE	63904	G>X	15229341	112924	128153341	3012.4604760342	3008.8659683912	2913.2730038700	1	2913.2730038700	2704.91
IMP	63906	X	129069341	2910.9018694494	2718.55
PHASE	63914	X>G	15229342	115200	130429342	2910.9018694494	3854.9817962131	3012.4604760342	1	2910.9018694494	2742.17
PHASE	64914	G>X	15476430	115201	130677430	3012.4604760342	3008.8659683912	2910.9018694494	1	2910.9018694494	2746.50
IMP	64918	X	131549430	2910.7226973139	2760.69
PHASE	64924	X>G	15476431	117573	133049431	2910.7226973139	4210.3016982125	3012.4604760342	1	2910.7226973139	2785.67
PHASE	65924	G>X	15720879	117574	133294879	3012.4604760342	3008.8659683912	2910.7226973139	1	2910.7226973139	2790.10
PHASE	65934	X>G	15720880	119802	135522880	2910.7226973139	4210.3016982125	3012.4604760342	1	2910.7226973139	2818.09
PHASE	66934	G>X	15966384	119803	135769384	3012.4604760342	3008.8659683912	2910.7226973139	1	2910.7226973139	2822.51
PHASE	66944	X>G	15966385	121839	137805385	2910.7226973139	4210.3016982125	3012.4604760342	1	2910.7226973139	2844.82
PHASE	67944	G>X	16206513	121840	138046513	3012.4604760342	3008.8659683912	2910.7226973139	1	2910.7226973139	2849.07
PHASE	67954	X>G	16206514	124164	140370514	2910.7226973139	4210.3016982125	3012.4604760342	1	2910.7226973139	2877.48
PHASE	68954	G>X	16461906	124165	140626906	3012.4604760342	3008.8659683912	2910.7226973139	1	2910.7226973139	2882.03
PHASE	68964	X>G	16461907	126057	142518907	2910.7226973139	4210.3016982125	3012.4604760342	1	2910.7226973139	2905.47
PHASE	69964	G>X	16706595	126058	142764595	3012.4604760342	3008.8659683912	2910.7226973139	1	2910.7226973139	2909.74
PHASE	69974	X>G	16706596	128478	145184596	2910.7226973139	4210.3016982125	3012.4604760342	1	2910.7226973139	2941.96
PHASE	70974	G>X	16957620	128479	145436620	3012.4604760342	3008.8659683912	2910.7226973139	1	2910.7226973139	2946.37
PHASE	70984	X>G	16957621	130515	147472621	2910.7226973139	4210.3016982125	3012.4604760342	1	2910.7226973139	2970.22
PHASE	71984	G>X	17202837	130516	147718837	3012.4604760342	3008.8659683912	2910.7226973139	1	2910.7226973139	2974.44
IMP	71990	X	149218837	2910.5641552311	2997.62
PHASE	71994	X>G	17202838	133176	150378838	2910.5641552311	5111.7014541509	3012.4604760342	1	2910.5641552311	3024.42
PHASE	72994	G>X	17452470	133177	150629470	3012.4604760342	3008.8659683912	2910.5641552311	1	2910.5641552311	3028.67
PHASE	73004	X>G	17452471	135453	152905471	2910.5641552311	5111.7014541509	3012.4604760342	1	2910.5641552311	3094.21
PHASE	74004	G>X	17702295	135454	153156295	3012.4604760342	3008.8659683912	2910.5641552311	1	2910.5641552311	3098.50
PHASE	74014	X>G	17702296	138162	155864296	2910.5641552311	5111.7014541509	3012.4604760342	1	2910.5641552311	3175.37
PHASE	75014	G>X	17951544	138163	156114544	3012.4604760342	3008.8659683912	2910.5641552311	1	2910.5641552311	3179.77
PHASE	75024	X>G	17951545	140151	158102545	2910.5641552311	5111.7014541509	3012.4604760342	1	2910.5641552311	3240.64
PHASE	76024	G>X	18199209	140152	158351209	3012.4604760342	3008.8659683912	2910.5641552311	1	2910.5641552311	3245.08
IMP	76028	X	159127209	2906.7719893679	3266.84
PHASE	76034	X>G	18199210	141804	160003210	2906.7719893679	5145.1431049932	3012.4604760342	1	2906.7719893679	3298.37
PHASE	77034	G>X	18447978	141805	160252978	3012.4604760342	3008.8659683912	2906.7719893679	1	2906.7719893679	3304.01
PHASE	77044	X>G	18447979	144033	162480979	2906.7719893679	5145.1431049932	3012.4604760342	1	2906.7719893679	3372.52
PHASE	78044	G>X	18696027	144034	162730027	3012.4604760342	3008.8659683912	2906.7719893679	1	2906.7719893679	3376.66
PHASE	78054	X>G	18696028	146118	164814028	2906.7719893679	5145.1431049932	3012.4604760342	1	2906.7719893679	3446.69
PHASE	79054	G>X	18942252	146119	165061252	3012.4604760342	3008.8659683912	2906.7719893679	1	2906.7719893679	3451.07
PHASE	79064	X>G	18942253	148395	167337253	2906.7719893679	5145.1431049932	3012.4604760342	1	2906.7719893679	3516.24
PHASE	80064	G>X	19187757	148396	167583757	3012.4604760342	3008.8659683912	2906.7719893679	1	2906.7719893679	3520.69
PHASE	80074	X>G	19187758	149904	169091758	2906.7719893679	5145.1431049932	3012.4604760342	1	2906.7719893679	3562.91
PHASE	81074	G>X	19434270	149905	169339270	3012.4604760342	3008.8659683912	2906.7719893679	1	2906.7719893679	3567.50
PHASE	81084	X>G	19434271	152037	171471271	2906.7719893679	5145.1431049932	3012.4604760342	1	2906.7719893679	3627.79
PHASE	82084	G>X	19685007	152038	171723007	3012.4604760342	3008.8659683912	2906.7719893679	1	2906.7719893679	3632.12
IMP	82088	X	172547007	2906.2813526622	3655.45
PHASE	82094	X>G	19685008	153978	173663008	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	3682.33
PHASE	83094	G>X	19929312	153979	173908312	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	3686.99
PHASE	83104	X>G	19929313	156015	175944313	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	3722.28
PHASE	84104	G>X	20179281	156016	176195281	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	3726.90
PHASE	84114	X>G	20179282	158148	178327282	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	3757.01
PHASE	85114	G>X	20428674	158149	178577674	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	3761.27
PHASE	85124	X>G	20428675	160089	180517675	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	3789.75
PHASE	86124	G>X	20679459	160090	180769459	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	3794.37
PHASE	86134	X>G	20679460	161694	182373460	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	3815.65
PHASE	87134	G>X	20928228	161695	182623228	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	3819.84
PHASE	87144	X>G	20928229	163539	184467229	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	3847.09
PHASE	88144	G>X	21176661	163540	184716661	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	3851.61
PHASE	88154	X>G	21176662	165528	186704662	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	3882.83
PHASE	89154	G>X	21422358	165529	186951358	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	3887.20
PHASE	89164	X>G	21422359	166989	188411359	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	3914.33
PHASE	90164	G>X	21670551	166990	188660551	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	3918.83
PHASE	90174	X>G	21670552	168834	190504552	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	3944.69
PHASE	91174	G>X	21917976	168835	190752976	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	3948.92
PHASE	91184	X>G	21917977	171159	193076977	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	3984.62
PHASE	92184	G>X	22165929	171160	193325929	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	3988.81
PHASE	92194	X>G	22165930	173244	195409930	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	4017.76
PHASE	93194	G>X	22418490	173245	195663490	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	4022.49
PHASE	93204	X>G	22418491	174705	197123491	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	4045.32
PHASE	94204	G>X	22662171	174706	197368171	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	4050.08
PHASE	94214	X>G	22662172	176214	198876172	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	4070.85
PHASE	95214	G>X	22908300	176215	199123300	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	4075.06
PHASE	95224	X>G	22908301	177819	200727301	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	4098.63
PHASE	96224	G>X	23158125	177820	200978125	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	4102.86
PHASE	96234	X>G	23158126	179712	202870126	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	4131.78
PHASE	97234	G>X	23411550	179713	203124550	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	4136.15
PHASE	97244	X>G	23411551	181605	205016551	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	4166.06
PHASE	98244	G>X	23656767	181606	205262767	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	4170.34
PHASE	98254	X>G	23656768	184074	207730768	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	4222.39
PHASE	99254	G>X	23904432	184075	207979432	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	4226.61
PHASE	99264	X>G	23904433	186111	210015433	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	4252.67
PHASE	100264	G>X	24153393	186112	210265393	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	4257.15
PHASE	100274	X>G	24153394	188244	212397394	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	4286.02
PHASE	101274	G>X	24405522	188245	212650522	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	4290.35
PHASE	101284	X>G	24405523	190185	214590523	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	4317.49
PHASE	102284	G>X	24655635	190186	214841635	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	4322.12
PHASE	102294	X>G	24655636	191790	216445636	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	4351.50
PHASE	103294	G>X	24901812	191791	216692812	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	4356.01
PHASE	103304	X>G	24901813	193539	218440813	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	4381.45
PHASE	104304	G>X	25152213	193540	218692213	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	4385.70
PHASE	104314	X>G	25152214	195432	220584214	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	4411.17
PHASE	105314	G>X	25407462	195433	220840462	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	4415.42
PHASE	105324	X>G	25407463	197325	222732463	2906.2813526622	3971.4105266742	3012.4604760342	1	2906.2813526622	4443.13
PHASE	106324	G>X	25663239	197326	222989239	3012.4604760342	3008.8659683912	2906.2813526622	1	2906.2813526622	4447.43
IMP	106326	X	223809239	2900.4085883808	4459.36
PHASE	106334	X>G	25663240	199890	225553240	2900.4085883808	3678.0317215569	3012.4604760342	1	2900.4085883808	4483.95
PHASE	107334	G>X	25913832	199891	225804832	3012.4604760342	3008.8659683912	2900.4085883808	1	2900.4085883808	4488.28
PHASE	107344	X>G	25913833	202215	228128833	2900.4085883808	3678.0317215569	3012.4604760342	1	2900.4085883808	4527.26
PHASE	108344	G>X	26165865	202216	228381865	3012.4604760342	3008.8659683912	2900.4085883808	1	2900.4085883808	4531.94
PHASE	108354	X>G	26165866	204396	230561866	2900.4085883808	3678.0317215569	3012.4604760342	1	2900.4085883808	4563.09
PHASE	109354	G>X	26411946	204397	230808946	3012.4604760342	3008.8659683912	2900.4085883808	1	2900.4085883808	4567.41
PHASE	109364	X>G	26411947	206193	232604947	2900.4085883808	3678.0317215569	3012.4604760342	1	2900.4085883808	4611.12
PHASE	110364	G>X	26659323	206194	232853323	3012.4604760342	3008.8659683912	2900.4085883808	1	2900.4085883808	4615.45
PHASE	110374	X>G	26659324	208326	234985324	2900.4085883808	3678.0317215569	3012.4604760342	1	2900.4085883808	4653.94
PHASE	111374	G>X	26911788	208327	235238788	3012.4604760342	3008.8659683912	2900.4085883808	1	2900.4085883808	4658.42
PHASE	111384	X>G	26911789	210555	237466789	2900.4085883808	3678.0317215569	3012.4604760342	1	2900.4085883808	4696.84
PHASE	112384	G>X	27162813	210556	237718813	3012.4604760342	3008.8659683912	2900.4085883808	1	2900.4085883808	4701.54
PHASE	112394	X>G	27162814	212880	240042814	2900.4085883808	3678.0317215569	3012.4604760342	1	2900.4085883808	4735.99
PHASE	113394	G>X	27412638	212881	240293638	3012.4604760342	3008.8659683912	2900.4085883808	1	2900.4085883808	4740.56
PHASE	113404	X>G	27412639	215061	242473639	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	4779.91
IMP	113404	G	242473639	2897.8902539145	4779.91
PHASE	114404	G>X	27660783	215062	242722783	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	4784.30
PHASE	114414	X>G	27660784	217242	244902784	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	4833.41
PHASE	115414	G>X	27907248	217243	245150248	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	4837.70
PHASE	115424	X>G	27907249	219807	247714249	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	4891.75
PHASE	116424	G>X	28155201	219808	247963201	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	4896.21
PHASE	116434	X>G	28155202	222372	250527202	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	4946.11
PHASE	117434	G>X	28396338	222373	250769338	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	4950.49
PHASE	117444	X>G	28396339	224601	252997339	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	4994.92
PHASE	118444	G>X	28649763	224602	253251763	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	4999.35
PHASE	118454	X>G	28649764	226686	255335764	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	5047.68
PHASE	119454	G>X	28898484	226687	255585484	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	5052.32
PHASE	119464	X>G	28898485	229587	258485485	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	5124.80
PHASE	120464	G>X	29146341	229588	258734341	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	5129.44
PHASE	120474	X>G	29146342	232056	261202342	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	5171.61
PHASE	121474	G>X	29390694	232057	261447694	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	5175.99
PHASE	121484	X>G	29390695	234093	263483695	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	5213.58
PHASE	122484	G>X	29638455	234094	263732455	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	5217.59
PHASE	122494	X>G	29638456	236130	265768456	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	5264.26
PHASE	123494	G>X	29887512	236131	266018512	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	5268.71
PHASE	123504	X>G	29887513	238599	268486513	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	5320.06
PHASE	124504	G>X	30134457	238600	268734457	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	5324.50
PHASE	124514	X>G	30134458	240732	270866458	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	5358.28
PHASE	125514	G>X	30379386	240733	271112386	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	5362.51
PHASE	125524	X>G	30379387	243537	273916387	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	5417.65
PHASE	126524	G>X	30626763	243538	274164763	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	5422.21
PHASE	126534	X>G	30626764	245526	276152764	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	5457.72
PHASE	127534	G>X	30873564	245527	276400564	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	5462.23
PHASE	127544	X>G	30873565	247947	278820565	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	5513.18
PHASE	128544	G>X	31120749	247948	279068749	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	5517.41
PHASE	128554	X>G	31120750	250704	281824750	2897.8902539145	4959.0851894616	3012.4604760342	1	2897.8902539145	5570.60
PHASE	129554	G>X	31369326	250705	282074326	3012.4604760342	3008.8659683912	2897.8902539145	1	2897.8902539145	5574.67
IMP	129562	X	283674326	2894.1792809252	5613.69
PHASE	129564	X>G	31369327	252453	283822327	2894.1792809252	4149.3177181138	3012.4604760342	1	2894.1792809252	5618.60
PHASE	130564	G>X	31622607	252454	284076607	3012.4604760342	3008.8659683912	2894.1792809252	1	2894.1792809252	5622.48
PHASE	130574	X>G	31622608	253482	285104608	2894.1792809252	4149.3177181138	3012.4604760342	1	2894.1792809252	5652.39
PHASE	131574	G>X	31871088	253483	285354088	3012.4604760342	3008.8659683912	2894.1792809252	1	2894.1792809252	5656.91
PHASE	131584	X>G	31871089	255471	287342089	2894.1792809252	4149.3177181138	3012.4604760342	1	2894.1792809252	5719.49
PHASE	132584	G>X	32122113	255472	287594113	3012.4604760342	3008.8659683912	2894.1792809252	1	2894.1792809252	5723.47
PHASE	132594	X>G	32122114	256356	288478114	2894.1792809252	4149.3177181138	3012.4604760342	1	2894.1792809252	5752.20
PHASE	133594	G>X	32369442	256357	288726442	3012.4604760342	3008.8659683912	2894.1792809252	1	2894.1792809252	5756.66
PHASE	133604	X>G	32369443	257625	289994443	2894.1792809252	4149.3177181138	3012.4604760342	1	2894.1792809252	5797.59
PHASE	134604	G>X	32616435	257626	290242435	3012.4604760342	3008.8659683912	2894.1792809252	1	2894.1792809252	5801.58
IMP	134606	X	290918435	2891.8829838061	5825.47
PHASE	134614	X>G	32616436	258894	291510436	2891.8829838061	4114.6075831744	3012.4604760342	1	2891.8829838061	5847.54
PHASE	135614	G>X	32861748	258895	291756748	3012.4604760342	3008.8659683912	2891.8829838061	1	2891.8829838061	5851.61
PHASE	135624	X>G	32861749	259779	292640749	2891.8829838061	4114.6075831744	3012.4604760342	1	2891.8829838061	5878.00
PHASE	136624	G>X	33107205	259780	292887205	3012.4604760342	3008.8659683912	2891.8829838061	1	2891.8829838061	5882.07
PHASE	136634	X>G	33107206	261048	294155206	2891.8829838061	4114.6075831744	3012.4604760342	1	2891.8829838061	5918.06
PHASE	137634	G>X	33357798	261049	294406798	3012.4604760342	3008.8659683912	2891.8829838061	1	2891.8829838061	5922.21
PHASE	137644	X>G	33357799	262269	295626799	2891.8829838061	4114.6075831744	3012.4604760342	1	2891.8829838061	5963.71
PHASE	138644	G>X	33602103	262270	295872103	3012.4604760342	3008.8659683912	2891.8829838061	1	2891.8829838061	5967.67
PHASE	138654	X>G	33602104	263538	297140104	2891.8829838061	4114.6075831744	3012.4604760342	1	2891.8829838061	6007.43
PHASE	139654	G>X	33846696	263539	297385696	3012.4604760342	3008.8659683912	2891.8829838061	1	2891.8829838061	6011.53
PHASE	139664	X>G	33846697	264519	298365697	2891.8829838061	4114.6075831744	3012.4604760342	1	2891.8829838061	6041.41
PHASE	140664	G>X	34099929	264520	298619929	3012.4604760342	3008.8659683912	2891.8829838061	1	2891.8829838061	6045.45
PHASE	140674	X>G	34099930	265500	299599930	2891.8829838061	4114.6075831744	3012.4604760342	1	2891.8829838061	6074.99
PHASE	141674	G>X	34343226	265501	299844226	3012.4604760342	3008.8659683912	2891.8829838061	1	2891.8829838061	6078.92
RUN	h3e8	H10x1000r11	220	c1000	400	1	0.6	5	0.8	34608875	2891.8829838061	4114.6075831744	0.000000	8	2891.8829838061	1	2692.9348211992	34608875	255462	10187	34343226	265649	96574104744	5454.87	6081.90	stored	300000000	299992226	141676	281	0	2891.8829838061	3012.4604760342	2891.8829838061	1
PERM	h3e8	H10x1000r11	220	c1000 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 6 57 45 20 85 36 53 15 35 29 12 7 48 63 66 31 62 49 76 82 13 4 30 73 79 98 68 71 18 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 41 3 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	h3e8	H10x1000r11	220	c1000	NA	3364.408299	3268.925903	3268.925903	3241.210003	3213.406792	3208.277976	3208.277976	3208.277976	3208.277976	3208.277976	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2968.451030	2945.298016	2945.298016	2945.298016	2945.298016	2945.298016	2945.298016	2945.298016	2945.298016	2945.298016	2945.298016	2945.298016	2945.298016	2945.298016	2945.298016	2945.298016	2945.298016	2945.298016	2945.298016	2945.298016


==> anc/results/hybrid/h3e8_H10x1000r11_221_c1000.txt <==
ARGS	h3e8	H10x1000r11	221	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3904.6811382572	0.01
IMP	2	G	1358	3276.5705060095	0.02
IMP	24	G	7978	3269.8148391782	0.12
IMP	44	G	13634	3263.8665213861	0.20
IMP	152	G	34298	3214.3156695182	0.58
IMP	176	G	42506	3197.6881378472	0.68
IMP	200	G	49322	3160.7814774230	0.78
IMP	248	G	62618	3129.9007095187	0.96
PHASE	398	G>X	85670	1	86670	3129.9007095187	3125.8078299631	3125.8078299631	0	3125.8078299631	1.44
IMP	398	X	86670	3125.8078299631	1.44
IMP	400	X	618670	3066.9104035848	9.54
IMP	402	X	1342670	2973.7798386501	39.53
IMP	406	X	2166670	2970.2354874195	74.56
PHASE	408	X>G	85671	2373	2458671	2970.2354874195	3524.8179165281	3129.9007095187	1	2970.2354874195	86.83
PHASE	1408	G>X	277991	2374	2651991	3104.7654009453	3102.2854885551	2970.2354874195	1	2970.2354874195	90.73
IMP	1410	X	3087991	2962.7028682408	107.47
PHASE	1418	X>G	277992	3450	3727992	2962.7028682408	3716.4684643087	3104.7654009453	1	2962.7028682408	127.37
PHASE	2418	G>X	543944	3451	3994944	3092.9711056314	3079.3971546256	2962.7028682408	1	2962.7028682408	132.56
IMP	2421	X	4288944	2953.5445654666	142.43
IMP	2425	X	4584944	2910.9622561283	148.79
IMP	2426	X	4874944	2881.6084542044	155.84
PHASE	2428	X>G	543945	4575	5118945	2879.0112009838	3666.9282138012	3092.9711056314	1	2879.0112009838	160.44
IMP	2428	G	5118945	2879.0112009838	160.44
PHASE	3428	G>X	833897	4576	5409897	3030.8963733835	3030.8963733835	2879.0112009838	1	2879.0112009838	165.48
PHASE	3438	X>G	833898	5748	6581898	2879.0112009838	3666.9282138012	3030.8963733835	1	2879.0112009838	188.88
PHASE	4438	G>X	1117754	5749	6866754	3018.9682249747	3018.9682249747	2879.0112009838	1	2879.0112009838	193.69
PHASE	4448	X>G	1117755	7449	8566755	2879.0112009838	3666.9282138012	3018.9682249747	1	2879.0112009838	230.98
PHASE	5448	G>X	1352987	7450	8802987	3018.9682249747	3018.9682249747	2879.0112009838	1	2879.0112009838	235.47
PHASE	5458	X>G	1352988	9150	10502988	2879.0112009838	3666.9282138012	3018.9682249747	1	2879.0112009838	270.54
PHASE	6458	G>X	1599068	9151	10750068	2974.8686727190	2973.8080774319	2879.0112009838	1	2879.0112009838	275.18
PHASE	6468	X>G	1599069	10083	11682069	2879.0112009838	3666.9282138012	2974.8686727190	1	2879.0112009838	289.79
PHASE	7468	G>X	1852301	10084	11936301	2974.8686727190	2973.8080774319	2879.0112009838	1	2879.0112009838	294.54
IMP	7470	X	12612301	2877.7370600622	309.05
PHASE	7478	X>G	1852302	12072	13924302	2877.7370600622	3575.0094241305	2974.8686727190	1	2877.7370600622	336.53
PHASE	8478	G>X	2109278	12073	14182278	2974.8686727190	2973.8080774319	2877.7370600622	1	2877.7370600622	341.14
IMP	8484	X	16018278	2874.5956847571	377.57
PHASE	8488	X>G	2109279	14541	16650279	2874.5956847571	3590.9722091036	2974.8686727190	1	2874.5956847571	390.44
PHASE	9488	G>X	2368319	14542	16910319	2973.1165245959	2972.0559293088	2874.5956847571	1	2874.5956847571	395.02
IMP	9490	X	17298319	2862.6133069086	408.52
PHASE	9498	X>G	2368320	15810	18178320	2856.7579052504	3671.8476773136	2973.1165245959	1	2856.7579052504	426.71
IMP	9498	G	18178320	2856.7579052504	426.71
PHASE	10498	G>X	2629472	15811	18440472	2973.1165245959	2972.0559293088	2856.7579052504	1	2856.7579052504	431.25
PHASE	10508	X>G	2629473	17511	20140473	2856.7579052504	3671.8476773136	2973.1165245959	1	2856.7579052504	478.76
PHASE	11508	G>X	2897825	17512	20409825	2973.1165245959	2972.0559293088	2856.7579052504	1	2856.7579052504	483.34
IMP	11516	X	21817825	2832.3039998701	523.43
PHASE	11518	X>G	2897826	19116	22013826	2832.3039998701	3779.8090253089	2973.1165245959	1	2832.3039998701	527.89
PHASE	12518	G>X	3162194	19117	22279194	2973.1165245959	2972.0559293088	2832.3039998701	1	2832.3039998701	532.45
PHASE	12528	X>G	3162195	21153	24315195	2832.3039998701	3779.8090253089	2973.1165245959	1	2832.3039998701	661.25
PHASE	13528	G>X	3423011	21154	24577011	2973.1165245959	2972.0559293088	2832.3039998701	1	2832.3039998701	665.80
PHASE	13538	X>G	3423012	22566	25989012	2832.3039998701	3779.8090253089	2973.1165245959	1	2832.3039998701	722.86
PHASE	14538	G>X	3681140	22567	26248140	2973.1165245959	2972.0559293088	2832.3039998701	1	2832.3039998701	728.27
PHASE	14548	X>G	3681141	23931	27612141	2832.3039998701	3779.8090253089	2973.1165245959	1	2832.3039998701	781.04
PHASE	15548	G>X	3937781	23932	27869781	2973.1165245959	2972.0559293088	2832.3039998701	1	2832.3039998701	785.49
PHASE	15558	X>G	3937782	25440	29377782	2832.3039998701	3779.8090253089	2973.1165245959	1	2832.3039998701	862.23
PHASE	16558	G>X	4199510	25441	29640510	2973.1165245959	2972.0559293088	2832.3039998701	1	2832.3039998701	867.06
PHASE	16568	X>G	4199511	27189	31388511	2832.3039998701	3779.8090253089	2973.1165245959	1	2832.3039998701	933.50
PHASE	17568	G>X	4461143	27190	31651143	2973.1165245959	2972.0559293088	2832.3039998701	1	2832.3039998701	938.19
IMP	17572	X	32523143	2827.2562779097	966.93
PHASE	17578	X>G	4461144	29178	33639144	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	1012.94
PHASE	18578	G>X	4719992	29179	33898992	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	1017.50
PHASE	18588	X>G	4719993	31071	35790993	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	1086.37
PHASE	19588	G>X	4981817	31072	36053817	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	1090.98
PHASE	19598	X>G	4981818	32772	37753818	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	1151.65
PHASE	20598	G>X	5242058	32773	38015058	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	1156.02
PHASE	20608	X>G	5242059	34233	39475059	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	1221.94
PHASE	21608	G>X	5510651	34234	39744651	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	1226.42
PHASE	21618	X>G	5510652	36030	41540652	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	1295.88
PHASE	22618	G>X	5763884	36031	41794884	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	1300.44
PHASE	22628	X>G	5763885	37827	43590885	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	1373.67
PHASE	23628	G>X	6015677	37828	43843677	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	1378.20
PHASE	23638	X>G	6015678	39432	45447678	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	1447.20
PHASE	24638	G>X	6275870	39433	45708870	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	1452.46
PHASE	24648	X>G	6275871	41133	47408871	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	1527.11
PHASE	25648	G>X	6540959	41134	47674959	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	1531.60
PHASE	25658	X>G	6540960	43314	49854960	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	1627.86
PHASE	26658	G>X	6800864	43315	50115864	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	1632.37
PHASE	26668	X>G	6800865	44823	51623865	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	1683.27
PHASE	27668	G>X	7061537	44824	51885537	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	1687.89
PHASE	27678	X>G	7061538	46524	53585538	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	1751.63
PHASE	28678	G>X	7315682	46525	53840682	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	1756.16
PHASE	28688	X>G	7315683	48177	55492683	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	1820.73
PHASE	29688	G>X	7573523	48178	55751523	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	1825.32
PHASE	29698	X>G	7573524	49590	57163524	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	1890.62
PHASE	30698	G>X	7837028	49591	57428028	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	1895.12
PHASE	30708	X>G	7837029	51435	59272029	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	1966.40
PHASE	31708	G>X	8100245	51436	59536245	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	1970.85
PHASE	31718	X>G	8100246	53232	61332246	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	2032.99
PHASE	32718	G>X	8353718	53233	61586718	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	2037.38
PHASE	32728	X>G	8353719	54645	62998719	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	2091.13
PHASE	33728	G>X	8614727	54646	63260727	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	2095.63
PHASE	33738	X>G	8614728	56682	65296728	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	2193.18
PHASE	34738	G>X	8880776	56683	65563776	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	2197.88
PHASE	34748	X>G	8880777	58479	67359777	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	2285.40
PHASE	35748	G>X	9144233	58480	67624233	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	2291.50
PHASE	35758	X>G	9144234	60468	69612234	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	2408.47
PHASE	36758	G>X	9405578	60469	69874578	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	2414.12
PHASE	36768	X>G	9405579	62217	71622579	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	2495.01
PHASE	37768	G>X	9679499	62218	71897499	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	2499.51
PHASE	37778	X>G	9679500	63822	73501500	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	2567.43
PHASE	38778	G>X	9939212	63823	73762212	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	2571.87
PHASE	38788	X>G	9939213	65667	75606213	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	2652.49
PHASE	39788	G>X	10196765	65668	75864765	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	2657.00
PHASE	39798	X>G	10196766	67656	77852766	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	2754.98
PHASE	40798	G>X	10459166	67657	78116166	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	2759.57
PHASE	40808	X>G	10459167	69069	79528167	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	2825.14
PHASE	41808	G>X	10721279	69070	79791279	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	2829.86
PHASE	41818	X>G	10721280	71202	81923280	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	2907.87
PHASE	42818	G>X	10983392	71203	82186392	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	2912.48
PHASE	42828	X>G	10983393	72855	83838393	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	2976.18
PHASE	43828	G>X	11248721	72856	84104721	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	2980.95
PHASE	43838	X>G	11248722	74412	85660722	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	3041.49
PHASE	44838	G>X	11513186	74413	85926186	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	3046.05
PHASE	44848	X>G	11513187	76113	87626187	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	3106.50
PHASE	45848	G>X	11771123	76114	87885123	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	3110.90
PHASE	45858	X>G	11771124	77910	89681124	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	3205.68
PHASE	46858	G>X	12030020	77911	89941020	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	3210.35
PHASE	46868	X>G	12030021	79707	91737021	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	3293.92
PHASE	47868	G>X	12282725	79708	91990725	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	3298.46
PHASE	47878	X>G	12282726	81264	93546726	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	3357.65
PHASE	48878	G>X	12546662	81265	93811662	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	3362.11
PHASE	48888	X>G	12546663	82869	95415663	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	3427.76
PHASE	49888	G>X	12806471	82870	95676471	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	3432.28
PHASE	49898	X>G	12806472	84570	97376472	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	3507.39
PHASE	50898	G>X	13067048	84571	97638048	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	3512.25
PHASE	50908	X>G	13067049	86175	99242049	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	3583.11
PHASE	51908	G>X	13322057	86176	99498057	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	3587.66
PHASE	51918	X>G	13322058	88068	101390058	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	3659.68
PHASE	52918	G>X	13581002	88069	101650002	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	3664.53
PHASE	52928	X>G	13581003	89769	103350003	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	3739.17
PHASE	53928	G>X	13845611	89770	103615611	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	3743.48
PHASE	53938	X>G	13845612	91518	105363612	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	3805.27
PHASE	54938	G>X	14107148	91519	105626148	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	3810.00
PHASE	54948	X>G	14107149	93267	107374149	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	3877.57
PHASE	55948	G>X	14365133	93268	107633133	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	3881.94
PHASE	55958	X>G	14365134	94872	109237134	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	3952.83
PHASE	56958	G>X	14624510	94873	109497510	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	3957.49
PHASE	56968	X>G	14624511	96573	111197511	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	4038.02
PHASE	57968	G>X	14879615	96574	111453615	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	4042.34
PHASE	57978	X>G	14879616	98706	113585616	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	4122.74
PHASE	58978	G>X	15142304	98707	113849304	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	4127.21
PHASE	58988	X>G	15142305	100407	115549305	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	4180.80
PHASE	59988	G>X	15397889	100408	115805889	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	4185.18
PHASE	59998	X>G	15397890	102348	117745890	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	4265.96
PHASE	60998	G>X	15660962	102349	118009962	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	4270.52
PHASE	61008	X>G	15660963	104193	119853963	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	4353.21
PHASE	62008	G>X	15918995	104194	120112995	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	4358.00
PHASE	62018	X>G	15918996	106422	122340996	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	4475.54
PHASE	63018	G>X	16175012	106423	122598012	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	4480.11
PHASE	63028	X>G	16175013	107739	123914013	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	4520.84
PHASE	64028	G>X	16436501	107740	124176501	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	4525.34
PHASE	64038	X>G	16436502	109824	126260502	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	4606.19
PHASE	65038	G>X	16694150	109825	126519150	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	4610.22
PHASE	65048	X>G	16694151	112005	128699151	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	4703.48
PHASE	66048	G>X	16956599	112006	128962599	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	4708.09
PHASE	66058	X>G	16956600	113802	130758600	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	4776.09
PHASE	67058	G>X	17213432	113803	131016432	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	4780.72
PHASE	67068	X>G	17213433	115119	132332433	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	4829.74
PHASE	68068	G>X	17477609	115120	132597609	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	4833.89
PHASE	68078	X>G	17477610	116964	134441610	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	4908.26
PHASE	69078	G>X	17740394	116965	134705394	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	4912.44
PHASE	69088	X>G	17740395	118569	136309395	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	4972.03
PHASE	70088	G>X	17994059	118570	136564059	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	4976.14
PHASE	70098	X>G	17994060	120606	138600060	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	5056.22
PHASE	71098	G>X	18255548	120607	138862548	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	5060.42
PHASE	71108	X>G	18255549	122067	140322549	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	5110.78
PHASE	72108	G>X	18511805	122068	140579805	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	5114.86
PHASE	72118	X>G	18511806	124104	142615806	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	5196.01
PHASE	73118	G>X	18775550	124105	142880550	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	5200.14
PHASE	73128	X>G	18775551	125421	144196551	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	5255.35
PHASE	74128	G>X	19036991	125422	144458991	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	5259.45
PHASE	74138	X>G	19036992	127314	146350992	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	5348.47
PHASE	75138	G>X	19300160	127315	146615160	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	5352.61
PHASE	75148	X>G	19300161	129015	148315161	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	5412.36
PHASE	76148	G>X	19558145	129016	148574145	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	5416.34
PHASE	76158	X>G	19558146	130428	149986146	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	5473.09
PHASE	77158	G>X	19810706	130429	150239706	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	5477.15
PHASE	77168	X>G	19810707	132081	151891707	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	5542.99
PHASE	78168	G>X	20072915	132082	152154915	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	5547.19
PHASE	78178	X>G	20072916	133782	153854916	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	5608.37
PHASE	79178	G>X	20336996	133783	154119996	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	5612.50
PHASE	79188	X>G	20336997	135195	155531997	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	5660.61
PHASE	80188	G>X	20593973	135196	155789973	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	5664.79
PHASE	80198	X>G	20593974	136608	157201974	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	5706.76
PHASE	81198	G>X	20859686	136609	157468686	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	5710.98
PHASE	81208	X>G	20859687	138165	159024687	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	5766.85
PHASE	82208	G>X	21121271	138166	159287271	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	5771.06
PHASE	82218	X>G	21121272	139818	160939272	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	5834.06
PHASE	83218	G>X	21383528	139819	161202528	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	5837.98
PHASE	83228	X>G	21383529	141711	163094529	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	5910.53
PHASE	84228	G>X	21645161	141712	163357161	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	5914.68
PHASE	84238	X>G	21645162	143220	164865162	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	5970.46
PHASE	85238	G>X	21908666	143221	165129666	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	5974.45
PHASE	85248	X>G	21908667	145257	167165667	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	6037.86
PHASE	86248	G>X	22169291	145258	167427291	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	6042.00
PHASE	86258	X>G	22169292	146814	168983292	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	6089.76
PHASE	87258	G>X	22427756	146815	169242756	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	6093.83
PHASE	87268	X>G	22427757	148323	170750757	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	6141.31
PHASE	88268	G>X	22686365	148324	171010365	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	6145.36
PHASE	88278	X>G	22686366	150408	173094366	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	6240.95
PHASE	89278	G>X	22943966	150409	173352966	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	6245.02
PHASE	89288	X>G	22943967	152493	175436967	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	6339.01
PHASE	90288	G>X	23200079	152494	175694079	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	6343.21
PHASE	90298	X>G	23200080	154434	177634080	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	6409.42
PHASE	91298	G>X	23469776	154435	177904776	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	6413.46
PHASE	91308	X>G	23469777	156375	179844777	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	6490.83
PHASE	92308	G>X	23729873	156376	180105873	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	6494.99
PHASE	92318	X>G	23729874	158460	182189874	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	6572.51
PHASE	93318	G>X	23991362	158461	182452362	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	6576.42
PHASE	93328	X>G	23991363	160449	184440363	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	6657.66
PHASE	94328	G>X	24246371	160450	184696371	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	6661.65
PHASE	94338	X>G	24246372	162246	186492372	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	6719.74
PHASE	95338	G>X	24513092	162247	186760092	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	6723.65
PHASE	95348	X>G	24513093	164523	189036093	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	6837.54
PHASE	96348	G>X	24775541	164524	189299541	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	6841.55
PHASE	96358	X>G	24775542	166320	191095542	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	6900.29
PHASE	97358	G>X	25039382	166321	191360382	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	6904.24
PHASE	97368	X>G	25039383	168021	193060383	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	6965.98
PHASE	98368	G>X	25297751	168022	193319751	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	6970.11
PHASE	98378	X>G	25297752	170058	195355752	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7033.92
PHASE	99378	G>X	25563800	170059	195622800	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7037.79
PHASE	99388	X>G	25563801	171663	197226801	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7087.06
PHASE	100388	G>X	25826297	171664	197490297	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7090.82
PHASE	100398	X>G	25826298	173796	199622298	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7171.04
PHASE	101398	G>X	26091866	173797	199888866	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7174.79
PHASE	101408	X>G	26091867	175737	201828867	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7247.42
PHASE	102408	G>X	26342219	175738	202080219	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7251.07
PHASE	102418	X>G	26342220	177342	203684220	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7301.39
PHASE	103418	G>X	26601788	177343	203944788	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7305.30
PHASE	103428	X>G	26601789	179091	205692789	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7376.76
PHASE	104428	G>X	26860781	179092	205952781	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7380.64
PHASE	104438	X>G	26860782	180936	207796782	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7443.47
PHASE	105438	G>X	27112814	180937	208049814	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7447.26
PHASE	105448	X>G	27112815	182493	209605815	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7497.89
PHASE	106448	G>X	27373343	182494	209867343	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7501.67
PHASE	106458	X>G	27373344	184242	211615344	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7563.47
PHASE	107458	G>X	27632240	184243	211875240	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7566.93
PHASE	107468	X>G	27632241	185751	213383241	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7614.82
PHASE	108468	G>X	27891473	185752	213643473	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7618.54
PHASE	108478	X>G	27891474	187692	215583474	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7672.04
PHASE	109478	G>X	28150994	187693	215843994	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7675.66
PHASE	109488	X>G	28150995	189393	217543995	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7736.60
PHASE	110488	G>X	28416179	189394	217810179	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7740.38
PHASE	110498	X>G	28416180	191142	219558180	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7792.09
PHASE	111498	G>X	28675220	191143	219818220	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7795.74
PHASE	111508	X>G	28675221	193467	222142221	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7863.89
PHASE	112508	G>X	28933493	193468	222401493	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7867.64
PHASE	112518	X>G	28933494	195072	224005494	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7936.11
PHASE	113518	G>X	29196854	195073	224269854	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7939.97
PHASE	113528	X>G	29196855	196725	225921855	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	7990.91
PHASE	114528	G>X	29462903	196726	226188903	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	7994.77
PHASE	114538	X>G	29462904	198762	228224904	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	8067.53
PHASE	115538	G>X	29724008	198763	228487008	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	8071.12
PHASE	115548	X>G	29724009	200751	230475009	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	8155.03
PHASE	116548	G>X	29987417	200752	230739417	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	8158.89
PHASE	116558	X>G	29987418	202932	232919418	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	8237.59
PHASE	117558	G>X	30249002	202933	233182002	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	8241.25
PHASE	117568	X>G	30249003	204873	235122003	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	8308.00
PHASE	118568	G>X	30504011	204874	235378011	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	8311.71
PHASE	118578	X>G	30504012	206814	237318012	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	8369.68
PHASE	119578	G>X	30762140	206815	237577140	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	8373.58
PHASE	119588	X>G	30762141	208659	239421141	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	8435.75
PHASE	120588	G>X	31028909	208660	239688909	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	8439.70
PHASE	120598	X>G	31028910	210840	241868910	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	8526.16
PHASE	121598	G>X	31286174	210841	242127174	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	8529.83
PHASE	121608	X>G	31286175	212685	243971175	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	8597.65
PHASE	122608	G>X	31546703	212686	244232703	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	8601.25
PHASE	122618	X>G	31546704	214002	245548704	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	8631.33
PHASE	123618	G>X	31807328	214003	245810328	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	8635.04
PHASE	123628	X>G	31807329	215895	247702329	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	8696.70
PHASE	124628	G>X	32061569	215896	247957569	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	8700.26
PHASE	124638	X>G	32061570	218028	250089570	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	8789.09
PHASE	125638	G>X	32324546	218029	250353546	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	8792.80
PHASE	125648	X>G	32324547	219729	252053547	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	8865.30
PHASE	126648	G>X	32583251	219730	252313251	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	8869.22
PHASE	126658	X>G	32583252	221574	254157252	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	8948.48
PHASE	127658	G>X	32844740	221575	254419740	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	8952.43
PHASE	127668	X>G	32844741	223227	256071741	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	9021.70
PHASE	128668	G>X	33097589	223228	256325589	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	9025.59
PHASE	128678	X>G	33097590	225408	258505590	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	9122.19
PHASE	129678	G>X	33353942	225409	258762942	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	9126.19
PHASE	129688	X>G	33353943	227157	260510943	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	9188.78
PHASE	130688	G>X	33602951	227158	260760951	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	9192.62
PHASE	130698	X>G	33602952	229386	262988952	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	9279.79
PHASE	131698	G>X	33865160	229387	263252160	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	9283.76
PHASE	131708	X>G	33865161	231039	264904161	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	9330.38
PHASE	132708	G>X	34127897	231040	265167897	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	9334.22
PHASE	132718	X>G	34127898	233220	267347898	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	9405.79
PHASE	133718	G>X	34382666	233221	267603666	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	9409.36
PHASE	133728	X>G	34382667	235017	269399667	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	9459.97
PHASE	134728	G>X	34642667	235018	269660667	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	9463.54
PHASE	134738	X>G	34642668	236622	271264668	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	9509.58
PHASE	135738	G>X	34909052	236623	271532052	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	9513.24
PHASE	135748	X>G	34909053	238563	273472053	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	9595.73
PHASE	136748	G>X	35170157	238564	273734157	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	9599.72
PHASE	136758	X>G	35170158	240216	275386158	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	9657.54
PHASE	137758	G>X	35426270	240217	275643270	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	9661.57
PHASE	137768	X>G	35426271	241965	277391271	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	9725.88
PHASE	138768	G>X	35689007	241966	277655007	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	9729.82
PHASE	138778	X>G	35689008	243666	279355008	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	9781.55
PHASE	139778	G>X	35945552	243667	279612552	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	9785.42
PHASE	139788	X>G	35945553	245559	281504553	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	9868.35
PHASE	140788	G>X	36201809	245560	281761809	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	9871.95
PHASE	140798	X>G	36201810	247404	283605810	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	9939.88
PHASE	141798	G>X	36457970	247405	283862970	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	9943.49
PHASE	141808	X>G	36457971	249009	285466971	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	9996.27
PHASE	142808	G>X	36715139	249010	285725139	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	10000.06
PHASE	142818	X>G	36715140	250758	287473140	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	10067.09
PHASE	143818	G>X	36974324	250759	287733324	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	10071.06
PHASE	143828	X>G	36974325	252315	289289325	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	10138.35
PHASE	144828	G>X	37233557	252316	289549557	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	10142.45
PHASE	144838	X>G	37233558	254016	291249558	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	10214.95
PHASE	145838	G>X	37495574	254017	291512574	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	10218.99
PHASE	145848	X>G	37495575	255861	293356575	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	10285.17
PHASE	146848	G>X	37755767	255862	293617767	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	10288.82
PHASE	146858	X>G	37755768	257562	295317768	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	10346.49
PHASE	147858	G>X	38016104	257563	295579104	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	10350.22
PHASE	147868	X>G	38016105	259263	297279105	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	10406.47
PHASE	148868	G>X	38277257	259264	297541257	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	10410.28
PHASE	148878	X>G	38277258	260724	299001258	2827.2562779097	3775.9768398179	2973.1165245959	1	2827.2562779097	10454.24
PHASE	149878	G>X	38541098	260725	299266098	2973.1165245959	2972.0559293088	2827.2562779097	1	2827.2562779097	10457.81
RUN	h3e8	H10x1000r11	221	c1000	400	1	0.6	5	0.8	38802553	2827.2562779097	3775.9768398179	0.000000	10	2827.2562779097	1	2723.3431276986	38802553	236256	25199	38541098	261455	119851885188	9844.96	10477.90	stored	300000000	299996098	149883	297	0	2827.2562779097	2973.1165245959	2827.2562779097	1
PERM	h3e8	H10x1000r11	221	c1000 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	h3e8	H10x1000r11	221	c1000	NA	3276.570506	3269.814839	3263.866521	3263.866521	3263.866521	3263.866521	3214.315670	3214.315670	3197.688138	3160.781477	3160.781477	3160.781477	3129.900710	3129.900710	3129.900710	3129.900710	3129.900710	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2970.235487	2962.702868	2962.702868	2962.702868	2962.702868


==> anc/results/hybrid/h3e8_H10x1000r11_222_c1000.txt <==
ARGS	h3e8	H10x1000r11	222	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3919.1525604719	0.01
IMP	2	G	1262	3697.1049968716	0.02
IMP	4	G	2562	3491.7433010825	0.03
IMP	6	G	3046	3486.2828126981	0.04
IMP	8	G	4010	3328.2817199884	0.05
IMP	22	G	8166	3272.2439179516	0.11
IMP	48	G	16138	3238.8612778993	0.22
IMP	50	G	16430	3217.4978149460	0.23
IMP	64	G	18906	3215.8311511132	0.27
IMP	156	G	34402	3211.1902641898	0.57
IMP	168	G	36538	3210.4957358825	0.61
IMP	172	G	36930	3205.6698020037	0.63
PHASE	322	G>X	62478	1	63478	3205.6698020037	3052.8076058520	3052.8076058520	0	3052.8076058520	1.13
IMP	322	X	63478	3052.8076058520	1.14
IMP	324	X	643478	2990.5529260477	16.47
IMP	328	X	1227478	2989.4628978999	34.39
PHASE	332	X>G	62479	1845	1907479	2989.4628978999	3833.5543552926	3205.6698020037	1	2989.4628978999	52.39
PHASE	1332	G>X	312735	1846	2158735	2994.5991593514	2990.0675252553	2989.4628978999	1	2989.4628978999	57.03
IMP	1340	X	3566735	2935.3477077013	104.26
PHASE	1342	X>G	312736	3882	4194736	2935.3477077013	5014.3337211161	2994.5991593514	1	2935.3477077013	130.87
PHASE	2342	G>X	518400	3883	4401400	2990.9543147589	2986.4226806629	2935.3477077013	1	2935.3477077013	134.86
IMP	2346	X	5417400	2911.3363014239	156.78
IMP	2347	X	5467400	2892.3631353524	157.91
IMP	2350	X	6145400	2886.8426731663	169.12
PHASE	2352	X>G	518401	6111	6629401	2886.8426731663	4896.1604558069	2990.9543147589	1	2886.8426731663	174.33
PHASE	3352	G>X	745617	6112	6857617	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	178.72
PHASE	3362	X>G	745618	8676	9421618	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	251.89
PHASE	4362	G>X	1002258	8677	9679258	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	256.33
PHASE	4372	X>G	1002259	10377	11379259	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	308.91
PHASE	5372	G>X	1254195	10378	11632195	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	313.35
PHASE	5382	X>G	1254196	12270	13524196	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	381.09
PHASE	6382	G>X	1502676	12271	13773676	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	385.29
PHASE	6392	X>G	1502677	14595	16097677	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	434.30
PHASE	7392	G>X	1751541	14596	16347541	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	438.82
PHASE	7402	X>G	1751542	16632	18383542	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	490.17
PHASE	8402	G>X	1995798	16633	18628798	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	494.55
PHASE	8412	X>G	1995799	18573	20568799	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	542.71
PHASE	9412	G>X	2241783	18574	20815783	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	547.12
PHASE	9422	X>G	2241784	20370	22611784	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	588.86
PHASE	10422	G>X	2498856	20371	22869856	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	593.48
PHASE	10432	X>G	2498857	23271	25769857	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	654.31
PHASE	11432	G>X	2742393	23272	26014393	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	658.85
PHASE	11442	X>G	2742394	25356	28098394	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	715.82
PHASE	12442	G>X	2996010	25357	28353010	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	720.11
PHASE	12452	X>G	2996011	28209	31205011	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	787.32
PHASE	13452	G>X	3248283	28210	31458283	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	791.85
PHASE	13462	X>G	3248284	30678	33926284	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	852.66
PHASE	14462	G>X	3498540	30679	34177540	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	857.44
PHASE	14472	X>G	3498541	33243	36741541	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	942.48
PHASE	15472	G>X	3748029	33244	36992029	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	946.76
PHASE	15482	X>G	3748030	35088	38836030	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	985.44
PHASE	16482	G>X	4001454	35089	39090454	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	989.59
PHASE	16492	X>G	4001455	37509	41510455	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	1043.32
PHASE	17492	G>X	4257279	37510	41767279	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	1047.62
PHASE	17502	X>G	4257280	40122	44379280	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	1122.02
PHASE	18502	G>X	4503360	40123	44626360	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	1126.90
PHASE	18512	X>G	4503361	41967	46470361	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	1169.99
PHASE	19512	G>X	4753569	41968	46721569	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	1174.29
PHASE	19522	X>G	4753570	44100	48853570	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	1251.68
PHASE	20522	G>X	5003010	44101	49104010	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	1257.75
PHASE	20532	X>G	5003011	46089	51092011	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	1326.95
PHASE	21532	G>X	5251779	46090	51341779	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	1332.11
PHASE	21542	X>G	5251780	48222	53473780	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	1389.79
PHASE	22542	G>X	5502468	48223	53725468	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	1394.06
PHASE	22552	X>G	5502469	50883	56385469	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	1465.76
PHASE	23552	G>X	5759637	50884	56643637	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	1470.48
PHASE	23562	X>G	5759638	53304	59063638	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	1542.79
PHASE	24562	G>X	6016182	53305	59321182	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	1547.15
PHASE	24572	X>G	6016183	55725	61741183	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	1600.32
PHASE	25572	G>X	6257127	55726	61983127	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	1605.14
PHASE	25582	X>G	6257128	57954	64211128	2886.8426731663	4896.1604558069	2946.5166126923	1	2886.8426731663	1660.41
PHASE	26582	G>X	6511704	57955	64466704	2946.5166126923	2941.9849785963	2886.8426731663	1	2886.8426731663	1664.98
IMP	26584	X	64854704	2875.4514848365	1675.56
PHASE	26592	X>G	6511705	60135	66646705	2875.4514848365	4063.3972405517	2946.5166126923	1	2875.4514848365	1716.29
PHASE	27592	G>X	6764649	60136	66900649	2946.5166126923	2941.9849785963	2875.4514848365	1	2875.4514848365	1720.59
PHASE	27602	X>G	6764650	61836	68600650	2875.4514848365	4063.3972405517	2946.5166126923	1	2875.4514848365	1760.48
PHASE	28602	G>X	7021386	61837	68858386	2946.5166126923	2941.9849785963	2875.4514848365	1	2875.4514848365	1764.87
PHASE	28612	X>G	7021387	64113	71134387	2875.4514848365	4063.3972405517	2946.5166126923	1	2875.4514848365	1814.18
PHASE	29612	G>X	7277451	64114	71391451	2946.5166126923	2941.9849785963	2875.4514848365	1	2875.4514848365	1818.80
PHASE	29622	X>G	7277452	66822	74099452	2875.4514848365	4063.3972405517	2946.5166126923	1	2875.4514848365	1877.98
PHASE	30622	G>X	7530252	66823	74353252	2946.5166126923	2941.9849785963	2875.4514848365	1	2875.4514848365	1882.39
PHASE	30632	X>G	7530253	68907	76437253	2875.4514848365	4063.3972405517	2946.5166126923	1	2875.4514848365	1925.92
PHASE	31632	G>X	7781037	68908	76689037	2946.5166126923	2941.9849785963	2875.4514848365	1	2875.4514848365	1930.13
PHASE	31642	X>G	7781038	71712	79493038	2875.4514848365	4063.3972405517	2946.5166126923	1	2875.4514848365	1989.59
PHASE	32642	G>X	8031870	71713	79744870	2946.5166126923	2941.9849785963	2875.4514848365	1	2875.4514848365	1993.77
PHASE	32652	X>G	8031871	73605	81636871	2875.4514848365	4063.3972405517	2946.5166126923	1	2875.4514848365	2033.09
PHASE	33652	G>X	8283423	73606	81889423	2946.5166126923	2941.9849785963	2875.4514848365	1	2875.4514848365	2037.42
PHASE	33662	X>G	8283424	75450	83733424	2875.4514848365	4063.3972405517	2946.5166126923	1	2875.4514848365	2073.03
PHASE	34662	G>X	8529936	75451	83980936	2946.5166126923	2941.9849785963	2875.4514848365	1	2875.4514848365	2077.32
PHASE	34672	X>G	8529937	76575	85104937	2875.4514848365	4063.3972405517	2946.5166126923	1	2875.4514848365	2106.37
PHASE	35672	G>X	8796033	76576	85372033	2946.5166126923	2941.9849785963	2875.4514848365	1	2875.4514848365	2110.73
PHASE	35682	X>G	8796034	78996	87792034	2875.4514848365	4063.3972405517	2946.5166126923	1	2875.4514848365	2170.19
PHASE	36682	G>X	9046290	78997	88043290	2946.5166126923	2941.9849785963	2875.4514848365	1	2875.4514848365	2174.55
PHASE	36692	X>G	9046291	81177	90223291	2873.2364067673	4096.6205648871	2946.5166126923	1	2873.2364067673	2217.48
IMP	36692	G	90223291	2873.2364067673	2217.48
PHASE	37692	G>X	9288771	81178	90466771	2946.5166126923	2941.9849785963	2873.2364067673	1	2873.2364067673	2221.93
PHASE	37702	X>G	9288772	83502	92790772	2873.2364067673	4096.6205648871	2946.5166126923	1	2873.2364067673	2266.18
PHASE	38702	G>X	9541956	83503	93044956	2946.5166126923	2941.9849785963	2873.2364067673	1	2873.2364067673	2270.81
PHASE	38712	X>G	9541957	85539	95080957	2873.2364067673	4096.6205648871	2946.5166126923	1	2873.2364067673	2296.50
PHASE	39712	G>X	9790293	85540	95330293	2946.5166126923	2941.9849785963	2873.2364067673	1	2873.2364067673	2300.89
PHASE	39722	X>G	9790294	87000	96790294	2873.2364067673	4096.6205648871	2946.5166126923	1	2873.2364067673	2327.47
PHASE	40722	G>X	10041654	87001	97042654	2946.5166126923	2941.9849785963	2873.2364067673	1	2873.2364067673	2331.57
PHASE	40732	X>G	10041655	89277	99318655	2873.2364067673	4096.6205648871	2946.5166126923	1	2873.2364067673	2360.11
PHASE	41732	G>X	10293543	89278	99571543	2946.5166126923	2941.9849785963	2873.2364067673	1	2873.2364067673	2364.31
PHASE	41742	X>G	10293544	91362	101655544	2873.2364067673	4096.6205648871	2946.5166126923	1	2873.2364067673	2392.95
PHASE	42742	G>X	10548888	91363	101911888	2946.5166126923	2941.9849785963	2873.2364067673	1	2873.2364067673	2397.30
IMP	42746	X	102927888	2861.2447138362	2417.41
PHASE	42752	X>G	10548889	93591	104139889	2852.4216937887	4745.9474678253	2946.5166126923	1	2852.4216937887	2432.89
IMP	42752	G	104139889	2852.4216937887	2432.89
PHASE	43752	G>X	10805049	93592	104397049	2946.5166126923	2941.9849785963	2852.4216937887	1	2852.4216937887	2437.67
PHASE	43762	X>G	10805050	95436	106241050	2852.4216937887	4745.9474678253	2946.5166126923	1	2852.4216937887	2468.58
PHASE	44762	G>X	11059290	95437	106496290	2946.5166126923	2941.9849785963	2852.4216937887	1	2852.4216937887	2472.97
PHASE	44772	X>G	11059291	97809	108868291	2852.4216937887	4745.9474678253	2946.5166126923	1	2852.4216937887	2520.01
PHASE	45772	G>X	11305995	97810	109115995	2946.5166126923	2941.9849785963	2852.4216937887	1	2852.4216937887	2524.35
PHASE	45782	X>G	11305996	99750	111055996	2852.4216937887	4745.9474678253	2946.5166126923	1	2852.4216937887	2552.78
PHASE	46782	G>X	11546508	99751	111297508	2946.5166126923	2941.9849785963	2852.4216937887	1	2852.4216937887	2557.24
PHASE	46792	X>G	11546509	101739	113285509	2852.4216937887	4745.9474678253	2946.5166126923	1	2852.4216937887	2586.72
PHASE	47792	G>X	11792349	101740	113532349	2946.5166126923	2941.9849785963	2852.4216937887	1	2852.4216937887	2591.18
PHASE	47802	X>G	11792350	103344	115136350	2852.4216937887	4745.9474678253	2946.5166126923	1	2852.4216937887	2623.92
PHASE	48802	G>X	12036030	103345	115381030	2946.5166126923	2941.9849785963	2852.4216937887	1	2852.4216937887	2628.47
PHASE	48812	X>G	12036031	105525	117561031	2852.4216937887	4745.9474678253	2946.5166126923	1	2852.4216937887	2664.73
PHASE	49812	G>X	12284607	105526	117810607	2946.5166126923	2941.9849785963	2852.4216937887	1	2852.4216937887	2669.15
PHASE	49822	X>G	12284608	107034	119318608	2852.4216937887	4745.9474678253	2946.5166126923	1	2852.4216937887	2694.40
PHASE	50822	G>X	12533184	107035	119568184	2946.5166126923	2941.9849785963	2852.4216937887	1	2852.4216937887	2698.81
PHASE	50832	X>G	12533185	108447	120980185	2852.4216937887	4745.9474678253	2946.5166126923	1	2852.4216937887	2722.33
PHASE	51832	G>X	12789681	108448	121237681	2946.5166126923	2941.9849785963	2852.4216937887	1	2852.4216937887	2727.07
PHASE	51842	X>G	12789682	110148	122937682	2852.4216937887	4745.9474678253	2946.5166126923	1	2852.4216937887	2760.84
PHASE	52842	G>X	13046658	110149	123195658	2946.5166126923	2941.9849785963	2852.4216937887	1	2852.4216937887	2765.23
IMP	52850	X	124267658	2851.1933182249	2782.03
PHASE	52852	X>G	13046659	111561	124607659	2851.1933182249	5014.0651003111	2946.5166126923	1	2851.1933182249	2785.28
PHASE	53852	G>X	13300419	111562	124862419	2946.5166126923	2941.9849785963	2851.1933182249	1	2851.1933182249	2789.65
PHASE	53862	X>G	13300420	114126	127426420	2851.1933182249	5014.0651003111	2946.5166126923	1	2851.1933182249	2838.04
PHASE	54862	G>X	13547892	114127	127674892	2946.5166126923	2941.9849785963	2851.1933182249	1	2851.1933182249	2842.31
PHASE	54872	X>G	13547893	117315	130862893	2851.1933182249	5014.0651003111	2946.5166126923	1	2851.1933182249	2903.10
PHASE	55872	G>X	13802421	117316	131118421	2946.5166126923	2941.9849785963	2851.1933182249	1	2851.1933182249	2907.58
PHASE	55882	X>G	13802422	119880	133682422	2851.1933182249	5014.0651003111	2946.5166126923	1	2851.1933182249	2954.17
PHASE	56882	G>X	14053734	119881	133934734	2946.5166126923	2941.9849785963	2851.1933182249	1	2851.1933182249	2958.52
PHASE	56892	X>G	14053735	122589	136642735	2851.1933182249	5014.0651003111	2946.5166126923	1	2851.1933182249	3005.69
PHASE	57892	G>X	14301255	122590	136891255	2946.5166126923	2941.9849785963	2851.1933182249	1	2851.1933182249	3010.13
PHASE	57902	X>G	14301256	124626	138927256	2851.1933182249	5014.0651003111	2946.5166126923	1	2851.1933182249	3043.85
PHASE	58902	G>X	14543352	124627	139170352	2946.5166126923	2941.9849785963	2851.1933182249	1	2851.1933182249	3048.08
PHASE	58912	X>G	14543353	127239	141782353	2851.1933182249	5014.0651003111	2946.5166126923	1	2851.1933182249	3082.14
PHASE	59912	G>X	14792841	127240	142032841	2946.5166126923	2941.9849785963	2851.1933182249	1	2851.1933182249	3086.44
PHASE	59922	X>G	14792842	129948	144740842	2851.1933182249	5014.0651003111	2946.5166126923	1	2851.1933182249	3128.25
PHASE	60922	G>X	15048138	129949	144997138	2946.5166126923	2941.9849785963	2851.1933182249	1	2851.1933182249	3132.55
IMP	60926	X	146205138	2850.7349324737	3164.79
PHASE	60932	X>G	15048139	132321	147369139	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3179.09
PHASE	61932	G>X	15293643	132322	147615643	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3183.42
PHASE	61942	X>G	15293644	134502	149795644	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3224.47
PHASE	62942	G>X	15559644	134503	150062644	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3228.91
PHASE	62952	X>G	15559645	136779	152338645	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3266.84
PHASE	63952	G>X	15814605	136780	152594605	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3271.34
PHASE	63962	X>G	15814606	138720	154534606	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3301.21
PHASE	64962	G>X	16071678	138721	154792678	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3305.69
PHASE	64972	X>G	16071679	141333	157404679	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3359.73
PHASE	65972	G>X	16321071	141334	157655071	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3364.31
PHASE	65982	X>G	16321072	143994	160315072	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3422.83
PHASE	66982	G>X	16566816	143995	160561816	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3427.01
PHASE	66992	X>G	16566817	146655	163221817	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3463.89
PHASE	67992	G>X	16825953	146656	163481953	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3468.51
PHASE	68002	X>G	16825954	148500	165325954	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3500.16
PHASE	69002	G>X	17074434	148501	165575434	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3504.22
PHASE	69012	X>G	17074435	150969	168043435	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3558.30
PHASE	70012	G>X	17320755	150970	168290755	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3562.29
PHASE	70022	X>G	17320756	153342	170662756	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3598.43
PHASE	71022	G>X	17570388	153343	170913388	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3602.40
PHASE	71032	X>G	17570389	155571	173141389	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3639.90
PHASE	72032	G>X	17815845	155572	173387845	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3644.35
PHASE	72042	X>G	17815846	157272	175087846	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3676.46
PHASE	73042	G>X	18053958	157273	175326958	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3680.33
PHASE	73052	X>G	18053959	159981	178034959	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3730.36
PHASE	74052	G>X	18304503	159982	178286503	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3734.48
PHASE	74062	X>G	18304504	162786	181090504	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3787.40
PHASE	75062	G>X	18555288	162787	181342288	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3791.51
PHASE	75072	X>G	18555289	164871	183426289	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3830.70
PHASE	76072	G>X	18810345	164872	183682345	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3834.92
PHASE	76082	X>G	18810346	166812	185622346	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3864.07
PHASE	77082	G>X	19066698	166813	185879698	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3868.17
PHASE	77092	X>G	19066699	169137	188203699	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3900.06
PHASE	78092	G>X	19315323	169138	188453323	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3904.18
PHASE	78102	X>G	19315324	171558	190873324	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3942.92
PHASE	79102	G>X	19575708	171559	191134708	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3947.13
PHASE	79112	X>G	19575709	174123	193698709	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	3993.53
PHASE	80112	G>X	19829997	174124	193953997	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	3997.89
PHASE	80122	X>G	19829998	176304	196133998	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4032.15
PHASE	81122	G>X	20078142	176305	196383142	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4036.12
PHASE	81132	X>G	20078143	178869	198947143	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4078.80
PHASE	82132	G>X	20326383	178870	199196383	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4082.88
PHASE	82142	X>G	20326384	180954	201280384	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4114.65
PHASE	83142	G>X	20574624	180955	201529624	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4118.74
PHASE	83152	X>G	20574625	183423	203997625	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4189.56
PHASE	84152	G>X	20822769	183424	204246769	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4193.51
PHASE	84162	X>G	20822770	186180	207002770	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4233.31
PHASE	85162	G>X	21074994	186181	207255994	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4237.31
PHASE	85172	X>G	21074995	188985	210059995	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4280.29
PHASE	86172	G>X	21315075	188986	210301075	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4284.27
PHASE	86182	X>G	21315076	191646	212961076	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4338.77
PHASE	87182	G>X	21558996	191647	213205996	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4342.73
PHASE	87192	X>G	21558997	194547	216105997	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4389.12
PHASE	88192	G>X	21810741	194548	216358741	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4393.09
PHASE	88202	X>G	21810742	196728	218538742	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4428.13
PHASE	89202	G>X	22052646	196729	218781646	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4432.01
PHASE	89212	X>G	22052647	198765	220817647	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4463.88
PHASE	90212	G>X	22311015	198766	221077015	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4467.94
PHASE	90222	X>G	22311016	201042	223353016	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4503.75
PHASE	91222	G>X	22561896	201043	223604896	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4507.85
PHASE	91232	X>G	22561897	203127	225688897	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4541.28
PHASE	92232	G>X	22813977	203128	225941977	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4545.36
PHASE	92242	X>G	22813978	204876	227689978	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4574.17
PHASE	93242	G>X	23076138	204877	227953138	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4578.34
PHASE	93252	X>G	23076139	207777	230853139	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4648.00
PHASE	94252	G>X	23321691	207778	231099691	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4652.09
PHASE	94262	X>G	23321692	209334	232655692	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4675.97
PHASE	95262	G>X	23577084	209335	232912084	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4680.08
PHASE	95272	X>G	23577085	211515	235092085	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4720.81
PHASE	96272	G>X	23824653	211516	235340653	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4724.71
PHASE	96282	X>G	23824654	214368	238192654	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4765.40
PHASE	97282	G>X	24078126	214369	238447126	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4769.40
PHASE	97292	X>G	24078127	216261	240339127	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4801.37
PHASE	98292	G>X	24324831	216262	240586831	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4805.35
PHASE	98302	X>G	24324832	219594	243918832	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4865.36
PHASE	99302	G>X	24580128	219595	244175128	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4869.41
PHASE	99312	X>G	24580129	221775	246355129	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4903.73
PHASE	100312	G>X	24827121	221776	246603121	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4907.76
PHASE	100322	X>G	24827122	223668	248495122	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4955.91
PHASE	101322	G>X	25085250	223669	248754250	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	4960.04
PHASE	101332	X>G	25085251	225849	250934251	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	4996.75
PHASE	102332	G>X	25347603	225850	251197603	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	5000.77
PHASE	102342	X>G	25347604	228462	253809604	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	5047.95
PHASE	103342	G>X	25601076	228463	254064076	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	5052.09
PHASE	103352	X>G	25601077	231027	256628077	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	5097.30
PHASE	104352	G>X	25841349	231028	256869349	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	5101.25
PHASE	104362	X>G	25841350	233928	259769350	2850.7349324737	5015.9745652293	2946.5166126923	1	2850.7349324737	5154.88
PHASE	105362	G>X	26108550	233929	260037550	2946.5166126923	2941.9849785963	2850.7349324737	1	2850.7349324737	5159.08
IMP	105368	X	261969550	2839.1242138415	5192.50
PHASE	105372	X>G	26108551	236493	262601551	2839.1242138415	5174.5818302525	2946.5166126923	1	2839.1242138415	5203.94
PHASE	106372	G>X	26371095	236494	262865095	2946.5166126923	2941.9849785963	2839.1242138415	1	2839.1242138415	5208.06
PHASE	106382	X>G	26371096	237858	264229096	2838.6655168837	4951.0743060147	2946.5166126923	1	2838.6655168837	5228.42
IMP	106382	G	264229096	2838.6655168837	5228.42
PHASE	107382	G>X	26623368	237859	264482368	2946.5166126923	2941.9849785963	2838.6655168837	1	2838.6655168837	5232.46
PHASE	107392	X>G	26623369	239175	265798369	2838.6655168837	4951.0743060147	2946.5166126923	1	2838.6655168837	5261.79
PHASE	108392	G>X	26873721	239176	266049721	2946.5166126923	2941.9849785963	2838.6655168837	1	2838.6655168837	5266.07
PHASE	108402	X>G	26873722	240348	267221722	2838.6655168837	4951.0743060147	2946.5166126923	1	2838.6655168837	5280.83
PHASE	109402	G>X	27128298	240349	267477298	2946.5166126923	2941.9849785963	2838.6655168837	1	2838.6655168837	5284.95
PHASE	109412	X>G	27128299	242049	269177299	2838.6655168837	4951.0743060147	2946.5166126923	1	2838.6655168837	5313.49
PHASE	110412	G>X	27383499	242050	269433499	2946.5166126923	2941.9849785963	2838.6655168837	1	2838.6655168837	5317.36
PHASE	110422	X>G	27383500	243510	270893500	2838.6655168837	4951.0743060147	2946.5166126923	1	2838.6655168837	5341.70
PHASE	111422	G>X	27620316	243511	271131316	2946.5166126923	2941.9849785963	2838.6655168837	1	2838.6655168837	5345.43
PHASE	111432	X>G	27620317	244683	272303317	2838.6655168837	4951.0743060147	2946.5166126923	1	2838.6655168837	5359.47
PHASE	112432	G>X	27869325	244684	272553325	2946.5166126923	2941.9849785963	2838.6655168837	1	2838.6655168837	5363.42
PHASE	112442	X>G	27869326	245808	273677326	2838.6655168837	4951.0743060147	2946.5166126923	1	2838.6655168837	5377.22
PHASE	113442	G>X	28118046	245809	273927046	2946.5166126923	2941.9849785963	2838.6655168837	1	2838.6655168837	5381.10
PHASE	113452	X>G	28118047	247077	275195047	2838.6655168837	4951.0743060147	2946.5166126923	1	2838.6655168837	5394.21
PHASE	114452	G>X	28367391	247078	275445391	2946.5166126923	2941.9849785963	2838.6655168837	1	2838.6655168837	5398.15
PHASE	114462	X>G	28367392	248586	276953392	2838.6655168837	4951.0743060147	2946.5166126923	1	2838.6655168837	5423.31
PHASE	115462	G>X	28616592	248587	277203592	2946.5166126923	2941.9849785963	2838.6655168837	1	2838.6655168837	5427.06
PHASE	115472	X>G	28616593	249711	278327593	2838.6655168837	4951.0743060147	2946.5166126923	1	2838.6655168837	5441.73
PHASE	116472	G>X	28862577	249712	278574577	2946.5166126923	2941.9849785963	2838.6655168837	1	2838.6655168837	5445.53
PHASE	116482	X>G	28862578	251460	280322578	2838.6655168837	4951.0743060147	2946.5166126923	1	2838.6655168837	5475.03
PHASE	117482	G>X	29113650	251461	280574650	2946.5166126923	2941.9849785963	2838.6655168837	1	2838.6655168837	5479.01
PHASE	117492	X>G	29113651	252393	281506651	2838.6655168837	4951.0743060147	2946.5166126923	1	2838.6655168837	5490.05
PHASE	118492	G>X	29357235	252394	281751235	2946.5166126923	2941.9849785963	2838.6655168837	1	2838.6655168837	5493.84
PHASE	118502	X>G	29357236	254094	283451236	2838.6655168837	4951.0743060147	2946.5166126923	1	2838.6655168837	5516.43
PHASE	119502	G>X	29600724	254095	283695724	2946.5166126923	2941.9849785963	2838.6655168837	1	2838.6655168837	5520.06
PHASE	119512	X>G	29600725	255699	285299725	2838.6655168837	4951.0743060147	2946.5166126923	1	2838.6655168837	5542.39
PHASE	120512	G>X	29853381	255700	285553381	2946.5166126923	2941.9849785963	2838.6655168837	1	2838.6655168837	5546.13
PHASE	120522	X>G	29853382	257256	287109382	2838.0948961989	3810.9074829360	2946.5166126923	1	2838.0948961989	5572.96
IMP	120522	G	287109382	2838.0948961989	5572.96
PHASE	121522	G>X	30093894	257257	287350894	2946.5166126923	2941.9849785963	2838.0948961989	1	2838.0948961989	5576.76
PHASE	121532	X>G	30093895	258861	288954895	2838.0948961989	3810.9074829360	2946.5166126923	1	2838.0948961989	5600.03
PHASE	122532	G>X	30344535	258862	289206535	2946.5166126923	2941.9849785963	2838.0948961989	1	2838.0948961989	5603.89
PHASE	122542	X>G	30344536	261042	291386536	2838.0948961989	3810.9074829360	2946.5166126923	1	2838.0948961989	5643.31
PHASE	123542	G>X	30597432	261043	291640432	2946.5166126923	2941.9849785963	2838.0948961989	1	2838.0948961989	5647.23
PHASE	123552	X>G	30597433	263415	294012433	2838.0948961989	3810.9074829360	2946.5166126923	1	2838.0948961989	5691.80
PHASE	124552	G>X	30845481	263416	294261481	2946.5166126923	2941.9849785963	2838.0948961989	1	2838.0948961989	5695.44
PHASE	124562	X>G	30845482	265596	296441482	2838.0948961989	3810.9074829360	2946.5166126923	1	2838.0948961989	5730.94
PHASE	125562	G>X	31088154	265597	296685154	2946.5166126923	2941.9849785963	2838.0948961989	1	2838.0948961989	5734.69
PHASE	125572	X>G	31088155	268065	299153155	2838.0948961989	3810.9074829360	2946.5166126923	1	2838.0948961989	5783.16
PHASE	126572	G>X	31329339	268066	299395339	2946.5166126923	2941.9849785963	2838.0948961989	1	2838.0948961989	5786.91
RUN	h3e8	H10x1000r11	222	c1000	400	1	0.6	5	0.8	31597989	2838.0948961989	3810.9074829360	0.000000	10	2838.0948961989	1	2731.6279106450	31597989	253381	15269	31329339	268650	112098463329	5262.24	5799.52	stored	300000000	299979339	126576	251	0	2838.0948961989	2946.5166126923	2838.0948961989	1
PERM	h3e8	H10x1000r11	222	c1000 14 2 36 85 20 45 57 6 7 44 51 17 16 32 87 70 96 56 55 10 19 23 26 9 21 27 37 81 60 15 35 53 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 67 34 99 97 88 39 58 42 95 54 25 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12
TRACE	h3e8	H10x1000r11	222	c1000	NA	3328.281720	3272.243918	3272.243918	3215.831151	3215.831151	3215.831151	3211.190264	3205.669802	3205.669802	3205.669802	3205.669802	3205.669802	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898	2989.462898


==> anc/results/hybrid/h3e8_H10x1000r11_223_c1000.txt <==
ARGS	h3e8	H10x1000r11	223	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3727.2848792043	0.01
IMP	2	G	1166	3304.6821214656	0.02
IMP	20	G	8546	3298.1126040968	0.11
IMP	22	G	9030	3243.1657643300	0.12
IMP	26	G	9998	3234.9067084322	0.13
IMP	72	G	20842	3209.2413606379	0.32
IMP	148	G	38562	3195.3794809597	0.61
PHASE	298	G>X	69678	1	70678	3195.3794809597	3102.7550136584	3102.7550136584	0	3102.7550136584	1.16
IMP	298	X	70678	3102.7550136584	1.16
IMP	300	X	506678	3042.1005217325	9.80
IMP	302	X	1230678	2995.3437154011	35.94
IMP	304	X	1522678	2979.9576629458	43.25
PHASE	308	X>G	69679	2085	2154679	2976.6389725046	4669.8433270883	3195.3794809597	1	2976.6389725046	54.71
IMP	308	G	2154679	2976.6389725046	54.71
PHASE	1308	G>X	273375	2086	2359375	3195.3794809597	3102.7550136584	2976.6389725046	1	2976.6389725046	58.96
IMP	1310	X	3131375	2961.1866558311	95.77
IMP	1312	X	3663375	2934.0334419921	115.89
IMP	1314	X	3907375	2899.3830148970	120.69
IMP	1316	X	4295375	2875.6248227709	127.49
PHASE	1318	X>G	273376	4218	4491376	2875.6248227709	3492.9450302716	3195.3794809597	1	2875.6248227709	130.94
PHASE	2318	G>X	502224	4219	4721224	2995.2231683985	2991.1812887490	2875.6248227709	1	2875.6248227709	135.12
PHASE	2328	X>G	502225	6159	6661225	2875.6248227709	3492.9450302716	2995.2231683985	1	2875.6248227709	183.64
PHASE	3328	G>X	738177	6160	6898177	2995.2231683985	2991.1812887490	2875.6248227709	1	2875.6248227709	188.27
PHASE	3338	X>G	738178	8148	8886178	2875.6248227709	3492.9450302716	2995.2231683985	1	2875.6248227709	235.11
PHASE	4338	G>X	869922	8149	9018922	2994.8741878062	2994.8741878062	2875.6248227709	1	2875.6248227709	238.55
PHASE	4348	X>G	869923	9561	10430923	2875.6248227709	3492.9450302716	2994.8741878062	1	2875.6248227709	263.19
PHASE	5348	G>X	1004259	9562	10566259	2994.8741878062	2994.8741878062	2875.6248227709	1	2875.6248227709	266.62
PHASE	5358	X>G	1004260	11886	12890260	2875.6248227709	3492.9450302716	2994.8741878062	1	2875.6248227709	323.09
PHASE	6358	G>X	1138788	11887	13025788	2990.7891480103	2990.7891480103	2875.6248227709	1	2875.6248227709	326.74
PHASE	6368	X>G	1138789	13635	14773789	2875.6248227709	3492.9450302716	2990.7891480103	1	2875.6248227709	370.27
PHASE	7368	G>X	1264245	13636	14900245	2990.7891480103	2990.7891480103	2875.6248227709	1	2875.6248227709	373.76
PHASE	7378	X>G	1264246	15432	16696246	2868.3360477527	3939.0495602719	2990.7891480103	1	2868.3360477527	413.54
IMP	7378	G	16696246	2868.3360477527	413.54
PHASE	8378	G>X	1392102	15433	16825102	2990.7891480103	2990.7891480103	2868.3360477527	1	2868.3360477527	417.00
PHASE	8388	X>G	1392103	16653	18045103	2868.3360477527	3939.0495602719	2990.7891480103	1	2868.3360477527	432.70
PHASE	9388	G>X	1514823	16654	18168823	2990.7891480103	2990.7891480103	2868.3360477527	1	2868.3360477527	436.07
PHASE	9398	X>G	1514824	18594	20108824	2868.3360477527	3939.0495602719	2990.7891480103	1	2868.3360477527	471.58
PHASE	10398	G>X	1649784	18595	20244784	2987.4542125719	2987.4542125719	2868.3360477527	1	2868.3360477527	475.12
PHASE	10408	X>G	1649785	19431	21080785	2868.3360477527	3939.0495602719	2987.4542125719	1	2868.3360477527	489.15
PHASE	11408	G>X	1902009	19432	21334009	2987.4542125719	2987.4542125719	2868.3360477527	1	2868.3360477527	493.69
PHASE	11418	X>G	1902010	20556	22458010	2868.3360477527	3939.0495602719	2987.4542125719	1	2868.3360477527	512.01
PHASE	12418	G>X	2155002	20557	22712002	2987.4542125719	2987.4542125719	2868.3360477527	1	2868.3360477527	516.62
PHASE	12428	X>G	2155003	22545	24700003	2868.3360477527	3939.0495602719	2987.4542125719	1	2868.3360477527	552.48
PHASE	13428	G>X	2384571	22546	24930571	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	557.00
PHASE	13438	X>G	2384572	24294	26678572	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	607.25
PHASE	14438	G>X	2586012	24295	26881012	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	611.26
PHASE	14448	X>G	2586013	25755	28341013	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	645.50
PHASE	15448	G>X	2786397	25756	28542397	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	649.37
PHASE	15458	X>G	2786398	26640	29426398	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	664.26
PHASE	16458	G>X	2992254	26641	29633254	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	668.47
PHASE	16468	X>G	2992255	28197	31189255	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	702.89
PHASE	17468	G>X	3190479	28198	31388479	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	707.23
PHASE	17478	X>G	3190480	29466	32656480	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	740.89
PHASE	18478	G>X	3392832	29467	32859832	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	744.88
PHASE	18488	X>G	3392833	31551	34943833	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	779.95
PHASE	19488	G>X	3594993	31552	35146993	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	784.54
PHASE	19498	X>G	3594994	33636	37230994	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	827.23
PHASE	20498	G>X	3800850	33637	37437850	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	831.52
PHASE	20508	X>G	3800851	34569	38369851	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	844.47
PHASE	21508	G>X	4002339	34570	38572339	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	848.62
PHASE	21518	X>G	4002340	35694	39696340	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	868.24
PHASE	22518	G>X	4203252	35695	39898252	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	872.39
PHASE	22528	X>G	4203253	37587	41790253	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	907.37
PHASE	23528	G>X	4408869	37588	41996869	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	911.60
PHASE	23538	X>G	4408870	38952	43360870	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	933.71
PHASE	24538	G>X	4615638	38953	43568638	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	938.01
PHASE	24548	X>G	4615639	40461	45076639	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	963.52
PHASE	25548	G>X	4821543	40462	45283543	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	967.55
PHASE	25558	X>G	4821544	42114	46935544	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	994.69
PHASE	26558	G>X	5031000	42115	47146000	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	998.74
PHASE	26568	X>G	5031001	43383	48414001	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1020.41
PHASE	27568	G>X	5236473	43384	48620473	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1024.44
PHASE	27578	X>G	5236474	45132	50368474	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1059.18
PHASE	28578	G>X	5441082	45133	50574082	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1062.72
PHASE	28588	X>G	5441083	46545	51986083	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1089.19
PHASE	29588	G>X	5647851	46546	52193851	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1093.45
PHASE	29598	X>G	5647852	48246	53893852	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1121.18
PHASE	30598	G>X	5852796	48247	54099796	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1125.19
PHASE	30608	X>G	5852797	49323	55175797	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1141.68
PHASE	31608	G>X	6052125	49324	55376125	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1145.69
PHASE	31618	X>G	6052126	50736	56788126	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1171.72
PHASE	32618	G>X	6255054	50737	56992054	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1175.88
PHASE	32628	X>G	6255055	52341	58596055	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1207.34
PHASE	33628	G>X	6460287	52342	58802287	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1211.80
PHASE	33638	X>G	6460288	53178	59638288	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1225.00
PHASE	34638	G>X	6665376	53179	59844376	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1228.96
PHASE	34648	X>G	6665377	54015	60680377	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1243.04
PHASE	35648	G>X	6868833	54016	60884833	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1247.26
PHASE	35658	X>G	6868834	55716	62584834	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1286.20
PHASE	36658	G>X	7072962	55717	62789962	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1290.14
PHASE	36668	X>G	7072963	57321	64393963	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1321.90
PHASE	37668	G>X	7282851	57322	64604851	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1326.17
PHASE	37678	X>G	7282852	58590	65872852	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1355.40
PHASE	38678	G>X	7484676	58591	66075676	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1359.44
PHASE	38688	X>G	7484677	59907	67391677	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1381.30
PHASE	39688	G>X	7684581	59908	67592581	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1385.39
PHASE	39698	X>G	7684582	60744	68428582	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1397.51
PHASE	40698	G>X	7891590	60745	68636590	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1402.09
PHASE	40708	X>G	7891591	61869	69760591	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1423.36
PHASE	41708	G>X	8093415	61870	69963415	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1428.14
PHASE	41718	X>G	8093416	63714	71807416	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1455.51
PHASE	42718	G>X	8293368	63715	72008368	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1460.23
PHASE	42728	X>G	8293369	64791	73084369	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1478.53
PHASE	43728	G>X	8503305	64792	73295305	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1483.04
PHASE	43738	X>G	8503306	65916	74419306	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1498.83
PHASE	44738	G>X	8711610	65917	74628610	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1502.59
PHASE	44748	X>G	8711611	67473	76184611	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1532.63
PHASE	45748	G>X	8910843	67474	76384843	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1536.93
PHASE	45758	X>G	8910844	68838	77748844	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1560.44
PHASE	46758	G>X	9119100	68839	77958100	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1564.39
PHASE	46768	X>G	9119101	69819	78938101	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1579.80
PHASE	47768	G>X	9318093	69820	79138093	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1583.85
PHASE	47778	X>G	9318094	71184	80502094	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1609.10
PHASE	48778	G>X	9523134	71185	80708134	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1613.11
PHASE	48788	X>G	9523135	72357	81880135	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1632.82
PHASE	49788	G>X	9726735	72358	82084735	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1636.80
PHASE	49798	X>G	9726736	73962	83688736	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1664.92
PHASE	50798	G>X	9926400	73963	83889400	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1669.10
PHASE	50808	X>G	9926401	75279	85205401	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1699.81
PHASE	51808	G>X	10133025	75280	85413025	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1704.06
PHASE	51818	X>G	10133026	76980	87113026	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1736.91
PHASE	52818	G>X	10337634	76981	87318634	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1741.13
PHASE	52828	X>G	10337635	78249	88586635	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1760.00
PHASE	53828	G>X	10544019	78250	88794019	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1763.98
PHASE	53838	X>G	10544020	79758	90302020	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1785.05
PHASE	54838	G>X	10749444	79759	90508444	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1789.07
PHASE	54848	X>G	10749445	81651	92400445	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1818.54
PHASE	55848	G>X	10955397	81652	92607397	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1822.55
PHASE	55858	X>G	10955398	83160	94115398	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1849.34
PHASE	56858	G>X	11154678	83161	94315678	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1853.15
PHASE	56868	X>G	11154679	84909	96063679	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1933.21
PHASE	57868	G>X	11357079	84910	96267079	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1937.21
PHASE	57878	X>G	11357080	86562	97919080	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1973.80
PHASE	58878	G>X	11559288	86563	98122288	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1977.84
PHASE	58888	X>G	11559289	87639	99198289	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	1993.44
PHASE	59888	G>X	11764089	87640	99404089	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	1997.39
PHASE	59898	X>G	11764090	89868	101632090	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	2034.54
PHASE	60898	G>X	11974842	89869	101843842	2978.7122297299	2978.7122297299	2868.3360477527	1	2868.3360477527	2038.72
PHASE	60908	X>G	11974843	90753	102727843	2868.3360477527	3939.0495602719	2978.7122297299	1	2868.3360477527	2051.62
PHASE	61908	G>X	12193083	90754	102947083	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2055.97
PHASE	61918	X>G	12193084	92262	104455084	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2093.26
PHASE	62918	G>X	12425436	92263	104688436	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2097.63
PHASE	62928	X>G	12425437	93387	105812437	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2114.70
PHASE	63928	G>X	12655341	93388	106043341	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2119.12
PHASE	63938	X>G	12655342	95184	107839342	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2145.75
PHASE	64938	G>X	12886686	95185	108071686	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2150.01
PHASE	64948	X>G	12886687	96597	109483687	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2172.18
PHASE	65948	G>X	13116639	96598	109714639	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2176.56
PHASE	65958	X>G	13116640	97722	110838640	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2197.58
PHASE	66958	G>X	13348704	97723	111071704	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2201.89
PHASE	66968	X>G	13348705	99039	112387705	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2232.74
PHASE	67968	G>X	13576497	99040	112616497	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2237.32
PHASE	67978	X>G	13576498	100596	114172498	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2264.87
PHASE	68978	G>X	13810338	100597	114407338	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2269.15
PHASE	68988	X>G	13810339	101673	115483339	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2281.89
PHASE	69988	G>X	14042451	101674	115716451	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2286.42
PHASE	69998	X>G	14042452	102798	116840452	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2303.71
PHASE	70998	G>X	14268180	102799	117067180	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2308.03
PHASE	71008	X>G	14268181	103635	117903181	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2322.02
PHASE	72008	G>X	14497941	103636	118133941	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2326.43
PHASE	72018	X>G	14497942	105048	119545942	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2350.71
PHASE	73018	G>X	14723958	105049	119772958	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2354.90
PHASE	73028	X>G	14723959	106221	120944959	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2374.80
PHASE	74028	G>X	14956455	106222	121178455	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2379.15
PHASE	74038	X>G	14956456	107778	122734456	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2409.23
PHASE	75038	G>X	15188136	107779	122967136	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2413.66
PHASE	75048	X>G	15188137	109239	124427137	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2443.91
PHASE	76048	G>X	15419241	109240	124659241	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2448.29
PHASE	76058	X>G	15419242	110844	126263242	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2480.46
PHASE	77058	G>X	15649338	110845	126494338	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2484.99
PHASE	77068	X>G	15649339	112161	127810339	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2522.26
PHASE	78068	G>X	15877563	112162	128039563	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2526.54
PHASE	78078	X>G	15877564	113286	129163564	2868.3360477527	3939.0495602719	2959.7019483995	1	2868.3360477527	2544.77
PHASE	79078	G>X	16109148	113287	129396148	2959.7019483995	2959.7019483995	2868.3360477527	1	2868.3360477527	2549.19
PHASE	79088	X>G	16109149	114699	130808149	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	2588.05
IMP	79088	G	130808149	2851.5402107046	2588.05
PHASE	80088	G>X	16340013	114700	131040013	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	2592.41
PHASE	80098	X>G	16340014	115536	131876014	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	2618.20
PHASE	81098	G>X	16569054	115537	132106054	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	2622.52
PHASE	81108	X>G	16569055	116325	132894055	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	2644.67
PHASE	82108	G>X	16799439	116326	133125439	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	2649.05
PHASE	82118	X>G	16799440	117594	134393440	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	2691.32
PHASE	83118	G>X	17029440	117595	134624440	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	2695.52
PHASE	83128	X>G	17029441	118815	135844441	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	2741.26
PHASE	84128	G>X	17258241	118816	136074241	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	2745.75
PHASE	84138	X>G	17258242	119700	136958242	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	2779.21
PHASE	85138	G>X	17492178	119701	137193178	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	2783.62
PHASE	85148	X>G	17492179	120681	138173179	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	2827.56
PHASE	86148	G>X	17720067	120682	138402067	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	2831.88
PHASE	86158	X>G	17720068	121710	139430068	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	2869.45
PHASE	87158	G>X	17952852	121711	139663852	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	2873.86
PHASE	87168	X>G	17952853	122451	140403853	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	2893.44
PHASE	88168	G>X	18185493	122452	140637493	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	2897.71
PHASE	88178	X>G	18185494	123192	141377494	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	2918.26
PHASE	89178	G>X	18414918	123193	141607918	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	2922.68
PHASE	89188	X>G	18414919	123981	142395919	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	2939.26
PHASE	90188	G>X	18649239	123982	142631239	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	2943.60
PHASE	90198	X>G	18649240	124818	143467240	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	2966.96
PHASE	91198	G>X	18883176	124819	143702176	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	2971.30
PHASE	91208	X>G	18883177	125655	144538177	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	2996.19
PHASE	92208	G>X	19117401	125656	144773401	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3000.64
PHASE	92218	X>G	19117402	126684	145801402	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3033.12
PHASE	93218	G>X	19349418	126685	146034418	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3037.54
PHASE	93228	X>G	19349419	127425	146774419	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3055.73
PHASE	94228	G>X	19581243	127426	147007243	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3059.59
PHASE	94238	X>G	19581244	128214	147795244	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3079.68
PHASE	95238	G>X	19807500	128215	148022500	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3083.83
PHASE	95248	X>G	19807501	128955	148762501	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3103.37
PHASE	96248	G>X	20036637	128956	148992637	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3107.17
PHASE	96258	X>G	20036638	129840	149876638	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3128.67
PHASE	97258	G>X	20263470	129841	150104470	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3133.08
PHASE	97268	X>G	20263471	130725	150988471	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3155.97
PHASE	98268	G>X	20495343	130726	151221343	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3160.31
PHASE	98278	X>G	20495344	131466	151961344	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3179.26
PHASE	99278	G>X	20726928	131467	152193928	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3183.15
PHASE	99288	X>G	20726929	132207	152933929	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3203.53
PHASE	100288	G>X	20955297	132208	153163297	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3207.61
PHASE	100298	X>G	20955298	133092	154047298	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3230.80
PHASE	101298	G>X	21181794	133093	154274794	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3234.77
PHASE	101308	X>G	21181795	133833	155014795	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3253.09
PHASE	102308	G>X	21411027	133834	155245027	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3256.99
PHASE	102318	X>G	21411028	134574	155985028	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3275.95
PHASE	103318	G>X	21640356	134575	156215356	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3279.95
PHASE	103328	X>G	21640357	135363	157003357	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3301.37
PHASE	104328	G>X	21869541	135364	157233541	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3305.29
PHASE	104338	X>G	21869542	136152	158021542	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3324.54
PHASE	105338	G>X	22106022	136153	158259022	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3328.65
PHASE	105348	X>G	22106023	137517	159623023	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3356.55
PHASE	106348	G>X	22335351	137518	159853351	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3360.47
PHASE	106358	X>G	22335352	138450	160785352	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3386.49
PHASE	107358	G>X	22565448	138451	161016448	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3390.53
PHASE	107368	X>G	22565449	139287	161852449	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3409.42
PHASE	108368	G>X	22797849	139288	162085849	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3413.44
PHASE	108378	X>G	22797850	140076	162873850	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3433.15
PHASE	109378	G>X	23026362	140077	163103362	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3437.17
PHASE	109388	X>G	23026363	140865	163891363	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3455.94
PHASE	110388	G>X	23254683	140866	164120683	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3459.94
PHASE	110398	X>G	23254684	141990	165244684	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3497.55
PHASE	111398	G>X	23487900	141991	165478900	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3501.76
PHASE	111408	X>G	23487901	142731	166218901	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3522.68
PHASE	112408	G>X	23718045	142732	166450045	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3526.60
PHASE	112418	X>G	23718046	143520	167238046	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3546.60
PHASE	113418	G>X	23946174	143521	167467174	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3550.52
PHASE	113428	X>G	23946175	144549	168495175	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3581.03
PHASE	114428	G>X	24175743	144550	168725743	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3584.94
PHASE	114438	X>G	24175744	145386	169561744	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3606.58
PHASE	115438	G>X	24407904	145387	169794904	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3610.55
PHASE	115448	X>G	24407905	146559	170966905	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3643.01
PHASE	116448	G>X	24641553	146560	171201553	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3647.03
PHASE	116458	X>G	24641554	147348	171989554	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3665.73
PHASE	117458	G>X	24874098	147349	172223098	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3669.60
PHASE	117468	X>G	24874099	148617	173491099	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3707.60
PHASE	118468	G>X	25102179	148618	173720179	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3711.46
PHASE	118478	X>G	25102180	149742	174844180	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3741.50
PHASE	119478	G>X	25333620	149743	175076620	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3745.41
PHASE	119488	X>G	25333621	150531	175864621	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3767.44
PHASE	120488	G>X	25563909	150532	176095909	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3771.35
PHASE	120498	X>G	25563910	151368	176931910	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3789.89
PHASE	121498	G>X	25797270	151369	177166270	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3793.85
PHASE	121508	X>G	25797271	152301	178098271	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3818.78
PHASE	122508	G>X	26026647	152302	178328647	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3822.67
PHASE	122518	X>G	26026648	153474	179500648	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3862.11
PHASE	123518	G>X	26252712	153475	179727712	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3866.15
PHASE	123528	X>G	26252713	154263	180515713	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3886.73
PHASE	124528	G>X	26479113	154264	180743113	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3890.62
PHASE	124538	X>G	26479114	155004	181483114	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3907.23
PHASE	125538	G>X	26714106	155005	181719106	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3911.09
PHASE	125548	X>G	26714107	155793	182507107	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3931.75
PHASE	126548	G>X	26939499	155794	182733499	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3935.68
PHASE	126558	X>G	26939500	156678	183617500	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3961.70
PHASE	127558	G>X	27168252	156679	183847252	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3965.58
PHASE	127568	X>G	27168253	157419	184587253	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	3984.04
PHASE	128568	G>X	27399981	157420	184819981	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	3987.98
PHASE	128578	X>G	27399982	158640	186039982	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4034.05
PHASE	129578	G>X	27630414	158641	186271414	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4037.93
PHASE	129588	X>G	27630415	159477	187107415	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4061.14
PHASE	130588	G>X	27857967	159478	187335967	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4064.99
PHASE	130598	X>G	27857968	160698	188555968	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4098.76
PHASE	131598	G>X	28088880	160699	188787880	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4102.72
PHASE	131608	X>G	28088881	161439	189527881	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4121.37
PHASE	132608	G>X	28318737	161440	189758737	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4125.38
PHASE	132618	X>G	28318738	162180	190498738	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4142.77
PHASE	133618	G>X	28544226	162181	190725226	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4146.67
PHASE	133628	X>G	28544227	163113	191657227	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4171.60
PHASE	134628	G>X	28777251	163114	191891251	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4175.57
PHASE	134638	X>G	28777252	163902	192679252	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4195.44
PHASE	135638	G>X	29004804	163903	192907804	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4199.19
PHASE	135648	X>G	29004805	164787	193791805	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4224.82
PHASE	136648	G>X	29235669	164788	194023669	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4228.72
PHASE	136658	X>G	29235670	165624	194859670	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4251.39
PHASE	137658	G>X	29466726	165625	195091726	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4255.20
PHASE	137668	X>G	29466727	166365	195831727	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4273.26
PHASE	138668	G>X	29700183	166366	196066183	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4277.19
PHASE	138678	X>G	29700184	167154	196854184	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4297.56
PHASE	139678	G>X	29930376	167155	197085376	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4301.54
PHASE	139688	X>G	29930377	168087	198017377	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4331.74
PHASE	140688	G>X	30164313	168088	198252313	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4335.72
PHASE	140698	X>G	30164314	168876	199040314	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4359.62
PHASE	141698	G>X	30398538	168877	199275538	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4363.48
PHASE	141708	X>G	30398539	169617	200015539	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4385.01
PHASE	142708	G>X	30632907	169618	200250907	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4388.91
PHASE	142718	X>G	30632908	170406	201038908	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4409.11
PHASE	143718	G>X	30867420	170407	201274420	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4413.12
PHASE	143728	X>G	30867421	171147	202014421	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4432.04
PHASE	144728	G>X	31098573	171148	202246573	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4435.99
PHASE	144738	X>G	31098574	172368	203466574	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4460.45
PHASE	145738	G>X	31331934	172369	203700934	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4464.33
PHASE	145748	X>G	31331935	173253	204584935	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4484.61
PHASE	146748	G>X	31565487	173254	204819487	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4488.58
PHASE	146758	X>G	31565488	174042	205607488	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4511.99
PHASE	147758	G>X	31796640	174043	205839640	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4515.86
PHASE	147768	X>G	31796641	174879	206675641	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4539.43
PHASE	148768	G>X	32023521	174880	206903521	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4543.40
PHASE	148778	X>G	32023522	175860	207883522	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4573.45
PHASE	149778	G>X	32251554	175861	208112554	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4577.33
PHASE	149788	X>G	32251555	176937	209188555	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4607.11
PHASE	150788	G>X	32487267	176938	209425267	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4611.14
PHASE	150798	X>G	32487268	177870	210357268	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4636.37
PHASE	151798	G>X	32720292	177871	210591292	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4640.45
PHASE	151808	X>G	32720293	178803	211523293	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4663.05
PHASE	152808	G>X	32956629	178804	211760629	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4666.96
PHASE	152818	X>G	32956630	179544	212500630	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4686.58
PHASE	153818	G>X	33186246	179545	212731246	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4690.41
PHASE	153828	X>G	33186247	180477	213663247	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4716.57
PHASE	154828	G>X	33420135	180478	213898135	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4720.48
PHASE	154838	X>G	33420136	181362	214782136	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4742.80
PHASE	155838	G>X	33648024	181363	215011024	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4746.87
PHASE	155848	X>G	33648025	182391	216039025	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4773.39
PHASE	156848	G>X	33881049	182392	216273049	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4777.43
PHASE	156858	X>G	33881050	183132	217013050	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4793.24
PHASE	157858	G>X	34112154	183133	217245154	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4796.95
PHASE	157868	X>G	34112155	184065	218177155	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4823.95
PHASE	158868	G>X	34343163	184066	218409163	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4827.62
PHASE	158878	X>G	34343164	184854	219197164	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4846.25
PHASE	159878	G>X	34572444	184855	219427444	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4850.01
PHASE	159888	X>G	34572445	185739	220311445	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4871.74
PHASE	160888	G>X	34803405	185740	220543405	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4875.66
PHASE	160898	X>G	34803406	186528	221331406	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4894.54
PHASE	161898	G>X	35031630	186529	221560630	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4898.41
PHASE	161908	X>G	35031631	187317	222348631	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4919.51
PHASE	162908	G>X	35264271	187318	222582271	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4923.46
PHASE	162918	X>G	35264272	188154	223418272	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4942.90
PHASE	163918	G>X	35495904	188155	223650904	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4946.49
PHASE	163928	X>G	35495905	188991	224486905	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4966.62
PHASE	164928	G>X	35730369	188992	224722369	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	4970.28
PHASE	164938	X>G	35730370	189972	225702370	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	4998.07
PHASE	165938	G>X	35957586	189973	225930586	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5001.72
PHASE	165948	X>G	35957587	190761	226718587	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5021.14
PHASE	166948	G>X	36187875	190762	226949875	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5024.96
PHASE	166958	X>G	36187876	191646	227833876	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5046.18
PHASE	167958	G>X	36418836	191647	228065836	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5049.96
PHASE	167968	X>G	36418837	192771	229189837	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5080.08
PHASE	168968	G>X	36648837	192772	229420837	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5083.79
PHASE	168978	X>G	36648838	193704	230352838	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5105.31
PHASE	169978	G>X	36881910	193705	230586910	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5109.02
PHASE	169988	X>G	36881911	194445	231326911	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5124.60
PHASE	170988	G>X	37114407	194446	231560407	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5128.21
PHASE	170998	X>G	37114408	195474	232588408	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5164.55
PHASE	171998	G>X	37343736	195475	232818736	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5168.23
PHASE	172008	X>G	37343737	196503	233846737	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5188.95
PHASE	173008	G>X	37579017	196504	234083017	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5192.76
PHASE	173018	X>G	37579018	197244	234823018	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5212.51
PHASE	174018	G>X	37810410	197245	235055410	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5216.10
PHASE	174028	X>G	37810411	198033	235843411	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5234.30
PHASE	175028	G>X	38041419	198034	236075419	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5237.93
PHASE	175038	X>G	38041420	199014	237055420	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5266.06
PHASE	176038	G>X	38271420	199015	237286420	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5269.77
PHASE	176048	X>G	38271421	199755	238026421	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5286.79
PHASE	177048	G>X	38502429	199756	238258429	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5290.36
PHASE	177058	X>G	38502430	200496	238998430	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5307.77
PHASE	178058	G>X	38733486	200497	239230486	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5311.45
PHASE	178068	X>G	38733487	201285	240018487	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5327.12
PHASE	179068	G>X	38963007	201286	240249007	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5330.76
PHASE	179078	X>G	38963008	202074	241037008	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5351.03
PHASE	180078	G>X	39197952	202075	241272952	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5354.79
PHASE	180088	X>G	39197953	202863	242060953	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5376.46
PHASE	181088	G>X	39429537	202864	242293537	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5380.40
PHASE	181098	X>G	39429538	203604	243033538	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5398.55
PHASE	182098	G>X	39665826	203605	243270826	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5402.16
PHASE	182108	X>G	39665827	204873	244538827	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5445.51
PHASE	183108	G>X	39895347	204874	244769347	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5449.07
PHASE	183118	X>G	39895348	205902	245797348	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5478.42
PHASE	184118	G>X	40124484	205903	246027484	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5482.05
PHASE	184128	X>G	40124485	206787	246911485	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5500.89
PHASE	185128	G>X	40350645	206788	247138645	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5504.44
PHASE	185138	X>G	40350646	207576	247926646	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5525.53
PHASE	186138	G>X	40580406	207577	248157406	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5529.13
PHASE	186148	X>G	40580407	208653	249233407	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5568.31
PHASE	187148	G>X	40810983	208654	249464983	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5571.74
PHASE	187158	X>G	40810984	209394	250204984	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5590.62
PHASE	188158	G>X	41037240	209395	250432240	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5594.27
PHASE	188168	X>G	41037241	210423	251460241	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5621.89
PHASE	189168	G>X	41268393	210424	251692393	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5625.44
PHASE	189178	X>G	41268394	211596	252864394	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5658.71
PHASE	190178	G>X	41496330	211597	253093330	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5662.23
PHASE	190188	X>G	41496331	212625	254121331	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5686.74
PHASE	191188	G>X	41719563	212626	254345563	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5690.15
PHASE	191198	X>G	41719564	213462	255181564	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5708.60
PHASE	192198	G>X	41949996	213463	255412996	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5712.16
PHASE	192208	X>G	41949997	214539	256488997	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5740.52
PHASE	193208	G>X	42179997	214540	256719997	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5744.26
PHASE	193218	X>G	42179998	215280	257459998	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5762.67
PHASE	194218	G>X	42408942	215281	257689942	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5766.21
PHASE	194228	X>G	42408943	216213	258621943	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5791.74
PHASE	195228	G>X	42642447	216214	258856447	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5795.49
PHASE	195238	X>G	42642448	217146	259788448	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5815.62
PHASE	196238	G>X	42868560	217147	260015560	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5819.35
PHASE	196248	X>G	42868561	218031	260899561	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5840.27
PHASE	197248	G>X	43102593	218032	261134593	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5843.89
PHASE	197258	X>G	43102594	218916	262018594	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5860.41
PHASE	198258	G>X	43334946	218917	262251946	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5864.08
PHASE	198268	X>G	43334947	219753	263087947	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5882.98
PHASE	199268	G>X	43565139	219754	263319139	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5886.52
PHASE	199278	X>G	43565140	220590	264155140	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5907.81
PHASE	200278	G>X	43795812	220591	264386812	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5911.33
PHASE	200288	X>G	43795813	221523	265318813	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5928.09
PHASE	201288	G>X	44025957	221524	265549957	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5931.82
PHASE	201298	X>G	44025958	222264	266289958	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5946.72
PHASE	202298	G>X	44254518	222265	266519518	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5950.36
PHASE	202308	X>G	44254519	223005	267259519	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5966.83
PHASE	203308	G>X	44488743	223006	267494743	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5970.38
PHASE	203318	X>G	44488744	223746	268234744	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	5985.94
PHASE	204318	G>X	44717400	223747	268464400	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	5989.49
PHASE	204328	X>G	44717401	224727	269444401	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6014.90
PHASE	205328	G>X	44946777	224728	269674777	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6018.31
PHASE	205338	X>G	44946778	225564	270510778	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6039.45
PHASE	206338	G>X	45177114	225565	270742114	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6042.93
PHASE	206348	X>G	45177115	226353	271530115	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6061.33
PHASE	207348	G>X	45406587	226354	271760587	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6064.94
PHASE	207358	X>G	45406588	227094	272500588	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6080.04
PHASE	208358	G>X	45638844	227095	272733844	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6083.55
PHASE	208368	X>G	45638845	228075	273713845	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6103.89
PHASE	209368	G>X	45870093	228076	273946093	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6107.18
PHASE	209378	X>G	45870094	228816	274686094	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6123.92
PHASE	210378	G>X	46102398	228817	274919398	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6127.48
PHASE	210388	X>G	46102399	229653	275755399	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6148.38
PHASE	211388	G>X	46333455	229654	275987455	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6151.83
PHASE	211398	X>G	46333456	230442	276775456	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6167.82
PHASE	212398	G>X	46565328	230443	277008328	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6171.16
PHASE	212408	X>G	46565329	231183	277748329	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6187.79
PHASE	213408	G>X	46791393	231184	277975393	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6191.20
PHASE	213418	X>G	46791394	231972	278763394	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6209.75
PHASE	214418	G>X	47019714	231973	278992714	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6213.06
PHASE	214428	X>G	47019715	232713	279732715	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6230.54
PHASE	215428	G>X	47254419	232714	279968419	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6233.98
PHASE	215438	X>G	47254420	233502	280756420	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6250.71
PHASE	216438	G>X	47487060	233503	280990060	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6254.48
PHASE	216448	X>G	47487061	234243	281730061	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6271.49
PHASE	217448	G>X	47717589	234244	281961589	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6275.18
PHASE	217458	X>G	47717590	235032	282749590	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6292.20
PHASE	218458	G>X	47952390	235033	282985390	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6295.97
PHASE	218468	X>G	47952391	235965	283917391	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6318.73
PHASE	219468	G>X	48182151	235966	284148151	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6322.49
PHASE	219478	X>G	48182152	236898	285080152	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6348.23
PHASE	220478	G>X	48411144	236899	285310144	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6351.71
PHASE	220488	X>G	48411145	237639	286050145	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6369.93
PHASE	221488	G>X	48642873	237640	286282873	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6373.51
PHASE	221498	X>G	48642874	238428	287070874	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6392.61
PHASE	222498	G>X	48876762	238429	287305762	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6396.22
PHASE	222508	X>G	48876763	239265	288141763	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6416.00
PHASE	223508	G>X	49109739	239266	288375739	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6419.58
PHASE	223518	X>G	49109740	240150	289259740	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6436.82
PHASE	224518	G>X	49340748	240151	289491748	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6440.37
PHASE	224528	X>G	49340749	241035	290375749	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6461.36
PHASE	225528	G>X	49571181	241036	290607181	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6464.82
PHASE	225538	X>G	49571182	242064	291635182	2851.5402107046	3934.8802505301	2959.7019483995	1	2851.5402107046	6495.62
PHASE	226538	G>X	49799358	242065	291864358	2959.7019483995	2959.7019483995	2851.5402107046	1	2851.5402107046	6499.03
IMP	226542	X	292256358	2850.9500282377	6509.76
PHASE	226548	X>G	49799359	243045	292844359	2850.9500282377	3809.8889873886	2959.7019483995	1	2850.9500282377	6524.73
PHASE	227548	G>X	50032623	243046	293078623	2959.7019483995	2959.7019483995	2850.9500282377	1	2850.9500282377	6528.34
PHASE	227558	X>G	50032624	244842	294874624	2850.9500282377	3809.8889873886	2959.7019483995	1	2850.9500282377	6575.06
PHASE	228558	G>X	50265408	244843	295108408	2959.7019483995	2959.7019483995	2850.9500282377	1	2850.9500282377	6578.84
PHASE	228568	X>G	50265409	246447	296712409	2850.9500282377	3809.8889873886	2959.7019483995	1	2850.9500282377	6615.34
PHASE	229568	G>X	50499873	246448	296947873	2959.7019483995	2959.7019483995	2850.9500282377	1	2850.9500282377	6618.72
PHASE	229578	X>G	50499874	247860	298359874	2850.9500282377	3809.8889873886	2959.7019483995	1	2850.9500282377	6661.85
PHASE	230578	G>X	50728386	247861	298589386	2959.7019483995	2959.7019483995	2850.9500282377	1	2850.9500282377	6665.36
PHASE	230588	X>G	50728387	249225	299953387	2850.9500282377	3809.8889873886	2959.7019483995	1	2850.9500282377	6700.54
RUN	h3e8	H10x1000r11	223	c1000	400	1	0.6	5	0.8	51024184	2850.9500282377	3809.8889873886	0.000000	10	2850.9500282377	1	2733.9005407992	51024184	232811	16414	50774959	249225	79947477936	5792.86	6701.21	stored	300000000	299999959	230786	458	0	2850.9500282377	2959.7019483995	2959.7019483995	0
PERM	h3e8	H10x1000r11	223	c1000 2 23 19 10 55 56 96 70 79 98 68 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 3 41 78 24 46 8 1 33 22 11 47 65 67 34 99 74 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 14 36 12 85 20 45 57 6 7 44 51 17 16 32 87 73 30 4 13 82 76 49 62 31 66 48 63 29 35 15 53
TRACE	h3e8	H10x1000r11	223	c1000	NA	3304.682121	3234.906708	3234.906708	3234.906708	3209.241361	3209.241361	3209.241361	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3195.379481	3042.809768	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2976.638973	2875.624823	2875.624823	2875.624823	2875.624823	2875.624823


==> anc/results/hybrid/h3e8_H10x1000r11_224_c1000.txt <==
ARGS	h3e8	H10x1000r11	224	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3591.5921799984	0.01
IMP	4	G	1842	3399.9660179672	0.03
IMP	6	G	2374	3382.7040732800	0.03
IMP	8	G	3290	3315.7697847061	0.04
IMP	18	G	7246	3289.6674814551	0.09
IMP	28	G	9474	3222.9007994603	0.13
IMP	68	G	22370	3199.8425678571	0.30
IMP	78	G	26710	3197.3879783376	0.35
IMP	80	G	27290	3170.8682352710	0.36
IMP	154	G	44142	3170.6566896633	0.63
IMP	168	G	47194	3169.9408254405	0.68
IMP	240	G	63178	3162.6193327511	0.93
IMP	332	G	82994	3156.9509673662	1.26
IMP	458	G	107438	3156.6895700949	1.72
IMP	460	G	107874	3150.0691130419	1.73
IMP	472	G	110106	3147.4735091464	1.77
IMP	552	G	124666	3090.7402233053	2.05
IMP	680	G	151370	3074.8194492197	2.51
PHASE	830	G>X	188582	1	189582	3074.8194492197	3048.8153649670	3048.8153649670	0	3048.8153649670	3.09
IMP	830	X	189582	3048.8153649670	3.09
IMP	832	X	769582	2989.6820163081	11.18
PHASE	840	X>G	188583	2277	2465583	2989.6820163081	3609.4337900028	3074.8194492197	1	2989.6820163081	49.95
PHASE	1840	G>X	448823	2278	2726823	3035.2507763459	2997.6833684217	2989.6820163081	1	2989.6820163081	54.73
IMP	1842	X	3114823	2968.8361905963	60.14
PHASE	1850	X>G	448824	3738	4186824	2968.8361905963	3952.5729813924	3035.2507763459	1	2968.8361905963	81.73
PHASE	2850	G>X	792632	3739	4531632	3035.2507763459	2997.6833684217	2968.8361905963	1	2968.8361905963	86.68
PHASE	2860	X>G	792633	5343	6135633	2968.8361905963	3952.5729813924	3035.2507763459	1	2968.8361905963	123.89
PHASE	3860	G>X	1013273	5344	6357273	2978.1288708506	2978.1288708506	2968.8361905963	1	2968.8361905963	128.18
PHASE	3870	X>G	1013274	7668	8681274	2968.8361905963	3952.5729813924	2978.1288708506	1	2968.8361905963	190.00
PHASE	4870	G>X	1199258	7669	8868258	2978.1288708506	2978.1288708506	2968.8361905963	1	2968.8361905963	193.82
PHASE	4880	X>G	1199259	8985	10184259	2968.8361905963	3952.5729813924	2978.1288708506	1	2968.8361905963	229.10
PHASE	5880	G>X	1387211	8986	10373211	2978.1288708506	2978.1288708506	2968.8361905963	1	2968.8361905963	233.19
PHASE	5890	X>G	1387212	10782	12169212	2968.8361905963	3952.5729813924	2978.1288708506	1	2968.8361905963	282.01
PHASE	6890	G>X	1604876	10783	12387876	2974.0414989008	2974.0414989008	2968.8361905963	1	2968.8361905963	286.62
IMP	6896	X	13647876	2939.1929924408	316.68
PHASE	6900	X>G	1604877	13059	14663877	2939.1929924408	3857.4252168544	2974.0414989008	1	2939.1929924408	335.58
PHASE	7900	G>X	1809197	13060	14869197	2957.4432794154	2957.4432794154	2939.1929924408	1	2939.1929924408	339.62
PHASE	7910	X>G	1809198	15096	16905198	2934.7267138060	3731.0950796707	2957.4432794154	1	2934.7267138060	374.15
IMP	7910	G	16905198	2934.7267138060	374.15
PHASE	8910	G>X	2063918	15097	17160918	2953.9288253960	2953.9288253960	2934.7267138060	1	2934.7267138060	378.41
IMP	8912	X	17596918	2924.5539733669	384.33
PHASE	8920	X>G	2063919	16701	18764919	2924.5539733669	3710.7256083600	2953.9288253960	1	2924.5539733669	402.13
PHASE	9920	G>X	2323583	16702	19025583	2950.3909782291	2950.3909782291	2924.5539733669	1	2924.5539733669	406.89
IMP	9926	X	20237583	2922.5992427105	428.47
PHASE	9930	X>G	2323584	18642	20965584	2922.5992427105	3726.6988412042	2950.3909782291	1	2922.5992427105	439.55
PHASE	10930	G>X	2586944	18643	21229944	2950.3909782291	2950.3909782291	2922.5992427105	1	2922.5992427105	444.03
PHASE	10940	X>G	2586945	20631	23217945	2922.5992427105	3726.6988412042	2950.3909782291	1	2922.5992427105	475.48
PHASE	11940	G>X	2848913	20632	23480913	2950.3909782291	2950.3909782291	2922.5992427105	1	2922.5992427105	479.73
PHASE	11950	X>G	2848914	22380	25228914	2922.5992427105	3726.6988412042	2950.3909782291	1	2922.5992427105	508.16
PHASE	12950	G>X	3111650	22381	25492650	2950.3909782291	2950.3909782291	2922.5992427105	1	2922.5992427105	512.66
IMP	12958	X	27188650	2920.3968193384	539.00
PHASE	12960	X>G	3111651	24417	27528651	2920.3968193384	3724.2756328547	2950.3909782291	1	2920.3968193384	545.29
PHASE	13960	G>X	3369011	24418	27787011	2950.3909782291	2950.3909782291	2920.3968193384	1	2920.3968193384	549.80
PHASE	13970	X>G	3369012	26502	29871012	2920.3968193384	3724.2756328547	2950.3909782291	1	2920.3968193384	593.58
PHASE	14970	G>X	3626132	26503	30129132	2950.3909782291	2950.3909782291	2920.3968193384	1	2920.3968193384	598.01
PHASE	14980	X>G	3626133	28443	32069133	2920.3968193384	3724.2756328547	2950.3909782291	1	2920.3968193384	642.16
PHASE	15980	G>X	3889925	28444	32333925	2950.3909782291	2950.3909782291	2920.3968193384	1	2920.3968193384	648.15
PHASE	15990	X>G	3889926	30432	34321926	2920.3968193384	3724.2756328547	2950.3909782291	1	2920.3968193384	687.18
PHASE	16990	G>X	4155542	30433	34588542	2950.3909782291	2950.3909782291	2920.3968193384	1	2920.3968193384	691.85
PHASE	17000	X>G	4155543	32613	36768543	2920.3968193384	3724.2756328547	2950.3909782291	1	2920.3968193384	735.89
PHASE	18000	G>X	4419671	32614	37033671	2950.3909782291	2950.3909782291	2920.3968193384	1	2920.3968193384	740.42
PHASE	18010	X>G	4419672	35034	39453672	2920.3968193384	3724.2756328547	2950.3909782291	1	2920.3968193384	799.90
PHASE	19010	G>X	4682744	35035	39717744	2950.3909782291	2950.3909782291	2920.3968193384	1	2920.3968193384	804.75
PHASE	19020	X>G	4682745	36831	41513745	2920.3968193384	3724.2756328547	2950.3909782291	1	2920.3968193384	835.63
PHASE	20020	G>X	4944041	36832	41776041	2950.3909782291	2950.3909782291	2920.3968193384	1	2920.3968193384	840.00
PHASE	20030	X>G	4944042	38868	43812042	2920.3968193384	3724.2756328547	2950.3909782291	1	2920.3968193384	880.93
PHASE	21030	G>X	5205962	38869	44074962	2950.3909782291	2950.3909782291	2920.3968193384	1	2920.3968193384	885.66
PHASE	21040	X>G	5205963	41193	46398963	2920.3968193384	3724.2756328547	2950.3909782291	1	2920.3968193384	927.35
PHASE	22040	G>X	5468651	41194	46662651	2950.3909782291	2950.3909782291	2920.3968193384	1	2920.3968193384	932.36
PHASE	22050	X>G	5468652	43902	49370652	2920.3968193384	3724.2756328547	2950.3909782291	1	2920.3968193384	983.67
PHASE	23050	G>X	5733308	43903	49636308	2950.3909782291	2950.3909782291	2920.3968193384	1	2920.3968193384	988.13
PHASE	23060	X>G	5733309	46179	51912309	2920.3968193384	3724.2756328547	2950.3909782291	1	2920.3968193384	1030.23
PHASE	24060	G>X	5994701	46180	52174701	2948.3593618386	2948.3593618386	2920.3968193384	1	2920.3968193384	1034.58
PHASE	24070	X>G	5994702	48120	54114702	2920.3968193384	3724.2756328547	2948.3593618386	1	2920.3968193384	1078.84
PHASE	25070	G>X	6252302	48121	54373302	2948.3593618386	2948.3593618386	2920.3968193384	1	2920.3968193384	1083.07
PHASE	25080	X>G	6252303	49821	56073303	2920.3968193384	3724.2756328547	2948.3593618386	1	2920.3968193384	1117.30
PHASE	26080	G>X	6508031	49822	56330031	2947.2672421523	2947.2672421523	2920.3968193384	1	2920.3968193384	1121.89
PHASE	26090	X>G	6508032	51858	58366032	2920.3968193384	3724.2756328547	2947.2672421523	1	2920.3968193384	1162.40
PHASE	27090	G>X	6741440	51859	58600440	2947.2672421523	2947.2672421523	2920.3968193384	1	2920.3968193384	1166.53
PHASE	27100	X>G	6741441	53463	60204441	2920.3968193384	3724.2756328547	2947.2672421523	1	2920.3968193384	1200.67
PHASE	28100	G>X	6969857	53464	60433857	2947.2672421523	2947.2672421523	2920.3968193384	1	2920.3968193384	1204.71
PHASE	28110	X>G	6969858	55836	62805858	2920.3968193384	3724.2756328547	2947.2672421523	1	2920.3968193384	1244.70
PHASE	29110	G>X	7206914	55837	63043914	2942.9440209030	2942.9440209030	2920.3968193384	1	2920.3968193384	1249.80
PHASE	29120	X>G	7206915	57633	64839915	2920.3968193384	3724.2756328547	2942.9440209030	1	2920.3968193384	1286.11
PHASE	30120	G>X	7433363	57634	65067363	2942.9440209030	2942.9440209030	2920.3968193384	1	2920.3968193384	1290.75
PHASE	30130	X>G	7433364	59670	67103364	2920.3968193384	3724.2756328547	2942.9440209030	1	2920.3968193384	1339.05
PHASE	31130	G>X	7664996	59671	67335996	2942.9440209030	2942.9440209030	2920.3968193384	1	2920.3968193384	1344.13
PHASE	31140	X>G	7664997	61899	69563997	2920.3968193384	3724.2756328547	2942.9440209030	1	2920.3968193384	1388.51
PHASE	32140	G>X	7896677	61900	69796677	2942.9440209030	2942.9440209030	2920.3968193384	1	2920.3968193384	1392.71
PHASE	32150	X>G	7896678	63888	71784678	2920.3968193384	3724.2756328547	2942.9440209030	1	2920.3968193384	1428.11
PHASE	33150	G>X	8128694	63889	72017694	2938.2949003119	2938.2949003119	2920.3968193384	1	2920.3968193384	1432.27
PHASE	33160	X>G	8128695	66405	74533695	2920.3968193384	3724.2756328547	2938.2949003119	1	2920.3968193384	1483.87
PHASE	34160	G>X	8360519	66406	74766519	2938.2949003119	2938.2949003119	2920.3968193384	1	2920.3968193384	1488.23
PHASE	34170	X>G	8360520	68346	76706520	2920.3968193384	3724.2756328547	2938.2949003119	1	2920.3968193384	1530.91
PHASE	35170	G>X	8587736	68347	76934736	2938.2949003119	2938.2949003119	2920.3968193384	1	2920.3968193384	1535.10
IMP	35172	X	77514736	2912.8727662583	1551.97
IMP	35178	X	78486736	2909.7882720467	1570.24
PHASE	35180	X>G	8587737	70239	78826737	2909.7882720467	3860.7757883680	2938.2949003119	1	2909.7882720467	1576.57
PHASE	36180	G>X	8820953	70240	79060953	2938.2949003119	2938.2949003119	2909.7882720467	1	2909.7882720467	1580.94
PHASE	36190	X>G	8820954	71940	80760954	2909.7882720467	3860.7757883680	2938.2949003119	1	2909.7882720467	1610.16
PHASE	37190	G>X	9058058	71941	80999058	2938.2949003119	2938.2949003119	2909.7882720467	1	2909.7882720467	1614.62
PHASE	37200	X>G	9058059	73257	82315059	2909.7882720467	3860.7757883680	2938.2949003119	1	2909.7882720467	1638.03
PHASE	38200	G>X	9285563	73258	82543563	2938.2949003119	2938.2949003119	2909.7882720467	1	2909.7882720467	1642.34
PHASE	38210	X>G	9285564	75390	84675564	2909.7882720467	3860.7757883680	2938.2949003119	1	2909.7882720467	1671.75
PHASE	39210	G>X	9515276	75391	84906276	2938.2949003119	2938.2949003119	2909.7882720467	1	2909.7882720467	1676.18
IMP	39214	X	86210276	2899.2548021343	1700.38
IMP	39216	X	86838276	2884.3981983573	1715.37
PHASE	39220	X>G	9515277	78147	87662277	2884.3981983573	3807.9491906618	2938.2949003119	1	2884.3981983573	1727.35
PHASE	40220	G>X	9745085	78148	87893085	2938.2949003119	2938.2949003119	2884.3981983573	1	2884.3981983573	1731.86
PHASE	40230	X>G	9745086	79896	89641086	2874.5201517992	5295.8603434661	2938.2949003119	1	2874.5201517992	1765.48
IMP	40230	G	89641086	2874.5201517992	1765.48
PHASE	41230	G>X	9977534	79897	89874534	2938.2949003119	2938.2949003119	2874.5201517992	1	2874.5201517992	1769.57
PHASE	41240	X>G	9977535	81741	91718535	2874.5201517992	5295.8603434661	2938.2949003119	1	2874.5201517992	1801.41
PHASE	42240	G>X	10216223	81742	91958223	2938.2949003119	2938.2949003119	2874.5201517992	1	2874.5201517992	1805.72
IMP	42244	X	92974223	2871.6066783102	1826.61
PHASE	42250	X>G	10216224	83490	93706224	2871.6066783102	4907.4287957127	2938.2949003119	1	2871.6066783102	1839.02
PHASE	43250	G>X	10450592	83491	93941592	2938.2949003119	2938.2949003119	2871.6066783102	1	2871.6066783102	1843.39
PHASE	43260	X>G	10450593	84615	95065593	2871.6066783102	4907.4287957127	2938.2949003119	1	2871.6066783102	1865.73
PHASE	44260	G>X	10683953	84616	95299953	2938.2949003119	2938.2949003119	2871.6066783102	1	2871.6066783102	1869.96
PHASE	44270	X>G	10683954	85452	96135954	2871.6066783102	4907.4287957127	2938.2949003119	1	2871.6066783102	1884.15
PHASE	45270	G>X	10915682	85453	96368682	2938.2949003119	2938.2949003119	2871.6066783102	1	2871.6066783102	1888.24
PHASE	45280	X>G	10915683	86577	97492683	2871.6066783102	4907.4287957127	2938.2949003119	1	2871.6066783102	1917.24
PHASE	46280	G>X	11154419	86578	97732419	2938.2949003119	2938.2949003119	2871.6066783102	1	2871.6066783102	1921.64
PHASE	46290	X>G	11154420	87702	98856420	2871.6066783102	4907.4287957127	2938.2949003119	1	2871.6066783102	1940.94
PHASE	47290	G>X	11387780	87703	99090780	2938.2949003119	2938.2949003119	2871.6066783102	1	2871.6066783102	1945.45
PHASE	47300	X>G	11387781	88971	100358781	2871.6066783102	4907.4287957127	2938.2949003119	1	2871.6066783102	1966.57
PHASE	48300	G>X	11623205	88972	100595205	2938.2949003119	2938.2949003119	2871.6066783102	1	2871.6066783102	1970.86
PHASE	48310	X>G	11623206	90624	102247206	2871.6066783102	4907.4287957127	2938.2949003119	1	2871.6066783102	2007.64
PHASE	49310	G>X	11853302	90625	102478302	2938.2949003119	2938.2949003119	2871.6066783102	1	2871.6066783102	2012.21
IMP	49312	X	102722302	2868.8073977184	2016.40
PHASE	49320	X>G	11853303	92229	104082303	2868.8073977184	4562.7489642588	2938.2949003119	1	2868.8073977184	2048.72
PHASE	50320	G>X	12082295	92230	104312295	2938.2949003119	2938.2949003119	2868.8073977184	1	2868.8073977184	2053.21
PHASE	50330	X>G	12082296	94218	106300296	2868.8073977184	4562.7489642588	2938.2949003119	1	2868.8073977184	2084.59
PHASE	51330	G>X	12321176	94219	106540176	2938.2949003119	2938.2949003119	2868.8073977184	1	2868.8073977184	2088.82
PHASE	51340	X>G	12321177	96207	108528177	2868.8073977184	4562.7489642588	2938.2949003119	1	2868.8073977184	2124.91
PHASE	52340	G>X	12548537	96208	108756537	2938.2949003119	2938.2949003119	2868.8073977184	1	2868.8073977184	2128.99
IMP	52346	X	110256537	2853.7376854672	2157.10
PHASE	52350	X>G	12548538	98196	110744538	2853.7376854672	4610.2516464205	2938.2949003119	1	2853.7376854672	2165.51
PHASE	53350	G>X	12779306	98197	110976306	2938.2949003119	2938.2949003119	2853.7376854672	1	2853.7376854672	2169.70
IMP	53352	X	111364306	2843.1323261247	2173.82
PHASE	53360	X>G	12779307	99801	112580307	2843.1323261247	4588.2792794679	2938.2949003119	1	2843.1323261247	2185.56
PHASE	54360	G>X	13008731	99802	112810731	2938.2949003119	2938.2949003119	2843.1323261247	1	2843.1323261247	2190.02
PHASE	54370	X>G	13008732	101310	114318732	2843.1323261247	4588.2792794679	2938.2949003119	1	2843.1323261247	2205.08
PHASE	55370	G>X	13241852	101311	114552852	2938.2949003119	2938.2949003119	2843.1323261247	1	2843.1323261247	2209.29
PHASE	55380	X>G	13241853	102387	115628853	2843.1323261247	4588.2792794679	2938.2949003119	1	2843.1323261247	2219.30
PHASE	56380	G>X	13476845	102388	115864845	2938.2949003119	2938.2949003119	2843.1323261247	1	2843.1323261247	2223.55
PHASE	56390	X>G	13476846	103464	116940846	2843.1323261247	4588.2792794679	2938.2949003119	1	2843.1323261247	2236.00
PHASE	57390	G>X	13707134	103465	117172134	2938.2949003119	2938.2949003119	2843.1323261247	1	2843.1323261247	2240.16
PHASE	57400	X>G	13707135	104733	118440135	2843.1323261247	4588.2792794679	2938.2949003119	1	2843.1323261247	2253.71
PHASE	58400	G>X	13938671	104734	118672671	2938.2949003119	2938.2949003119	2843.1323261247	1	2843.1323261247	2258.10
PHASE	58410	X>G	13938672	106146	120084672	2843.1323261247	4588.2792794679	2938.2949003119	1	2843.1323261247	2272.96
PHASE	59410	G>X	14163296	106147	120310296	2938.2949003119	2938.2949003119	2843.1323261247	1	2843.1323261247	2277.25
PHASE	59420	X>G	14163297	107271	121434297	2843.1323261247	4588.2792794679	2938.2949003119	1	2843.1323261247	2289.84
PHASE	60420	G>X	14394353	107272	121666353	2938.2949003119	2938.2949003119	2843.1323261247	1	2843.1323261247	2293.96
PHASE	60430	X>G	14394354	108540	122934354	2843.1323261247	4588.2792794679	2938.2949003119	1	2843.1323261247	2306.45
PHASE	61430	G>X	14622530	108541	123163530	2938.2949003119	2938.2949003119	2843.1323261247	1	2843.1323261247	2310.82
PHASE	61440	X>G	14622531	109905	124527531	2843.1323261247	4588.2792794679	2938.2949003119	1	2843.1323261247	2323.32
PHASE	62440	G>X	14853059	109906	124759059	2938.2949003119	2938.2949003119	2843.1323261247	1	2843.1323261247	2327.65
PHASE	62450	X>G	14853060	111318	126171060	2843.1323261247	4588.2792794679	2938.2949003119	1	2843.1323261247	2343.27
PHASE	63450	G>X	15083780	111319	126402780	2938.2949003119	2938.2949003119	2843.1323261247	1	2843.1323261247	2347.58
PHASE	63460	X>G	15083781	112395	127478781	2843.1323261247	4588.2792794679	2938.2949003119	1	2843.1323261247	2358.18
PHASE	64460	G>X	15314645	112396	127710645	2938.2949003119	2938.2949003119	2843.1323261247	1	2843.1323261247	2362.58
PHASE	64470	X>G	15314646	114240	129554646	2842.8995425689	4597.6507153249	2938.2949003119	1	2842.8995425689	2378.26
IMP	64470	G	129554646	2842.8995425689	2378.26
PHASE	65470	G>X	15541238	114241	129782238	2938.2949003119	2938.2949003119	2842.8995425689	1	2842.8995425689	2382.65
PHASE	65480	X>G	15541239	116229	131770239	2842.8995425689	4597.6507153249	2938.2949003119	1	2842.8995425689	2401.69
PHASE	66480	G>X	15771335	116230	132001335	2938.2949003119	2938.2949003119	2842.8995425689	1	2842.8995425689	2405.91
PHASE	66490	X>G	15771336	118026	133797336	2842.8995425689	4597.6507153249	2938.2949003119	1	2842.8995425689	2423.23
PHASE	67490	G>X	16000808	118027	134027808	2938.2949003119	2938.2949003119	2842.8995425689	1	2842.8995425689	2427.55
IMP	67492	X	134463808	2837.8518206086	2434.24
PHASE	67500	X>G	16000809	120399	136399809	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2454.88
PHASE	68500	G>X	16235369	120400	136635369	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2459.36
PHASE	68510	X>G	16235370	121956	138191370	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2476.05
PHASE	69510	G>X	16472762	121957	138429762	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2480.54
PHASE	69520	X>G	16472763	123753	140225763	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2496.97
PHASE	70520	G>X	16702427	123754	140456427	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2501.32
PHASE	70530	X>G	16702428	125646	142348428	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2520.91
PHASE	71530	G>X	16933100	125647	142580100	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2524.99
PHASE	71540	X>G	16933101	127347	144280101	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2543.32
PHASE	72540	G>X	17160077	127348	144508077	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2547.63
PHASE	72550	X>G	17160078	129192	146352078	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2564.82
PHASE	73550	G>X	17396366	129193	146589366	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2569.02
PHASE	73560	X>G	17396367	131085	148481367	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2587.19
PHASE	74560	G>X	17625791	131086	148711791	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2591.55
PHASE	74570	X>G	17625792	133074	150699792	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2609.80
PHASE	75570	G>X	17859104	133075	150934104	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2614.21
PHASE	75580	X>G	17859105	134967	152826105	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2633.06
PHASE	76580	G>X	18092993	134968	153060993	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2637.38
PHASE	76590	X>G	18092994	136668	154760994	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2655.25
PHASE	77590	G>X	18326594	136669	154995594	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2659.54
PHASE	77600	X>G	18326595	138849	157175595	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2681.38
PHASE	78600	G>X	18565811	138850	157415811	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2685.84
PHASE	78610	X>G	18565812	140646	159211812	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2705.46
PHASE	79610	G>X	18795284	140647	159442284	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2709.83
PHASE	79620	X>G	18795285	142539	161334285	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2730.27
PHASE	80620	G>X	19027205	142540	161567205	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2734.45
PHASE	80630	X>G	19027206	144384	163411206	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2757.33
PHASE	81630	G>X	19260950	144385	163645950	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2761.56
PHASE	81640	X>G	19260951	146421	165681951	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2780.68
PHASE	82640	G>X	19500167	146422	165922167	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2784.55
PHASE	82650	X>G	19500168	148362	167862168	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2804.54
PHASE	83650	G>X	19726856	148363	168089856	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2808.40
PHASE	83660	X>G	19726857	150015	169741857	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2827.32
PHASE	84660	G>X	19963001	150016	169979001	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2831.47
PHASE	84670	X>G	19963002	152004	171967002	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2851.10
PHASE	85670	G>X	20193914	152005	172198914	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2854.84
PHASE	85680	X>G	20193915	153849	174042915	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2871.98
PHASE	86680	G>X	20426027	153850	174276027	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2876.00
PHASE	86690	X>G	20426028	155742	176168028	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2897.59
PHASE	87690	G>X	20660444	155743	176403444	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2901.43
PHASE	87700	X>G	20660445	157731	178391445	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2923.19
PHASE	88700	G>X	20889149	157732	178621149	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2927.27
PHASE	88710	X>G	20889150	159672	180561150	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2949.30
PHASE	89710	G>X	21125774	159673	180798774	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2953.43
PHASE	89720	X>G	21125775	161517	182642775	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2972.54
PHASE	90720	G>X	21355199	161518	182873199	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2976.65
PHASE	90730	X>G	21355200	163458	184813200	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	2992.87
PHASE	91730	G>X	21583808	163459	185042808	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	2996.94
PHASE	91740	X>G	21583809	165639	187222809	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3014.95
PHASE	92740	G>X	21819665	165640	187459665	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3018.82
PHASE	92750	X>G	21819666	167532	189351666	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3036.08
PHASE	93750	G>X	22049138	167533	189582138	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3040.06
PHASE	93760	X>G	22049139	169425	191474139	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3055.40
PHASE	94760	G>X	22280387	169426	191706387	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3059.33
PHASE	94770	X>G	22280388	171126	193406388	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3076.28
PHASE	95770	G>X	22507220	171127	193634220	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3080.20
PHASE	95780	X>G	22507221	173019	195526221	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3098.30
PHASE	96780	G>X	22735781	173020	195755781	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3102.23
PHASE	96790	X>G	22735782	174720	197455782	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3120.28
PHASE	97790	G>X	22964966	174721	197685966	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3124.20
PHASE	97800	X>G	22964967	176613	199577967	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3141.65
PHASE	98800	G>X	23200679	176614	199814679	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3145.67
PHASE	98810	X>G	23200680	178314	201514680	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3163.67
PHASE	99810	G>X	23437448	178315	201752448	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3167.77
PHASE	99820	X>G	23437449	180303	203740449	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3184.98
PHASE	100820	G>X	23669369	180304	203973369	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3189.04
PHASE	100830	X>G	23669370	182052	205721370	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3208.10
PHASE	101830	G>X	23900090	182053	205953090	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3212.03
PHASE	101840	X>G	23900091	184089	207989091	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3230.39
PHASE	102840	G>X	24131243	184090	208221243	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3234.40
PHASE	102850	X>G	24131244	185790	209921244	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3249.83
PHASE	103850	G>X	24363644	185791	210154644	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3253.85
PHASE	103860	X>G	24363645	187491	211854645	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3268.72
PHASE	104860	G>X	24597725	187492	212089725	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3272.63
PHASE	104870	X>G	24597726	189384	213981726	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3290.25
PHASE	105870	G>X	24826142	189385	214211142	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3294.13
PHASE	105880	X>G	24826143	191613	216439143	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3314.49
PHASE	106880	G>X	25061711	191614	216675711	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3318.28
PHASE	106890	X>G	25061712	193650	218711712	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3336.68
PHASE	107890	G>X	25294208	193651	218945208	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3340.58
PHASE	107900	X>G	25294209	195591	220885209	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3356.92
PHASE	108900	G>X	25527569	195592	221119569	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3360.81
PHASE	108910	X>G	25527570	197628	223155570	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3378.72
PHASE	109910	G>X	25761362	197629	223390362	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3382.64
PHASE	109920	X>G	25761363	199281	225042363	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3399.16
PHASE	110920	G>X	25992611	199282	225274611	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3403.00
PHASE	110930	X>G	25992612	201366	227358612	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3421.15
PHASE	111930	G>X	26221604	201367	227588604	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3424.99
PHASE	111940	X>G	26221605	203307	229528605	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3444.07
PHASE	112940	G>X	26452661	203308	229760661	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3447.95
PHASE	112950	X>G	26452662	205296	231748662	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3466.52
PHASE	113950	G>X	26688038	205297	231985038	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3470.47
PHASE	113960	X>G	26688039	207045	233733039	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3487.75
PHASE	114960	G>X	26927927	207046	233973927	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3491.71
PHASE	114970	X>G	26927928	209226	236153928	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3510.20
PHASE	115970	G>X	27160088	209227	236387088	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3514.04
PHASE	115980	X>G	27160089	210927	238087089	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3528.60
PHASE	116980	G>X	27388697	210928	238316697	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3532.49
PHASE	116990	X>G	27388698	212820	240208698	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3548.33
PHASE	117990	G>X	27622010	212821	240443010	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3552.18
PHASE	118000	X>G	27622011	214665	242287011	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3569.21
PHASE	119000	G>X	27852299	214666	242518299	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3573.06
PHASE	119010	X>G	27852300	216414	244266300	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3589.12
PHASE	120010	G>X	28078364	216415	244493364	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3592.93
PHASE	120020	X>G	28078365	218595	246673365	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3611.51
PHASE	121020	G>X	28303805	218596	246899805	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3615.28
PHASE	121030	X>G	28303806	220296	248599806	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3629.31
PHASE	122030	G>X	28529726	220297	248826726	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3633.14
PHASE	122040	X>G	28529727	222333	250862727	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3649.87
PHASE	123040	G>X	28761743	222334	251095743	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3653.52
PHASE	123050	X>G	28761744	224130	252891744	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3672.96
PHASE	124050	G>X	28994816	224131	253125816	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3676.86
PHASE	124060	X>G	28994817	226071	255065817	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3696.49
PHASE	125060	G>X	29222225	226072	255294225	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3700.28
PHASE	125070	X>G	29222226	228012	257234226	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3717.07
PHASE	126070	G>X	29451362	228013	257464362	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3720.87
PHASE	126080	X>G	29451363	229857	259308363	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3738.65
PHASE	127080	G>X	29681315	229858	259539315	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3742.45
PHASE	127090	X>G	29681316	231750	261431316	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3757.59
PHASE	128090	G>X	29907380	231751	261658380	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3761.52
PHASE	128100	X>G	29907381	233595	263502381	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3778.21
PHASE	129100	G>X	30139349	233596	263735349	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3782.03
PHASE	129110	X>G	30139350	236112	266251350	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3812.92
PHASE	130110	G>X	30365606	236113	266478606	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3816.69
PHASE	130120	X>G	30365607	238341	268706607	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3841.30
PHASE	131120	G>X	30597575	238342	268939575	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3845.17
PHASE	131130	X>G	30597576	240234	270831576	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3860.80
PHASE	132130	G>X	30821960	240235	271056960	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3864.70
PHASE	132140	X>G	30821961	241983	272804961	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3882.16
PHASE	133140	G>X	31052489	241984	273036489	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3885.99
PHASE	133150	X>G	31052490	243732	274784490	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3904.98
PHASE	134150	G>X	31283018	243733	275016018	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3908.83
PHASE	134160	X>G	31283019	245625	276908019	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3927.22
PHASE	135160	G>X	31524203	245626	277150203	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3931.12
PHASE	135170	X>G	31524204	247518	279042204	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3947.60
PHASE	136170	G>X	31755068	247519	279274068	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3951.41
PHASE	136180	X>G	31755069	249795	281550069	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3974.98
PHASE	137180	G>X	31988717	249796	281784717	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3978.85
PHASE	137190	X>G	31988718	251736	283724718	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	3995.40
PHASE	138190	G>X	32218814	251737	283955814	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	3999.28
PHASE	138200	X>G	32218815	253677	285895815	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	4018.53
PHASE	139200	G>X	32446991	253678	286124991	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	4022.36
PHASE	139210	X>G	32446992	255474	287920992	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	4038.30
PHASE	140210	G>X	32677808	255475	288152808	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	4042.16
PHASE	140220	X>G	32677809	257271	289948809	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	4060.96
PHASE	141220	G>X	32915249	257272	290187249	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	4064.77
PHASE	141230	X>G	32915250	259068	291983250	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	4080.76
PHASE	142230	G>X	33144338	259069	292213338	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	4084.66
PHASE	142240	X>G	33144339	260865	294009339	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	4101.12
PHASE	143240	G>X	33375683	260866	294241683	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	4105.08
PHASE	143250	X>G	33375684	262518	295893684	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	4122.68
PHASE	144250	G>X	33606020	262519	296125020	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	4126.47
PHASE	144260	X>G	33606021	264507	298113021	2837.8518206086	4601.2533258484	2938.2949003119	1	2837.8518206086	4143.89
PHASE	145260	G>X	33833333	264508	298341333	2938.2949003119	2938.2949003119	2837.8518206086	1	2837.8518206086	4147.82
RUN	h3e8	H10x1000r11	224	c1000	400	1	0.6	5	0.8	34099489	2837.8518206086	4601.2533258484	0.000000	9	2837.8518206086	1	2739.0157129446	34099489	254779	11377	33833333	266156	69516242549	3555.38	4162.64	stored	300000000	299989333	145268	287	0	2837.8518206086	2938.2949003119	2837.8518206086	1
PERM	h3e8	H10x1000r11	224	c1000 53 15 91 38 89 86 50 83 93 75 59 90 80 61 28 69 3 41 78 24 46 8 1 22 11 74 33 47 65 67 34 99 97 88 39 58 42 95 25 54 92 52 77 64 5 94 72 84 18 71 40 43 79 98 68 73 4 30 13 82 76 49 62 31 66 48 63 29 12 35 60 81 37 27 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36
TRACE	h3e8	H10x1000r11	224	c1000	NA	3315.769785	3222.900799	3222.900799	3222.900799	3199.842568	3170.868235	3170.868235	3170.868235	3170.656690	3169.940825	3169.940825	3169.940825	3162.619333	3162.619333	3162.619333	3162.619333	3156.950967	3156.950967	3156.950967	3156.950967	3156.950967	3150.069113	3147.473509	3147.473509	3090.740223	3090.740223	3090.740223	3090.740223	3090.740223	3090.740223	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	3074.819449	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016	2989.682016


==> anc/results/hybrid/h3e8_H10x1000r11_225_c1000.txt <==
ARGS	h3e8	H10x1000r11	225	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3705.9517420007	0.01
IMP	2	G	1118	3556.8384674231	0.02
IMP	8	G	2858	3554.5205909778	0.04
IMP	16	G	5034	3550.2674553722	0.08
IMP	22	G	7590	3511.1910518206	0.11
IMP	26	G	9470	3348.6695803387	0.13
IMP	52	G	17442	3327.5567850319	0.24
IMP	54	G	18694	3210.4294552298	0.25
IMP	104	G	34250	3201.2836643088	0.47
IMP	208	G	63882	3186.8106713373	0.90
IMP	214	G	65046	3179.3921528110	0.92
IMP	218	G	65678	3137.5716273971	0.94
IMP	342	G	86710	3129.9562021195	1.34
IMP	474	G	114286	3114.9424072799	1.81
PHASE	624	G>X	157498	1	158498	3114.9424072799	3069.9621925203	3069.9621925203	0	3069.9621925203	2.45
IMP	624	X	158498	3069.9621925203	2.45
IMP	626	X	978498	3023.3942987842	29.90
PHASE	634	X>G	157499	2085	2242499	3023.3942987842	4190.6125041089	3114.9424072799	1	3023.3942987842	75.48
PHASE	1634	G>X	441355	2086	2527355	3100.8632873979	3085.8721363928	3023.3942987842	1	3023.3942987842	80.81
IMP	1638	X	3687355	2996.8373462892	126.86
PHASE	1644	X>G	441356	4362	4803356	2996.8373462892	3863.5794397947	3100.8632873979	1	2996.8373462892	177.08
PHASE	2644	G>X	787036	4363	5150036	3093.2582060489	3078.2670550438	2996.8373462892	1	2996.8373462892	182.33
PHASE	2654	X>G	787037	7119	7906037	2996.8373462892	3863.5794397947	3093.2582060489	1	2996.8373462892	311.92
PHASE	3654	G>X	1131277	7120	8251277	3093.2582060489	3078.2670550438	2996.8373462892	1	2996.8373462892	317.13
PHASE	3664	X>G	1131278	9396	10527278	2996.8373462892	3863.5794397947	3093.2582060489	1	2996.8373462892	417.24
PHASE	4664	G>X	1477582	9397	10874582	3093.2582060489	3078.2670550438	2996.8373462892	1	2996.8373462892	422.48
IMP	4668	X	12178582	2939.2944126124	455.33
PHASE	4674	X>G	1477583	11529	13006583	2939.2944126124	4516.5642368466	3093.2582060489	1	2939.2944126124	470.15
PHASE	5674	G>X	1770319	11530	13300319	3078.2366934095	3065.3912957407	2939.2944126124	1	2939.2944126124	475.06
IMP	5678	X	14844319	2911.2610079634	543.25
PHASE	5684	X>G	1770320	13710	15480320	2911.2610079634	3957.7972701596	3078.2366934095	1	2911.2610079634	576.80
PHASE	6684	G>X	2039248	13711	15750248	3078.2366934095	3065.3912957407	2911.2610079634	1	2911.2610079634	581.75
PHASE	6694	X>G	2039249	14883	16922249	2911.2610079634	3957.7972701596	3078.2366934095	1	2911.2610079634	640.90
PHASE	7694	G>X	2302849	14884	17186849	3078.2366934095	3065.3912957407	2911.2610079634	1	2911.2610079634	645.72
IMP	7700	X	17822849	2910.9141812249	676.73
PHASE	7704	X>G	2302850	15864	18166850	2910.9141812249	3979.2970217885	3078.2366934095	1	2910.9141812249	691.39
PHASE	8704	G>X	2571058	15865	18436058	3078.2366934095	3065.3912957407	2910.9141812249	1	2910.9141812249	696.05
PHASE	8714	X>G	2571059	16749	19320059	2910.9141812249	3979.2970217885	3078.2366934095	1	2910.9141812249	734.43
PHASE	9714	G>X	2836531	16750	19586531	3078.2366934095	3065.3912957407	2910.9141812249	1	2910.9141812249	739.30
PHASE	9724	X>G	2836532	17922	20758532	2910.9141812249	3979.2970217885	3078.2366934095	1	2910.9141812249	787.16
PHASE	10724	G>X	3104836	17923	21027836	3078.2366934095	3065.3912957407	2910.9141812249	1	2910.9141812249	791.97
PHASE	10734	X>G	3104837	19143	22247837	2910.9141812249	3979.2970217885	3078.2366934095	1	2910.9141812249	844.31
PHASE	11734	G>X	3373621	19144	22517621	3078.2366934095	3065.3912957407	2910.9141812249	1	2910.9141812249	849.17
PHASE	11744	X>G	3373622	20412	23785622	2910.9141812249	3979.2970217885	3078.2366934095	1	2910.9141812249	908.78
PHASE	12744	G>X	3634822	20413	24047822	3078.2366934095	3065.3912957407	2910.9141812249	1	2910.9141812249	913.88
IMP	12748	X	24535822	2910.8770507811	936.60
PHASE	12754	X>G	3634823	21441	25075823	2910.8770507811	4132.4376278431	3078.2366934095	1	2910.8770507811	959.84
PHASE	13754	G>X	3912439	21442	25354439	3078.2366934095	3065.3912957407	2910.8770507811	1	2910.8770507811	964.49
PHASE	13764	X>G	3912440	22614	26526440	2910.8770507811	4132.4376278431	3078.2366934095	1	2910.8770507811	1018.83
PHASE	14764	G>X	4179688	22615	26794688	3078.2366934095	3065.3912957407	2910.8770507811	1	2910.8770507811	1023.62
PHASE	14774	X>G	4179689	23547	27726689	2910.8770507811	4132.4376278431	3078.2366934095	1	2910.8770507811	1067.99
PHASE	15774	G>X	4442713	23548	27990713	3078.2366934095	3065.3912957407	2910.8770507811	1	2910.8770507811	1072.59
PHASE	15784	X>G	4442714	24480	28922714	2910.8770507811	4132.4376278431	3078.2366934095	1	2910.8770507811	1116.29
PHASE	16784	G>X	4711306	24481	29192306	3078.2366934095	3065.3912957407	2910.8770507811	1	2910.8770507811	1121.01
PHASE	16794	X>G	4711307	25557	30268307	2910.8770507811	4132.4376278431	3078.2366934095	1	2910.8770507811	1168.57
PHASE	17794	G>X	4984075	25558	30542075	3078.2366934095	3065.3912957407	2910.8770507811	1	2910.8770507811	1173.46
PHASE	17804	X>G	4984076	26826	31810076	2910.8770507811	4132.4376278431	3078.2366934095	1	2910.8770507811	1224.74
PHASE	18804	G>X	5249740	26827	32076740	3078.2366934095	3065.3912957407	2910.8770507811	1	2910.8770507811	1229.46
IMP	18810	X	32712740	2904.5254447404	1258.23
PHASE	18814	X>G	5249741	27855	33104741	2904.5254447404	4153.0776096213	3078.2366934095	1	2904.5254447404	1274.28
PHASE	19814	G>X	5521597	27856	33377597	3078.2366934095	3065.3912957407	2904.5254447404	1	2904.5254447404	1279.24
PHASE	19824	X>G	5521598	28788	34309598	2904.5254447404	4153.0776096213	3078.2366934095	1	2904.5254447404	1314.53
PHASE	20824	G>X	5792830	28789	34581830	3078.2366934095	3065.3912957407	2904.5254447404	1	2904.5254447404	1319.40
PHASE	20834	X>G	5792831	29817	35609831	2904.5254447404	4153.0776096213	3078.2366934095	1	2904.5254447404	1359.49
PHASE	21834	G>X	6059407	29818	35877407	3078.2366934095	3065.3912957407	2904.5254447404	1	2904.5254447404	1364.35
PHASE	21844	X>G	6059408	30798	36857408	2904.5254447404	4153.0776096213	3078.2366934095	1	2904.5254447404	1401.88
PHASE	22844	G>X	6328864	30799	37127864	3078.2366934095	3065.3912957407	2904.5254447404	1	2904.5254447404	1406.85
PHASE	22854	X>G	6328865	31731	38059865	2904.5254447404	4153.0776096213	3078.2366934095	1	2904.5254447404	1441.38
PHASE	23854	G>X	6597121	31732	38329121	3078.2366934095	3065.3912957407	2904.5254447404	1	2904.5254447404	1445.94
PHASE	23864	X>G	6597122	32760	39357122	2904.5254447404	4153.0776096213	3078.2366934095	1	2904.5254447404	1484.01
PHASE	24864	G>X	6859762	32761	39620762	3078.2366934095	3065.3912957407	2904.5254447404	1	2904.5254447404	1488.87
PHASE	24874	X>G	6859763	33741	40600763	2904.5254447404	4153.0776096213	3078.2366934095	1	2904.5254447404	1526.41
PHASE	25874	G>X	7133587	33742	40875587	3078.2366934095	3065.3912957407	2904.5254447404	1	2904.5254447404	1531.06
PHASE	25884	X>G	7133588	34674	41807588	2904.5254447404	4153.0776096213	3078.2366934095	1	2904.5254447404	1563.66
PHASE	26884	G>X	7400596	34675	42075596	3078.2366934095	3065.3912957407	2904.5254447404	1	2904.5254447404	1568.42
PHASE	26894	X>G	7400597	35511	42911597	2904.5254447404	4153.0776096213	3078.2366934095	1	2904.5254447404	1597.24
PHASE	27894	G>X	7664437	35512	43176437	3078.2366934095	3065.3912957407	2904.5254447404	1	2904.5254447404	1601.88
PHASE	27904	X>G	7664438	36444	44108438	2904.5254447404	4153.0776096213	3078.2366934095	1	2904.5254447404	1637.67
PHASE	28904	G>X	7933126	36445	44378126	3078.2366934095	3065.3912957407	2904.5254447404	1	2904.5254447404	1642.62
PHASE	28914	X>G	7933127	37425	45358127	2904.5254447404	4153.0776096213	3078.2366934095	1	2904.5254447404	1678.81
PHASE	29914	G>X	8202103	37426	45628103	3078.2366934095	3065.3912957407	2904.5254447404	1	2904.5254447404	1683.63
PHASE	29924	X>G	8202104	38790	46992104	2904.5254447404	4153.0776096213	3078.2366934095	1	2904.5254447404	1744.88
PHASE	30924	G>X	8464072	38791	47255072	3078.2366934095	3065.3912957407	2904.5254447404	1	2904.5254447404	1749.75
PHASE	30934	X>G	8464073	39771	48235073	2904.5254447404	4153.0776096213	3078.2366934095	1	2904.5254447404	1788.08
PHASE	31934	G>X	8737465	39772	48509465	3078.2366934095	3065.3912957407	2904.5254447404	1	2904.5254447404	1793.20
PHASE	31944	X>G	8737466	40800	49537466	2904.5254447404	4153.0776096213	3078.2366934095	1	2904.5254447404	1832.42
PHASE	32944	G>X	9005770	40801	49806770	3078.2366934095	3065.3912957407	2904.5254447404	1	2904.5254447404	1837.08
PHASE	32954	X>G	9005771	41973	50978771	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	1883.59
IMP	32954	G	50978771	2904.0077068141	1883.59
PHASE	33954	G>X	9268795	41974	51242795	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	1888.32
PHASE	33964	X>G	9268796	43194	52462796	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	1933.40
PHASE	34964	G>X	9539788	43195	52734788	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	1938.21
PHASE	34974	X>G	9539789	44415	53954789	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	1983.21
PHASE	35974	G>X	9802861	44416	54218861	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	1987.94
PHASE	35984	X>G	9802862	45588	55390862	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2030.65
PHASE	36984	G>X	10063150	45589	55652150	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2035.27
PHASE	36994	X>G	10063151	46569	56632151	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2070.24
PHASE	37994	G>X	10335439	46570	56905439	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2075.17
PHASE	38004	X>G	10335440	47550	57885440	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2110.45
PHASE	39004	G>X	10602688	47551	58153688	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2115.10
PHASE	39014	X>G	10602689	48963	59565689	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2166.65
PHASE	40014	G>X	10876897	48964	59840897	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2171.41
PHASE	40024	X>G	10876898	49944	60820898	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2206.01
PHASE	41024	G>X	11149522	49945	61094522	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2210.94
PHASE	41034	X>G	11149523	51021	62170523	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2250.08
PHASE	42034	G>X	11427523	51022	62449523	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2254.91
PHASE	42044	X>G	11427524	52386	63813524	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2304.60
PHASE	43044	G>X	11701300	52387	64088300	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2309.40
PHASE	43054	X>G	11701301	53415	65116301	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2347.42
PHASE	44054	G>X	11967733	53416	65383733	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2352.19
PHASE	44064	X>G	11967734	54828	66795734	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2400.06
PHASE	45064	G>X	12244822	54829	67073822	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2405.24
PHASE	45074	X>G	12244823	55809	68053823	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2440.48
PHASE	46074	G>X	12517351	55810	68327351	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2445.03
PHASE	46084	X>G	12517352	56790	69307352	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2478.69
PHASE	47084	G>X	12791416	56791	69582416	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2483.28
PHASE	47094	X>G	12791417	58299	71090417	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2529.31
PHASE	48094	G>X	13054537	58300	71354537	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2533.75
PHASE	48104	X>G	13054538	59280	72334538	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2570.25
PHASE	49104	G>X	13326778	59281	72607778	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2575.09
PHASE	49114	X>G	13326779	60405	73731779	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2612.01
PHASE	50114	G>X	13602283	60406	74008283	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2616.36
PHASE	50124	X>G	13602284	61386	74988284	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2648.45
PHASE	51124	G>X	13872988	61387	75259988	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2653.08
PHASE	51134	X>G	13872989	62319	76191989	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2683.30
PHASE	52134	G>X	14141965	62320	76461965	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2688.17
PHASE	52144	X>G	14141966	63348	77489966	2904.0077068141	4073.2621293657	3078.2366934095	1	2904.0077068141	2725.54
PHASE	53144	G>X	14406718	63349	77755718	3078.2366934095	3065.3912957407	2904.0077068141	1	2904.0077068141	2730.08
IMP	53148	X	78243718	2903.9352622735	2747.58
PHASE	53154	X>G	14406719	64377	78783719	2903.9352622735	4108.2216067047	3078.2366934095	1	2903.9352622735	2763.76
PHASE	54154	G>X	14677087	64378	79055087	3078.2366934095	3065.3912957407	2903.9352622735	1	2903.9352622735	2768.26
PHASE	54164	X>G	14677088	65358	80035088	2903.9352622735	4108.2216067047	3078.2366934095	1	2903.9352622735	2800.04
PHASE	55164	G>X	14942800	65359	80301800	3078.2366934095	3065.3912957407	2903.9352622735	1	2903.9352622735	2804.43
PHASE	55174	X>G	14942801	66291	81233801	2903.9352622735	4108.2216067047	3078.2366934095	1	2903.9352622735	2833.47
PHASE	56174	G>X	15216001	66292	81508001	3078.2366934095	3065.3912957407	2903.9352622735	1	2903.9352622735	2837.92
PHASE	56184	X>G	15216002	67224	82440002	2903.9352622735	4108.2216067047	3078.2366934095	1	2903.9352622735	2868.56
PHASE	57184	G>X	15489154	67225	82714154	3078.2366934095	3065.3912957407	2903.9352622735	1	2903.9352622735	2873.06
PHASE	57194	X>G	15489155	68253	83742155	2903.9352622735	4108.2216067047	3078.2366934095	1	2903.9352622735	2906.66
PHASE	58194	G>X	15760771	68254	84014771	3078.2366934095	3065.3912957407	2903.9352622735	1	2903.9352622735	2911.07
PHASE	58204	X>G	15760772	69522	85282772	2903.9352622735	4108.2216067047	3078.2366934095	1	2903.9352622735	2956.20
PHASE	59204	G>X	16031476	69523	85554476	3078.2366934095	3065.3912957407	2903.9352622735	1	2903.9352622735	2960.70
PHASE	59214	X>G	16031477	70551	86582477	2903.9352622735	4108.2216067047	3078.2366934095	1	2903.9352622735	2992.47
PHASE	60214	G>X	16301797	70552	86853797	3078.2366934095	3065.3912957407	2903.9352622735	1	2903.9352622735	2996.95
PHASE	60224	X>G	16301798	71580	87881798	2903.9352622735	4108.2216067047	3078.2366934095	1	2903.9352622735	3028.44
PHASE	61224	G>X	16571254	71581	88152254	3078.2366934095	3065.3912957407	2903.9352622735	1	2903.9352622735	3032.81
PHASE	61234	X>G	16571255	72561	89132255	2903.9352622735	4108.2216067047	3078.2366934095	1	2903.9352622735	3063.31
PHASE	62234	G>X	16845127	72562	89407127	3078.2366934095	3065.3912957407	2903.9352622735	1	2903.9352622735	3067.69
PHASE	62244	X>G	16845128	73542	90387128	2903.9352622735	4108.2216067047	3078.2366934095	1	2903.9352622735	3097.51
PHASE	63244	G>X	17114056	73543	90657056	3078.2366934095	3065.3912957407	2903.9352622735	1	2903.9352622735	3101.81
PHASE	63254	X>G	17114057	74907	92021057	2903.9352622735	4108.2216067047	3078.2366934095	1	2903.9352622735	3147.66
PHASE	64254	G>X	17389993	74908	92297993	3078.2366934095	3065.3912957407	2903.9352622735	1	2903.9352622735	3152.02
PHASE	64264	X>G	17389994	75840	93229994	2903.9352622735	4108.2216067047	3078.2366934095	1	2903.9352622735	3181.39
PHASE	65264	G>X	17653930	75841	93494930	3078.2366934095	3065.3912957407	2903.9352622735	1	2903.9352622735	3185.73
IMP	65268	X	94030930	2903.4902903761	3202.75
PHASE	65274	X>G	17653931	76917	94570931	2903.4902903761	4158.5942127831	3078.2366934095	1	2903.4902903761	3217.31
PHASE	66274	G>X	17921467	76918	94839467	3078.2366934095	3065.3912957407	2903.4902903761	1	2903.4902903761	3221.64
PHASE	66284	X>G	17921468	77850	95771468	2903.4902903761	4158.5942127831	3078.2366934095	1	2903.4902903761	3245.54
PHASE	67284	G>X	18192460	77851	96043460	3078.2366934095	3065.3912957407	2903.4902903761	1	2903.4902903761	3249.78
PHASE	67294	X>G	18192461	79359	97551461	2903.4902903761	4158.5942127831	3078.2366934095	1	2903.4902903761	3288.59
PHASE	68294	G>X	18466093	79360	97826093	3078.2366934095	3065.3912957407	2903.4902903761	1	2903.4902903761	3292.92
PHASE	68304	X>G	18466094	80340	98806094	2903.4902903761	4158.5942127831	3078.2366934095	1	2903.4902903761	3318.50
PHASE	69304	G>X	18736126	80341	99077126	3059.6377017729	3047.1162201744	2903.4902903761	1	2903.4902903761	3322.78
PHASE	69314	X>G	18736127	81321	100057127	2903.4902903761	4158.5942127831	3059.6377017729	1	2903.4902903761	3346.64
PHASE	70314	G>X	19028623	81322	100350623	3057.9277296965	3045.2045125716	2903.4902903761	1	2903.4902903761	3351.53
PHASE	70324	X>G	19028624	82206	101234624	2903.4902903761	4158.5942127831	3057.9277296965	1	2903.4902903761	3374.04
PHASE	71324	G>X	19293088	82207	101500088	3057.9277296965	3045.2045125716	2903.4902903761	1	2903.4902903761	3378.32
PHASE	71334	X>G	19293089	83091	102384089	2903.4902903761	4158.5942127831	3057.9277296965	1	2903.4902903761	3401.49
PHASE	72334	G>X	19560961	83092	102652961	3057.9277296965	3045.2045125716	2903.4902903761	1	2903.4902903761	3405.85
PHASE	72344	X>G	19560962	84072	103632962	2903.4902903761	4158.5942127831	3057.9277296965	1	2903.4902903761	3430.69
PHASE	73344	G>X	19831234	84073	103904234	3057.9277296965	3045.2045125716	2903.4902903761	1	2903.4902903761	3435.09
PHASE	73354	X>G	19831235	85149	104980235	2903.4902903761	4158.5942127831	3057.9277296965	1	2903.4902903761	3464.72
PHASE	74354	G>X	20096131	85150	105246131	3057.9277296965	3045.2045125716	2903.4902903761	1	2903.4902903761	3468.97
PHASE	74364	X>G	20096132	86082	106178132	2903.4902903761	4158.5942127831	3057.9277296965	1	2903.4902903761	3492.42
PHASE	75364	G>X	20362276	86083	106445276	3057.9277296965	3045.2045125716	2903.4902903761	1	2903.4902903761	3496.77
PHASE	75374	X>G	20362277	87159	107521277	2903.4902903761	4158.5942127831	3057.9277296965	1	2903.4902903761	3526.06
PHASE	76374	G>X	20629189	87160	107789189	3054.9669330641	3042.4454514656	2903.4902903761	1	2903.4902903761	3530.46
PHASE	76384	X>G	20629190	87996	108625190	2903.4902903761	4158.5942127831	3054.9669330641	1	2903.4902903761	3551.86
PHASE	77384	G>X	20910694	87997	108907694	3047.8176445954	3033.4934439360	2903.4902903761	1	2903.4902903761	3556.22
PHASE	77394	X>G	20910695	89601	110511695	2903.4902903761	4158.5942127831	3047.8176445954	1	2903.4902903761	3615.00
PHASE	78394	G>X	21196231	89602	110798231	3047.8176445954	3033.4934439360	2903.4902903761	1	2903.4902903761	3619.36
PHASE	78404	X>G	21196232	92070	113266232	2903.4902903761	4158.5942127831	3047.8176445954	1	2903.4902903761	3706.57
PHASE	79404	G>X	21480136	92071	113551136	3047.8176445954	3033.4934439360	2903.4902903761	1	2903.4902903761	3710.82
IMP	79406	X	113987136	2895.4069479522	3720.91
PHASE	79414	X>G	21480137	94011	115491137	2895.4069479522	4145.8165323212	3047.8176445954	1	2895.4069479522	3752.84
PHASE	80414	G>X	21767209	94012	115779209	3047.8176445954	3033.4934439360	2895.4069479522	1	2895.4069479522	3757.18
PHASE	80424	X>G	21767210	96096	117863210	2895.4069479522	4145.8165323212	3047.8176445954	1	2895.4069479522	3802.78
PHASE	81424	G>X	22039066	96097	118136066	3047.8176445954	3033.4934439360	2895.4069479522	1	2895.4069479522	3807.04
PHASE	81434	X>G	22039067	98181	120220067	2895.4069479522	4145.8165323212	3047.8176445954	1	2895.4069479522	3855.86
PHASE	82434	G>X	22315723	98182	120497723	3047.8176445954	3033.4934439360	2895.4069479522	1	2895.4069479522	3860.11
PHASE	82444	X>G	22315724	99930	122245724	2895.4069479522	4145.8165323212	3047.8176445954	1	2895.4069479522	3897.48
PHASE	83444	G>X	22596988	99931	122527988	3047.8176445954	3033.4934439360	2895.4069479522	1	2895.4069479522	3901.81
PHASE	83454	X>G	22596989	102063	124659989	2895.4069479522	4145.8165323212	3047.8176445954	1	2895.4069479522	3950.36
PHASE	84454	G>X	22884445	102064	124948445	3047.8176445954	3033.4934439360	2895.4069479522	1	2895.4069479522	3954.79
PHASE	84464	X>G	22884446	104052	126936446	2895.4069479522	4145.8165323212	3047.8176445954	1	2895.4069479522	4001.06
PHASE	85464	G>X	23167582	104053	127220582	3047.8176445954	3033.4934439360	2895.4069479522	1	2895.4069479522	4005.49
PHASE	85474	X>G	23167583	106185	129352583	2895.4069479522	4145.8165323212	3047.8176445954	1	2895.4069479522	4053.59
PHASE	86474	G>X	23454991	106186	129640991	3047.8176445954	3033.4934439360	2895.4069479522	1	2895.4069479522	4057.94
PHASE	86484	X>G	23454992	108030	131484992	2895.4069479522	4145.8165323212	3047.8176445954	1	2895.4069479522	4101.35
PHASE	87484	G>X	23736784	108031	131767784	3047.8176445954	3033.4934439360	2895.4069479522	1	2895.4069479522	4105.78
PHASE	87494	X>G	23736785	109923	133659785	2895.4069479522	4145.8165323212	3047.8176445954	1	2895.4069479522	4152.29
PHASE	88494	G>X	24021121	109924	133945121	3047.8176445954	3033.4934439360	2895.4069479522	1	2895.4069479522	4156.70
IMP	88498	X	134865121	2895.2395529482	4177.45
PHASE	88504	X>G	24021122	111816	135837122	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4201.92
PHASE	89504	G>X	24303586	111817	136120586	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4206.28
PHASE	89514	X>G	24303587	113757	138060587	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4252.75
PHASE	90514	G>X	24581155	113758	138339155	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4257.12
PHASE	90524	X>G	24581156	116034	140615156	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4310.37
PHASE	91524	G>X	24868180	116035	140903180	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4314.76
PHASE	91534	X>G	24868181	117975	142843181	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4358.72
PHASE	92534	G>X	25153333	117976	143129333	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4362.97
PHASE	92544	X>G	25153334	120012	145165334	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4409.96
PHASE	93544	G>X	25437862	120013	145450862	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4414.25
PHASE	93554	X>G	25437863	121857	147294863	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4456.20
PHASE	94554	G>X	25727047	121858	147585047	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4460.29
PHASE	94564	X>G	25727048	123990	149717048	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4506.85
PHASE	95564	G>X	26010664	123991	150001664	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4510.91
PHASE	95574	X>G	26010665	125883	151893665	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4553.16
PHASE	96574	G>X	26290825	125884	152174825	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4557.22
PHASE	96584	X>G	26290826	127632	153922826	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4597.03
PHASE	97584	G>X	26578138	127633	154211138	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4601.19
PHASE	97594	X>G	26578139	129525	156103139	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4643.95
PHASE	98594	G>X	26856811	129526	156382811	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4648.02
PHASE	98604	X>G	26856812	131322	158178812	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4689.06
PHASE	99604	G>X	27135964	131323	158458964	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4693.01
PHASE	99614	X>G	27135965	133359	160494965	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4741.90
PHASE	100614	G>X	27414205	133360	160774205	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4745.67
PHASE	100624	X>G	27414206	135348	162762206	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4790.41
PHASE	101624	G>X	27697486	135349	163046486	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4794.47
PHASE	101634	X>G	27697487	137193	164890487	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4841.49
PHASE	102634	G>X	27971935	137194	165165935	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4845.56
PHASE	102644	X>G	27971936	139278	167249936	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4897.22
PHASE	103644	G>X	28257616	139279	167536616	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4901.43
PHASE	103654	X>G	28257617	141651	169908617	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	4954.97
PHASE	104654	G>X	28535905	141652	170187905	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	4958.78
PHASE	104664	X>G	28535906	143736	172271906	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	5003.69
PHASE	105664	G>X	28812130	143737	172549130	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	5007.65
PHASE	105674	X>G	28812131	145629	174441131	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	5050.38
PHASE	106674	G>X	29088451	145630	174718451	3047.8176445954	3033.4934439360	2895.2395529482	1	2895.2395529482	5054.21
PHASE	106684	X>G	29088452	147378	176466452	2895.2395529482	4125.8989342867	3047.8176445954	1	2895.2395529482	5092.90
PHASE	107684	G>X	29343892	147379	176722892	3045.1140277347	3031.4950923866	2895.2395529482	1	2895.2395529482	5096.87
PHASE	107694	X>G	29343893	149175	178518893	2895.2395529482	4125.8989342867	3045.1140277347	1	2895.2395529482	5135.32
PHASE	108694	G>X	29555029	149176	178731029	3045.1140277347	3031.4950923866	2895.2395529482	1	2895.2395529482	5138.99
PHASE	108704	X>G	29555030	151020	180575030	2895.2395529482	4125.8989342867	3045.1140277347	1	2895.2395529482	5185.81
PHASE	109704	G>X	29774182	151021	180795182	3045.1140277347	3031.4950923866	2895.2395529482	1	2895.2395529482	5189.48
PHASE	109714	X>G	29774183	152481	182255183	2895.2395529482	4125.8989342867	3045.1140277347	1	2895.2395529482	5230.45
PHASE	110714	G>X	29991367	152482	182473367	3045.1140277347	3031.4950923866	2895.2395529482	1	2895.2395529482	5234.10
PHASE	110724	X>G	29991368	154278	184269368	2895.2395529482	4125.8989342867	3045.1140277347	1	2895.2395529482	5281.28
PHASE	111724	G>X	30206776	154279	184485776	3045.1140277347	3031.4950923866	2895.2395529482	1	2895.2395529482	5284.97
PHASE	111734	X>G	30206777	155451	185657777	2895.2395529482	4125.8989342867	3045.1140277347	1	2895.2395529482	5316.77
PHASE	112734	G>X	30418537	155452	185870537	3045.1140277347	3031.4950923866	2895.2395529482	1	2895.2395529482	5320.57
PHASE	112744	X>G	30418538	156864	187282538	2895.2395529482	4125.8989342867	3045.1140277347	1	2895.2395529482	5353.68
PHASE	113744	G>X	30630922	156865	187495922	3045.1140277347	3031.4950923866	2895.2395529482	1	2895.2395529482	5357.17
PHASE	113754	X>G	30630923	158613	189243923	2895.2395529482	4125.8989342867	3045.1140277347	1	2895.2395529482	5402.26
PHASE	114754	G>X	30844459	158614	189458459	3045.1140277347	3031.4950923866	2895.2395529482	1	2895.2395529482	5405.81
PHASE	114764	X>G	30844460	160650	191494460	2895.2395529482	4125.8989342867	3045.1140277347	1	2895.2395529482	5455.70
PHASE	115764	G>X	31054348	160651	191705348	3045.1140277347	3031.4950923866	2895.2395529482	1	2895.2395529482	5459.25
PHASE	115774	X>G	31054349	163167	194221349	2881.2372076959	4100.8228090018	3045.1140277347	1	2881.2372076959	5530.25
IMP	115774	G	194221349	2881.2372076959	5530.25
PHASE	116774	G>X	31274461	163168	194442461	3045.1140277347	3031.4950923866	2881.2372076959	1	2881.2372076959	5533.69
PHASE	116784	X>G	31274462	164100	195374462	2881.2372076959	4100.8228090018	3045.1140277347	1	2881.2372076959	5559.67
PHASE	117784	G>X	31488862	164101	195589862	3045.1140277347	3031.4950923866	2881.2372076959	1	2881.2372076959	5563.06
PHASE	117794	X>G	31488863	164841	196329863	2881.2372076959	4100.8228090018	3045.1140277347	1	2881.2372076959	5583.89
PHASE	118794	G>X	31702351	164842	196544351	3045.1140277347	3031.4950923866	2881.2372076959	1	2881.2372076959	5587.28
IMP	118802	X	197808351	2872.4115166581	5624.92
PHASE	118804	X>G	31702352	166302	198004352	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	5630.32
PHASE	119804	G>X	31920016	166303	198223016	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	5633.85
PHASE	119814	X>G	31920017	167667	199587017	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	5673.00
PHASE	120814	G>X	32128225	167668	199796225	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	5676.49
PHASE	120824	X>G	32128226	168936	201064226	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	5710.78
PHASE	121824	G>X	32341954	168937	201278954	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	5714.10
PHASE	121834	X>G	32341955	170109	202450955	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	5740.88
PHASE	122834	G>X	32548771	170110	202658771	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	5744.19
PHASE	122844	X>G	32548772	171234	203782772	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	5776.11
PHASE	123844	G>X	32761444	171235	203996444	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	5779.87
PHASE	123854	X>G	32761445	172119	204880445	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	5805.33
PHASE	124854	G>X	32981221	172120	205101221	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	5809.10
PHASE	124864	X>G	32981222	173196	206177222	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	5839.92
PHASE	125864	G>X	33187990	173197	206384990	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	5843.65
PHASE	125874	X>G	33187991	174753	207940991	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	5887.44
PHASE	126874	G>X	33402871	174754	208156871	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	5890.96
PHASE	126884	X>G	33402872	176118	209520872	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	5927.87
PHASE	127884	G>X	33608824	176119	209727824	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	5931.29
PHASE	127894	X>G	33608825	177291	210899825	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	5962.09
PHASE	128894	G>X	33826681	177292	211118681	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	5965.46
PHASE	128904	X>G	33826682	178896	212722682	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6015.10
PHASE	129904	G>X	34042138	178897	212939138	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6018.60
PHASE	129914	X>G	34042139	180597	214639139	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6068.32
PHASE	130914	G>X	34253995	180598	214851995	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6071.91
PHASE	130924	X>G	34253996	181722	215975996	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6100.76
PHASE	131924	G>X	34469212	181723	216192212	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6104.41
PHASE	131934	X>G	34469213	183135	217604213	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6142.78
PHASE	132934	G>X	34676701	183136	217812701	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6146.36
PHASE	132944	X>G	34676702	184452	219128702	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6182.82
PHASE	133944	G>X	34889038	184453	219342038	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6186.37
PHASE	133954	X>G	34889039	185337	220226039	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6207.63
PHASE	134954	G>X	35106799	185338	220444799	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6211.21
PHASE	134964	X>G	35106800	186798	221904800	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6253.90
PHASE	135964	G>X	35324800	186799	222123800	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6257.75
PHASE	135974	X>G	35324801	187827	223151801	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6290.76
PHASE	136974	G>X	35532385	187828	223360385	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6294.49
PHASE	136984	X>G	35532386	188856	224388386	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6328.28
PHASE	137984	G>X	35746642	188857	224603642	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6332.05
PHASE	137994	X>G	35746643	190269	226015643	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6372.05
PHASE	138994	G>X	35957827	190270	226227827	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6375.74
PHASE	139004	X>G	35957828	191586	227543828	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6407.67
PHASE	140004	G>X	36180100	191587	227767100	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6411.51
PHASE	140014	X>G	36180101	192951	229131101	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6451.13
PHASE	141014	G>X	36392293	192952	229344293	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6454.90
PHASE	141024	X>G	36392294	193884	230276294	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6482.12
PHASE	142024	G>X	36604486	193885	230489486	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6485.46
PHASE	142034	X>G	36604487	195249	231853487	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6522.54
PHASE	143034	G>X	36820039	195250	232070039	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6525.92
PHASE	143044	X>G	36820040	196566	233386040	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6562.48
PHASE	144044	G>X	37031992	196567	233598992	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6565.83
PHASE	144054	X>G	37031993	197547	234578993	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6591.54
PHASE	145054	G>X	37245913	197548	234793913	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6595.08
PHASE	145064	X>G	37245914	198960	236205914	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6634.95
PHASE	146064	G>X	37455466	198961	236416466	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6638.59
PHASE	146074	X>G	37455467	200085	237540467	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6669.15
PHASE	147074	G>X	37671787	200086	237757787	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6672.67
PHASE	147084	X>G	37671788	201354	239025788	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6711.31
PHASE	148084	G>X	37887772	201355	239242772	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6714.96
PHASE	148094	X>G	37887773	202383	240270773	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6745.17
PHASE	149094	G>X	38101885	202384	240485885	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6749.01
PHASE	149104	X>G	38101886	203460	241561886	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6779.30
PHASE	150104	G>X	38305870	203461	241766870	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6783.05
PHASE	150114	X>G	38305871	204921	243226871	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6826.82
PHASE	151114	G>X	38517439	204922	243439439	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6830.60
PHASE	151124	X>G	38517440	206286	244803440	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6867.45
PHASE	152124	G>X	38733184	206287	245020184	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6871.14
PHASE	152134	X>G	38733185	207075	245808185	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6892.42
PHASE	153134	G>X	38947057	207076	246023057	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6895.93
PHASE	153144	X>G	38947058	208200	247147058	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6929.84
PHASE	154144	G>X	39155074	208201	247356074	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6933.58
PHASE	154154	X>G	39155075	209181	248336075	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6960.81
PHASE	155154	G>X	39362419	209182	248544419	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	6964.57
PHASE	155164	X>G	39362420	210546	249908420	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	6999.96
PHASE	156164	G>X	39579460	210547	250126460	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7003.78
PHASE	156174	X>G	39579461	211719	251298461	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7039.84
PHASE	157174	G>X	39788149	211720	251508149	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7043.64
PHASE	157184	X>G	39788150	212748	252536150	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7075.09
PHASE	158184	G>X	39996886	212749	252745886	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7078.77
PHASE	158194	X>G	39996887	214113	254109887	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7121.64
PHASE	159194	G>X	40211815	214114	254325815	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7125.38
PHASE	159204	X>G	40211816	215286	255497816	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7157.98
PHASE	160204	G>X	40429000	215287	255716000	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7161.82
PHASE	160214	X>G	40429001	216603	257032001	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7201.05
PHASE	161214	G>X	40641625	216604	257245625	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7204.68
PHASE	161224	X>G	40641626	217968	258609626	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7244.19
PHASE	162224	G>X	40857418	217969	258826418	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7247.90
PHASE	162234	X>G	40857419	219429	260286419	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7287.86
PHASE	163234	G>X	41069515	219430	260499515	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7291.57
PHASE	163244	X>G	41069516	221418	262487516	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7339.32
PHASE	164244	G>X	41279356	221419	262698356	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7342.94
PHASE	164254	X>G	41279357	222495	263774357	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7375.21
PHASE	165254	G>X	41493469	222496	263989469	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7378.86
PHASE	165264	X>G	41493470	223572	265065470	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7407.30
PHASE	166264	G>X	41705806	223573	265278806	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7410.56
PHASE	166274	X>G	41705807	224409	266114807	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7433.93
PHASE	167274	G>X	41909887	224410	266319887	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7437.68
PHASE	167284	X>G	41909888	225390	267299888	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7466.22
PHASE	168284	G>X	42116704	225391	267507704	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7469.99
PHASE	168294	X>G	42116705	226659	268775705	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7503.95
PHASE	169294	G>X	42330385	226660	268990385	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7507.76
PHASE	169304	X>G	42330386	227448	269778386	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7530.54
PHASE	170304	G>X	42540034	227449	269989034	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7534.32
PHASE	170314	X>G	42540035	228909	271449035	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7578.91
PHASE	171314	G>X	42760723	228910	271670723	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7582.84
PHASE	171324	X>G	42760724	229890	272650724	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7611.70
PHASE	172324	G>X	42975076	229891	272866076	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7615.56
PHASE	172334	X>G	42975077	230871	273846077	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7643.24
PHASE	173334	G>X	43191781	230872	274063781	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7647.09
PHASE	173344	X>G	43191782	231708	274899782	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7669.62
PHASE	174344	G>X	43409350	231709	275118350	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7673.38
PHASE	174354	X>G	43409351	232689	276098351	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7698.53
PHASE	175354	G>X	43622887	232690	276312887	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7702.14
PHASE	175364	X>G	43622888	233910	277532888	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7734.94
PHASE	176364	G>X	43840744	233911	277751744	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7738.74
PHASE	176374	X>G	43840745	235467	279307745	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7783.54
PHASE	177374	G>X	44063161	235468	279531161	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7787.18
PHASE	177384	X>G	44063162	236928	280991162	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7827.71
PHASE	178384	G>X	44277802	236929	281206802	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7831.11
PHASE	178394	X>G	44277803	238389	282666803	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7874.90
PHASE	179394	G>X	44492779	238390	282882779	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7878.40
PHASE	179404	X>G	44492780	239898	284390780	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7918.75
PHASE	180404	G>X	44704348	239899	284603348	3045.1140277347	3031.4950923866	2872.4115166581	1	2872.4115166581	7922.58
PHASE	180414	X>G	44704349	240639	285343349	2872.4115166581	4191.2999636753	3045.1140277347	1	2872.4115166581	7943.38
PHASE	181414	G>X	44911213	240640	285551213	3022.7282320349	3021.6676367478	2872.4115166581	1	2872.4115166581	7947.15
PHASE	181424	X>G	44911214	242292	287203214	2872.4115166581	4191.2999636753	3022.7282320349	1	2872.4115166581	8001.57
PHASE	182424	G>X	45017278	242293	287310278	3022.7282320349	3021.6676367478	2872.4115166581	1	2872.4115166581	8004.54
PHASE	182434	X>G	45017279	243897	288914279	2872.4115166581	4191.2999636753	3022.7282320349	1	2872.4115166581	8058.12
PHASE	183434	G>X	45188959	243898	289086959	2961.7917414079	2957.2601073119	2872.4115166581	1	2872.4115166581	8061.61
PHASE	183444	X>G	45188960	245742	290930960	2872.4115166581	4191.2999636753	2961.7917414079	1	2872.4115166581	8109.57
PHASE	184444	G>X	45351232	245743	291094232	2961.7917414079	2957.2601073119	2872.4115166581	1	2872.4115166581	8112.89
PHASE	184454	X>G	45351233	247203	292554233	2872.4115166581	4191.2999636753	2961.7917414079	1	2872.4115166581	8148.06
PHASE	185454	G>X	45513505	247204	292717505	2961.7917414079	2957.2601073119	2872.4115166581	1	2872.4115166581	8151.22
PHASE	185464	X>G	45513506	248808	294321506	2872.4115166581	4191.2999636753	2961.7917414079	1	2872.4115166581	8186.03
PHASE	186464	G>X	45677890	248809	294486890	2961.7917414079	2957.2601073119	2872.4115166581	1	2872.4115166581	8189.20
PHASE	186474	X>G	45677891	250173	295850891	2872.4115166581	4191.2999636753	2961.7917414079	1	2872.4115166581	8219.10
PHASE	187474	G>X	45838003	250174	296012003	2961.7917414079	2957.2601073119	2872.4115166581	1	2872.4115166581	8222.19
PHASE	187484	X>G	45838004	251634	297472004	2872.4115166581	4191.2999636753	2961.7917414079	1	2872.4115166581	8261.26
PHASE	188484	G>X	46000132	251635	297635132	2961.7917414079	2957.2601073119	2872.4115166581	1	2872.4115166581	8264.09
PHASE	188494	X>G	46000133	253047	299047133	2872.4115166581	4191.2999636753	2961.7917414079	1	2872.4115166581	8297.52
PHASE	189494	G>X	46164133	253048	299212133	2961.7917414079	2957.2601073119	2872.4115166581	1	2872.4115166581	8300.60
RUN	h3e8	H10x1000r11	225	c1000	400	1	0.6	5	0.8	46417957	2872.4115166581	4191.2999636753	0.000000	9	2872.4115166581	1	2689.1055204778	46417957	229137	24687	46164133	253824	176254151983	7535.36	8316.60	stored	300000000	299988133	189498	375	0	2872.4115166581	2961.7917414079	2872.4115166581	1
PERM	h3e8	H10x1000r11	225	c1000 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 12 29 63 48 66 31 62 49 76 82 13 4 30 73 68 98 79 43 40 71 18 84 72 5 94 64 77 52 92 25 54 95 42 58 39 88 97 34 67 65 47 11 99 74 22 1 33 8 46 24 78 3 41 69 28 61 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	h3e8	H10x1000r11	225	c1000	NA	3550.267455	3348.669580	3348.669580	3210.429455	3210.429455	3210.429455	3201.283664	3201.283664	3201.283664	3201.283664	3201.283664	3201.283664	3179.392153	3137.571627	3137.571627	3137.571627	3137.571627	3129.956202	3129.956202	3129.956202	3129.956202	3129.956202	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3114.942407	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299	3023.394299


==> anc/results/hybrid/h3e8_H10x1000r11_226_c1000.txt <==
ARGS	h3e8	H10x1000r11	226	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3942.0515423421	0.01
IMP	2	G	926	3477.7619146810	0.02
IMP	4	G	1602	3471.5718762172	0.02
IMP	6	G	2326	3465.9943469432	0.03
IMP	18	G	4894	3363.0873660154	0.08
IMP	20	G	5906	3343.3493471599	0.09
IMP	36	G	8578	3272.2713377649	0.15
IMP	38	G	9110	3238.8934689010	0.15
PHASE	188	G>X	57746	1	58746	3238.8934689010	3110.6018387078	3110.6018387078	0	3110.6018387078	0.85
IMP	188	X	58746	3110.6018387078	0.85
IMP	190	X	686746	2962.7338280136	46.61
IMP	192	X	1218746	2944.5132371592	66.50
PHASE	198	X>G	57747	2181	2238747	2944.5132371592	3902.0254390134	3238.8934689010	1	2944.5132371592	92.33
PHASE	1198	G>X	369827	2182	2551827	3132.0791483829	3100.5792208351	2944.5132371592	1	2944.5132371592	96.93
PHASE	1208	X>G	369828	3930	4299828	2944.5132371592	3902.0254390134	3132.0791483829	1	2944.5132371592	157.36
PHASE	2208	G>X	642212	3931	4573212	3097.0146347835	3075.4570895968	2944.5132371592	1	2944.5132371592	162.13
PHASE	2218	X>G	642213	5439	6081213	2944.5132371592	3902.0254390134	3097.0146347835	1	2944.5132371592	203.06
PHASE	3218	G>X	836837	5440	6276837	3066.4025524193	3044.8450072326	2944.5132371592	1	2944.5132371592	207.22
PHASE	3228	X>G	836838	7620	8456838	2934.6421938472	3672.7802670826	3066.4025524193	1	2934.6421938472	262.12
IMP	3228	G	8456838	2934.6421938472	262.12
PHASE	4228	G>X	1041878	7621	8662878	3066.4025524193	3044.8450072326	2934.6421938472	1	2934.6421938472	266.60
IMP	4236	X	10646878	2921.2554360615	323.66
PHASE	4238	X>G	1041879	9993	11034879	2921.2554360615	3690.8043189617	3066.4025524193	1	2921.2554360615	343.50
PHASE	5238	G>X	1215143	9994	11209143	3054.5092986662	3051.1655354438	2921.2554360615	1	2921.2554360615	347.30
IMP	5242	X	12081143	2916.2077141011	374.25
PHASE	5248	X>G	1215144	11790	13005144	2916.2077141011	3694.4069294852	3054.5092986662	1	2916.2077141011	392.74
PHASE	6248	G>X	1388696	11791	13179696	3054.5092986662	3051.1655354438	2916.2077141011	1	2916.2077141011	396.55
PHASE	6258	X>G	1388697	13683	15071697	2916.2077141011	3694.4069294852	3054.5092986662	1	2916.2077141011	433.84
PHASE	7258	G>X	1562873	13684	15246873	3054.5092986662	3051.1655354438	2916.2077141011	1	2916.2077141011	437.66
PHASE	7268	X>G	1562874	15528	17090874	2916.2077141011	3694.4069294852	3054.5092986662	1	2916.2077141011	478.13
PHASE	8268	G>X	1736042	15529	17265042	3054.5092986662	3051.1655354438	2916.2077141011	1	2916.2077141011	482.11
PHASE	8278	X>G	1736043	17373	19109043	2916.2077141011	3694.4069294852	3054.5092986662	1	2916.2077141011	524.16
PHASE	9278	G>X	1907771	17374	19281771	3054.5092986662	3051.1655354438	2916.2077141011	1	2916.2077141011	527.91
PHASE	9288	X>G	1907772	19218	21125772	2916.2077141011	3694.4069294852	3054.5092986662	1	2916.2077141011	576.64
PHASE	10288	G>X	2079932	19219	21298932	3054.5092986662	3051.1655354438	2916.2077141011	1	2916.2077141011	580.29
PHASE	10298	X>G	2079933	20967	23046933	2916.2077141011	3694.4069294852	3054.5092986662	1	2916.2077141011	621.27
PHASE	11298	G>X	2251133	20968	23219133	3054.5092986662	3051.1655354438	2916.2077141011	1	2916.2077141011	625.00
PHASE	11308	X>G	2251134	22764	25015134	2916.2077141011	3694.4069294852	3054.5092986662	1	2916.2077141011	670.48
PHASE	12308	G>X	2421278	22765	25186278	3054.5092986662	3051.1655354438	2916.2077141011	1	2916.2077141011	674.88
PHASE	12318	X>G	2421279	24897	27318279	2916.2077141011	3694.4069294852	3054.5092986662	1	2916.2077141011	721.00
PHASE	13318	G>X	2596607	24898	27494607	3054.5092986662	3051.1655354438	2916.2077141011	1	2916.2077141011	724.97
PHASE	13328	X>G	2596608	26982	29578608	2916.2077141011	3694.4069294852	3054.5092986662	1	2916.2077141011	764.89
PHASE	14328	G>X	2769824	26983	29752824	3054.5092986662	3051.1655354438	2916.2077141011	1	2916.2077141011	768.70
PHASE	14338	X>G	2769825	28779	31548825	2916.2077141011	3694.4069294852	3054.5092986662	1	2916.2077141011	806.39
PHASE	15338	G>X	2941649	28780	31721649	3054.5092986662	3051.1655354438	2916.2077141011	1	2916.2077141011	810.20
PHASE	15348	X>G	2941650	30528	33469650	2916.2077141011	3694.4069294852	3054.5092986662	1	2916.2077141011	845.02
PHASE	16348	G>X	3115730	30529	33644730	3054.5092986662	3051.1655354438	2916.2077141011	1	2916.2077141011	849.02
PHASE	16358	X>G	3115731	32325	35440731	2916.2077141011	3694.4069294852	3054.5092986662	1	2916.2077141011	887.63
PHASE	17358	G>X	3291059	32326	35617059	3054.5092986662	3051.1655354438	2916.2077141011	1	2916.2077141011	891.46
PHASE	17368	X>G	3291060	33930	37221060	2916.2077141011	3694.4069294852	3054.5092986662	1	2916.2077141011	927.46
PHASE	18368	G>X	3464420	33931	37395420	3054.5092986662	3051.1655354438	2916.2077141011	1	2916.2077141011	931.37
PHASE	18378	X>G	3464421	36303	39767421	2907.8392446759	4812.4538989035	3054.5092986662	1	2907.8392446759	978.36
IMP	18378	G	39767421	2907.8392446759	978.36
PHASE	19378	G>X	3638453	36304	39942453	3054.5092986662	3051.1655354438	2907.8392446759	1	2907.8392446759	982.37
PHASE	19388	X>G	3638454	37908	41546454	2907.8392446759	4812.4538989035	3054.5092986662	1	2907.8392446759	1008.02
PHASE	20388	G>X	3811142	37909	41720142	3054.5092986662	3051.1655354438	2907.8392446759	1	2907.8392446759	1012.26
PHASE	20398	X>G	3811143	40041	43852143	2907.8392446759	4812.4538989035	3054.5092986662	1	2907.8392446759	1044.61
PHASE	21398	G>X	3981767	40042	44023767	3054.5092986662	3051.1655354438	2907.8392446759	1	2907.8392446759	1048.46
PHASE	21408	X>G	3981768	41742	45723768	2907.8392446759	4812.4538989035	3054.5092986662	1	2907.8392446759	1078.29
PHASE	22408	G>X	4156184	41743	45899184	3054.5092986662	3051.1655354438	2907.8392446759	1	2907.8392446759	1082.08
PHASE	22418	X>G	4156185	43299	47455185	2907.8392446759	4812.4538989035	3054.5092986662	1	2907.8392446759	1110.66
PHASE	23418	G>X	4330361	43300	47630361	3054.5092986662	3051.1655354438	2907.8392446759	1	2907.8392446759	1114.40
PHASE	23428	X>G	4330362	44904	49234362	2907.8392446759	4812.4538989035	3054.5092986662	1	2907.8392446759	1141.66
PHASE	24428	G>X	4505834	44905	49410834	3054.5092986662	3051.1655354438	2907.8392446759	1	2907.8392446759	1145.47
PHASE	24438	X>G	4505835	46557	51062835	2907.8392446759	4812.4538989035	3054.5092986662	1	2907.8392446759	1169.86
PHASE	25438	G>X	4679579	46558	51237579	3054.5092986662	3051.1655354438	2907.8392446759	1	2907.8392446759	1173.65
PHASE	25448	X>G	4679580	48402	53081580	2907.8392446759	4812.4538989035	3054.5092986662	1	2907.8392446759	1205.38
PHASE	26448	G>X	4853084	48403	53256084	3054.5092986662	3051.1655354438	2907.8392446759	1	2907.8392446759	1209.08
PHASE	26458	X>G	4853085	50055	54908085	2907.8392446759	4812.4538989035	3054.5092986662	1	2907.8392446759	1234.47
PHASE	27458	G>X	5026973	50056	55082973	3054.5092986662	3051.1655354438	2907.8392446759	1	2907.8392446759	1238.22
IMP	27462	X	55906973	2905.6250600914	1257.67
PHASE	27468	X>G	5026974	51468	56494974	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	1268.89
PHASE	28468	G>X	5198366	51469	56667366	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	1272.51
PHASE	28478	X>G	5198367	53697	58895367	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	1320.49
PHASE	29478	G>X	5369375	53698	59067375	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	1324.42
PHASE	29488	X>G	5369376	55782	61151376	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	1366.37
PHASE	30488	G>X	5539664	55783	61322664	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	1370.28
PHASE	30498	X>G	5539665	57531	63070665	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	1415.06
PHASE	31498	G>X	5714705	57532	63246705	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	1418.84
PHASE	31508	X>G	5714706	59856	65570706	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	1480.31
PHASE	32508	G>X	5887394	59857	65744394	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	1484.16
PHASE	32518	X>G	5887395	62229	68116395	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	1548.00
PHASE	33518	G>X	6059267	62230	68289267	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	1551.94
PHASE	33528	X>G	6059268	64794	70853268	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	1606.09
PHASE	34528	G>X	6229172	64795	71024172	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	1609.91
PHASE	34538	X>G	6229173	66591	72820173	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	1642.72
PHASE	35538	G>X	6402581	66592	72994581	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	1646.67
PHASE	35548	X>G	6402582	68676	75078582	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	1693.88
PHASE	36548	G>X	6574550	68677	75251550	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	1697.58
PHASE	36558	X>G	6574551	70713	77287551	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	1746.68
PHASE	37558	G>X	6747575	70714	77461575	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	1750.61
PHASE	37568	X>G	6747576	72510	79257576	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	1786.63
PHASE	38568	G>X	6919064	72511	79430064	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	1790.56
PHASE	38578	X>G	6919065	74691	81610065	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	1844.51
PHASE	39578	G>X	7090361	74692	81782361	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	1848.43
PHASE	39588	X>G	7090362	77064	84154362	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	1908.87
PHASE	40588	G>X	7263626	77065	84328626	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	1912.82
PHASE	40598	X>G	7263627	79581	86844627	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	1976.50
PHASE	41598	G>X	7436315	79582	87018315	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	1980.69
PHASE	41608	X>G	7436316	81186	88622316	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	2010.16
PHASE	42608	G>X	7610252	81187	88797252	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	2014.13
PHASE	42618	X>G	7610253	82935	90545253	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	2054.26
PHASE	43618	G>X	7788509	82936	90724509	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	2058.08
PHASE	43628	X>G	7788510	84972	92760510	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	2102.47
PHASE	44628	G>X	7959278	84973	92932278	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	2106.43
PHASE	44638	X>G	7959279	87153	95112279	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	2147.56
PHASE	45638	G>X	8132879	87154	95286879	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	2151.11
PHASE	45648	X>G	8132880	89430	97562880	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	2212.48
PHASE	46648	G>X	8302976	89431	97733976	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	2216.18
PHASE	46658	X>G	8302977	91851	100153977	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	2266.86
PHASE	47658	G>X	8478737	91852	100330737	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	2270.88
PHASE	47668	X>G	8478738	94080	102558738	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	2318.60
PHASE	48668	G>X	8650898	94081	102731898	3054.5092986662	3051.1655354438	2905.6250600914	1	2905.6250600914	2322.32
PHASE	48678	X>G	8650899	96501	105151899	2905.6250600914	4842.3316060498	3054.5092986662	1	2905.6250600914	2375.14
PHASE	49678	G>X	8803043	96502	105305043	3037.3757902055	3034.0320269831	2905.6250600914	1	2905.6250600914	2378.67
PHASE	49688	X>G	8803044	98778	107581044	2905.6250600914	4842.3316060498	3037.3757902055	1	2905.6250600914	2431.99
PHASE	50688	G>X	8956196	98779	107735196	3037.3757902055	3034.0320269831	2905.6250600914	1	2905.6250600914	2435.50
PHASE	50698	X>G	8956197	100719	109675197	2905.6250600914	4842.3316060498	3037.3757902055	1	2905.6250600914	2483.70
PHASE	51698	G>X	9114341	100720	109834341	3037.3757902055	3034.0320269831	2905.6250600914	1	2905.6250600914	2487.28
PHASE	51708	X>G	9114342	103428	112542342	2900.5773381311	4827.6326456220	3037.3757902055	1	2900.5773381311	2560.43
IMP	51708	G	112542342	2900.5773381311	2560.43
PHASE	52708	G>X	9270614	103429	112699614	3037.3757902055	3034.0320269831	2900.5773381311	1	2900.5773381311	2563.93
PHASE	52718	X>G	9270615	105657	114927615	2900.5773381311	4827.6326456220	3037.3757902055	1	2900.5773381311	2621.65
PHASE	53718	G>X	9426359	105658	115084359	3037.3757902055	3034.0320269831	2900.5773381311	1	2900.5773381311	2625.16
IMP	53726	X	116972359	2892.3695435857	2667.77
PHASE	53728	X>G	9426360	107694	117120360	2892.3695435857	3893.3926858145	3037.3757902055	1	2892.3695435857	2670.11
PHASE	54728	G>X	9580040	107695	117275040	3037.3757902055	3034.0320269831	2892.3695435857	1	2892.3695435857	2673.56
PHASE	54738	X>G	9580041	109875	119455041	2892.3695435857	3893.3926858145	3037.3757902055	1	2892.3695435857	2731.04
PHASE	55738	G>X	9732953	109876	119608953	3037.3757902055	3034.0320269831	2892.3695435857	1	2892.3695435857	2734.44
PHASE	55748	X>G	9732954	111864	121596954	2892.3695435857	3893.3926858145	3037.3757902055	1	2892.3695435857	2785.67
PHASE	56748	G>X	9886010	111865	121751010	3037.3757902055	3034.0320269831	2892.3695435857	1	2892.3695435857	2789.07
IMP	56752	X	122767010	2892.3110371153	2817.14
PHASE	56758	X>G	9886011	113853	123739011	2892.3110371153	3585.6215807899	3037.3757902055	1	2892.3110371153	2841.58
PHASE	57758	G>X	10040219	113854	123894219	3037.3757902055	3034.0320269831	2892.3110371153	1	2892.3110371153	2844.87
PHASE	57768	X>G	10040220	116034	126074220	2892.3110371153	3585.6215807899	3037.3757902055	1	2892.3110371153	2899.52
PHASE	58768	G>X	10197692	116035	126232692	3037.3757902055	3034.0320269831	2892.3110371153	1	2892.3110371153	2902.99
PHASE	58778	X>G	10197693	118167	128364693	2892.3110371153	3585.6215807899	3037.3757902055	1	2892.3110371153	2957.17
PHASE	59778	G>X	10352957	118168	128520957	3037.3757902055	3034.0320269831	2892.3110371153	1	2892.3110371153	2960.56
IMP	59780	X	129196957	2891.9182849719	2976.05
PHASE	59788	X>G	10352958	120684	131036958	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3022.64
PHASE	60788	G>X	10507742	120685	131192742	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3026.12
PHASE	60798	X>G	10507743	121905	132412743	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3050.56
PHASE	61798	G>X	10663823	121906	132569823	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3053.99
PHASE	61808	X>G	10663824	123078	133741824	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3076.16
PHASE	62808	G>X	10819376	123079	133898376	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3079.56
PHASE	62818	X>G	10819377	124395	135214377	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3109.11
PHASE	63818	G>X	10975313	124396	135371313	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3112.55
PHASE	63828	X>G	10975314	126096	137071314	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3153.33
PHASE	64828	G>X	11129954	126097	137226954	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3156.77
PHASE	64838	X>G	11129955	127509	138638955	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3190.05
PHASE	65838	G>X	11282579	127510	138792579	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3193.43
PHASE	65848	X>G	11282580	128490	139772580	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3217.00
PHASE	66848	G>X	11439812	128491	139930812	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3220.43
PHASE	66858	X>G	11439813	129759	141198813	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3247.86
PHASE	67858	G>X	11593973	129760	141353973	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3251.30
PHASE	67868	X>G	11593974	131268	142861974	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3283.70
PHASE	68868	G>X	11747510	131269	143016510	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3287.09
PHASE	68878	X>G	11747511	132873	144620511	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3326.40
PHASE	69878	G>X	11902151	132874	144776151	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3329.64
PHASE	69888	X>G	11902152	134094	145996152	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3354.48
PHASE	70888	G>X	12059816	134095	146154816	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3357.94
PHASE	70898	X>G	12059817	135891	147950817	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3393.52
PHASE	71898	G>X	12214169	135892	148106169	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3396.95
PHASE	71908	X>G	12214170	137064	149278170	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3418.05
PHASE	72908	G>X	12370778	137065	149435778	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3421.41
PHASE	72918	X>G	12370779	138141	150511779	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3450.36
PHASE	73918	G>X	12527339	138142	150669339	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3453.78
PHASE	73928	X>G	12527340	140226	152753340	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3498.44
PHASE	74928	G>X	12680108	140227	152907108	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3501.71
PHASE	74938	X>G	12680109	141591	154271109	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3530.43
PHASE	75938	G>X	12836957	141592	154428957	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3533.84
PHASE	75948	X>G	12836958	142524	155360958	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3549.23
PHASE	76948	G>X	12992846	142525	155517846	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3552.71
PHASE	76958	X>G	12992847	143793	156785847	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3580.48
PHASE	77958	G>X	13149263	143794	156943263	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3584.03
PHASE	77968	X>G	13149264	145206	158355264	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3620.78
PHASE	78968	G>X	13303568	145207	158510568	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3624.21
PHASE	78978	X>G	13303569	146619	159922569	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3654.99
PHASE	79978	G>X	13459361	146620	160079361	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3658.40
PHASE	79988	X>G	13459362	147888	161347362	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3683.61
PHASE	80988	G>X	13614194	147889	161503194	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3687.05
PHASE	80998	X>G	13614195	149397	163011195	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3723.19
PHASE	81998	G>X	13769891	149398	163167891	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3726.68
PHASE	82008	X>G	13769892	150714	164483892	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3755.16
PHASE	83008	G>X	13927076	150715	164642076	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3758.57
PHASE	83018	X>G	13927077	152079	166006077	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3790.37
PHASE	84018	G>X	14083397	152080	166163397	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3793.76
PHASE	84028	X>G	14083398	153204	167287398	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3819.09
PHASE	85028	G>X	14238086	153205	167443086	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3822.46
PHASE	85038	X>G	14238087	154905	169143087	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3866.47
PHASE	86038	G>X	14391671	154906	169297671	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3869.85
PHASE	86048	X>G	14391672	156318	170709672	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3896.32
PHASE	87048	G>X	14547800	156319	170866800	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3899.75
PHASE	87058	X>G	14547801	157635	172182801	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3926.18
PHASE	88058	G>X	14700569	157636	172336569	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3929.51
PHASE	88068	X>G	14700570	158952	173652570	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3956.76
PHASE	89068	G>X	14855690	158953	173808690	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3960.01
PHASE	89078	X>G	14855691	159789	174644691	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3975.22
PHASE	90078	G>X	15013691	159790	174803691	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3978.51
PHASE	90088	X>G	15013692	160578	175591692	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	3992.66
PHASE	91088	G>X	15170732	160579	175749732	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	3996.13
PHASE	91098	X>G	15170733	161847	177017733	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	4020.72
PHASE	92098	G>X	15324029	161848	177172029	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	4024.13
PHASE	92108	X>G	15324030	163260	178584030	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	4057.40
PHASE	93108	G>X	15480398	163261	178741398	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	4060.75
PHASE	93118	X>G	15480399	164433	179913399	2891.9182849719	3748.2007746296	3037.3757902055	1	2891.9182849719	4078.80
PHASE	94118	G>X	15635903	164434	180069903	3037.3757902055	3034.0320269831	2891.9182849719	1	2891.9182849719	4082.09
IMP	94124	X	181185903	2890.8102880272	4103.65
PHASE	94128	X>G	15635904	165846	181481904	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4107.91
PHASE	95128	G>X	15791168	165847	181638168	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4111.14
PHASE	95138	X>G	15791169	167211	183002169	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4147.04
PHASE	96138	G>X	15947537	167212	183159537	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4150.27
PHASE	96148	X>G	15947538	168480	184427538	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4173.08
PHASE	97148	G>X	16103618	168481	184584618	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4176.23
PHASE	97158	X>G	16103619	169989	186092619	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4200.75
PHASE	98158	G>X	16258547	169990	186248547	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4204.04
PHASE	98168	X>G	16258548	171066	187324548	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4225.15
PHASE	99168	G>X	16416308	171067	187483308	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4228.37
PHASE	99178	X>G	16416309	172719	189135309	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4260.26
PHASE	100178	G>X	16572197	172720	189292197	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4263.45
PHASE	100188	X>G	16572198	173652	190224198	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4278.03
PHASE	101188	G>X	16727894	173653	190380894	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4281.20
PHASE	101198	X>G	16727895	174729	191456895	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4299.09
PHASE	102198	G>X	16884311	174730	191614311	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4302.35
PHASE	102208	X>G	16884312	176094	192978312	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4329.31
PHASE	103208	G>X	17042552	176095	193137552	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4332.60
PHASE	103218	X>G	17042553	177411	194453553	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4361.47
PHASE	104218	G>X	17197913	177412	194609913	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4364.78
PHASE	104228	X>G	17197914	178536	195733914	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4385.34
PHASE	105228	G>X	17354954	178537	195891954	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4388.55
PHASE	105238	X>G	17354955	179661	197015955	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4407.33
PHASE	106238	G>X	17510123	179662	197172123	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4410.64
PHASE	106248	X>G	17510124	181218	198728124	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4437.71
PHASE	107248	G>X	17665196	181219	198884196	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4440.92
PHASE	107258	X>G	17665197	182391	200056197	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4464.51
PHASE	108258	G>X	17822669	182392	200214669	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4467.60
PHASE	108268	X>G	17822670	184284	202106670	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4501.37
PHASE	109268	G>X	17976782	184285	202261782	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4504.73
PHASE	109278	X>G	17976783	185505	203481783	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4527.78
PHASE	110278	G>X	18132623	185506	203638623	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4531.00
PHASE	110288	X>G	18132624	186726	204858624	2890.8102880272	3758.6024285903	3037.3757902055	1	2890.8102880272	4555.37
PHASE	111288	G>X	18288224	186727	205015224	3037.3757902055	3034.0320269831	2890.8102880272	1	2890.8102880272	4558.73
IMP	111291	X	205597224	2882.4979356599	4573.74
PHASE	111298	X>G	18288225	188427	206715225	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	4595.54
PHASE	112298	G>X	18440705	188428	206868705	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	4598.63
PHASE	112308	X>G	18440706	189936	208376706	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	4634.06
PHASE	113308	G>X	18595538	189937	208532538	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	4637.16
PHASE	113318	X>G	18595539	192597	211192539	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	4690.13
PHASE	114318	G>X	18751715	192598	211349715	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	4693.46
PHASE	114328	X>G	18751716	194586	213337716	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	4737.71
PHASE	115328	G>X	18907028	194587	213494028	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	4740.88
PHASE	115338	X>G	18907029	196815	215722029	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	4783.89
PHASE	116338	G>X	19062197	196816	215878197	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	4786.93
PHASE	116348	X>G	19062198	198708	217770198	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	4833.59
PHASE	117348	G>X	19217894	198709	217926894	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	4836.84
PHASE	117358	X>G	19217895	201369	220586895	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	4905.65
PHASE	118358	G>X	19371623	201370	220741623	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	4908.75
PHASE	118368	X>G	19371624	203310	222681624	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	4955.07
PHASE	119368	G>X	19526792	203311	222837792	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	4958.33
PHASE	119378	X>G	19526793	205011	224537793	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	4993.13
PHASE	120378	G>X	19682441	205012	224694441	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	4996.18
PHASE	120388	X>G	19682442	206376	226058442	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5026.27
PHASE	121388	G>X	19836266	206377	226213266	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5029.30
PHASE	121398	X>G	19836267	208125	227961267	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5059.86
PHASE	122398	G>X	19992491	208126	228118491	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5062.88
PHASE	122408	X>G	19992492	209970	229962492	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5103.17
PHASE	123408	G>X	20145260	209971	230116260	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5106.21
PHASE	123418	X>G	20145261	212103	232248261	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5150.77
PHASE	124418	G>X	20300189	212104	232404189	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5153.80
PHASE	124428	X>G	20300190	213948	234248190	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5189.01
PHASE	125428	G>X	20455358	213949	234404358	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5192.20
PHASE	125438	X>G	20455359	215553	236008359	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5222.26
PHASE	126438	G>X	20608415	215554	236162415	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5225.46
PHASE	126448	X>G	20608416	217398	238006416	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5259.54
PHASE	127448	G>X	20765312	217399	238164312	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5262.69
PHASE	127458	X>G	20765313	219003	239768313	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5292.71
PHASE	128458	G>X	20920433	219004	239924433	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5295.72
PHASE	128468	X>G	20920434	220896	241816434	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5333.40
PHASE	129468	G>X	21074306	220897	241971306	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5336.37
PHASE	129478	X>G	21074307	222165	243239307	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5358.00
PHASE	130478	G>X	21229235	222166	243395235	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5361.02
PHASE	130488	X>G	21229236	224634	245863236	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5418.25
PHASE	131488	G>X	21384500	224635	246019500	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5421.46
PHASE	131498	X>G	21384501	226671	248055501	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5473.69
PHASE	132498	G>X	21540869	226672	248212869	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5476.88
PHASE	132508	X>G	21540870	227988	249528870	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5504.93
PHASE	133508	G>X	21696518	227989	249685518	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5508.09
PHASE	133518	X>G	21696519	230265	251961519	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5555.83
PHASE	134518	G>X	21850199	230266	252116199	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5558.85
PHASE	134528	X>G	21850200	231822	253672200	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5591.02
PHASE	135528	G>X	22004408	231823	253827408	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5593.97
PHASE	135538	X>G	22004409	234387	256391409	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5656.05
PHASE	136538	G>X	22158521	234388	256546521	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5659.23
PHASE	136548	X>G	22158522	236904	259062522	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5706.36
PHASE	137548	G>X	22314074	236905	259219074	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5709.55
PHASE	137558	X>G	22314075	239037	261351075	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5754.61
PHASE	138558	G>X	22470395	239038	261508395	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5757.65
PHASE	138568	X>G	22470396	240642	263112396	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5787.06
PHASE	139568	G>X	22626620	240643	263269620	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5790.17
PHASE	139578	X>G	22626621	242679	265305621	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5834.42
PHASE	140578	G>X	22780685	242680	265460685	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5837.45
PHASE	140588	X>G	22780686	244860	267640686	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5886.60
PHASE	141588	G>X	22938494	244861	267799494	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5889.90
PHASE	141598	X>G	22938495	247281	270219495	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5942.58
PHASE	142598	G>X	23093519	247282	270375519	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5945.87
PHASE	142608	X>G	23093520	249174	272267520	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	5985.63
PHASE	143608	G>X	23250032	249175	272425032	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	5988.90
PHASE	143618	X>G	23250033	251691	274941033	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	6044.21
PHASE	144618	G>X	23408465	251692	275100465	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	6047.35
PHASE	144628	X>G	23408466	253344	276752466	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	6082.07
PHASE	145628	G>X	23563394	253345	276908394	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	6085.37
PHASE	145638	X>G	23563395	255381	278944395	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	6127.77
PHASE	146638	G>X	23719283	255382	279101283	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	6130.76
PHASE	146648	X>G	23719284	256890	280609284	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	6164.69
PHASE	147648	G>X	23874260	256891	280765260	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	6167.77
PHASE	147658	X>G	23874261	258399	282273261	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	6195.09
PHASE	148658	G>X	24030197	258400	282430197	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	6198.19
PHASE	148668	X>G	24030198	260388	284418198	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	6245.79
PHASE	149668	G>X	24186710	260389	284575710	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	6249.12
PHASE	149678	X>G	24186711	262089	286275711	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	6285.18
PHASE	150678	G>X	24343223	262090	286433223	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	6288.21
PHASE	150688	X>G	24343224	264078	288421224	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	6334.60
PHASE	151688	G>X	24498152	264079	288577152	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	6337.85
PHASE	151698	X>G	24498153	266019	290517153	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	6376.90
PHASE	152698	G>X	24651689	266020	290671689	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	6380.20
PHASE	152708	X>G	24651690	267816	292467690	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	6424.59
PHASE	153708	G>X	24806954	267817	292623954	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	6427.93
PHASE	153718	X>G	24806955	269661	294467955	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	6463.07
PHASE	154718	G>X	24962843	269662	294624843	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	6466.34
PHASE	154728	X>G	24962844	271410	296372844	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	6507.11
PHASE	155728	G>X	25117820	271411	296528820	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	6510.47
PHASE	155738	X>G	25117821	273063	298180821	2882.4979356599	4894.7142526626	3037.3757902055	1	2882.4979356599	6544.39
PHASE	156738	G>X	25272173	273064	298336173	3037.3757902055	3034.0320269831	2882.4979356599	1	2882.4979356599	6547.59
RUN	h3e8	H10x1000r11	226	c1000	400	1	0.6	5	0.8	25546881	2882.4979356599	4894.7142526626	0.000000	15	2882.4979356599	1	2781.4297022460	25546881	249176	25532	25272173	274708	116513658570	6037.08	6582.76	stored	300000000	299980173	156744	311	0	2882.4979356599	3037.3757902055	2882.4979356599	1
PERM	h3e8	H10x1000r11	226	c1000 85 20 45 57 6 7 51 82 76 49 62 31 66 48 63 29 12 35 15 53 9 21 26 2 14 36 23 19 10 44 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 61 28 69 3 41 78 24 46 8 1 33 74 11 22 47 65 99 34 67 58 39 42 95 25 54 92 52 77 64 5 94 72 84 43 40 71 18 88 97 80 90 59 75 93 83 50 86 89 38 91 60 81 37 27
TRACE	h3e8	H10x1000r11	226	c1000	NA	3363.087366	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	3238.893469	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237	2944.513237


==> anc/results/hybrid/h3e8_H10x1000r11_227_c1000.txt <==
ARGS	h3e8	H10x1000r11	227	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3873.8746091355	0.01
IMP	2	G	398	3738.7506626204	0.01
IMP	4	G	1122	3589.4893456425	0.02
IMP	6	G	2758	3336.7234006254	0.04
IMP	16	G	5514	3263.0324478396	0.08
IMP	20	G	7730	3243.7649653383	0.10
IMP	36	G	13234	3178.5387309044	0.18
IMP	44	G	16034	3168.6371899800	0.22
IMP	84	G	26338	3153.8259415721	0.37
IMP	152	G	43850	3152.1159694957	0.64
IMP	180	G	49042	3137.2067924602	0.74
IMP	184	G	49770	3127.3052515358	0.75
IMP	192	G	51802	3123.5569633062	0.79
IMP	244	G	63570	3106.4343459599	0.99
IMP	258	G	68254	3090.6266436122	1.05
IMP	264	G	70090	3087.0934092902	1.08
IMP	266	G	70958	3082.6415044189	1.09
IMP	268	G	71778	3079.4878643441	1.10
IMP	274	G	73614	3054.0771016007	1.12
IMP	276	G	73906	3053.6526618291	1.13
PHASE	426	G>X	111790	1	112790	3053.6526618291	2970.4979755711	2970.4979755711	0	2970.4979755711	1.73
IMP	426	X	112790	2970.4979755711	1.73
IMP	428	X	884790	2933.3930021859	14.94
IMP	432	X	2092790	2911.3088762589	36.29
IMP	434	X	2816790	2888.3246835430	50.32
PHASE	436	X>G	111791	3189	3300791	2888.3246835430	3917.7204152375	3053.6526618291	1	2888.3246835430	59.12
PHASE	1436	G>X	241759	3190	3431759	2986.1253407180	2975.6070866122	2888.3246835430	1	2888.3246835430	63.00
IMP	1440	X	4447759	2887.3284325139	85.64
PHASE	1446	X>G	241760	5082	5323760	2887.3284325139	3627.9153711675	2986.1253407180	1	2887.3284325139	100.39
PHASE	2446	G>X	392512	5083	5475512	2968.3604898112	2965.3059932322	2887.3284325139	1	2887.3284325139	103.98
PHASE	2456	X>G	392513	6447	6839513	2887.3284325139	3627.9153711675	2968.3604898112	1	2887.3284325139	128.94
PHASE	3456	G>X	533425	6448	6981425	2968.3604898112	2965.3059932322	2887.3284325139	1	2887.3284325139	132.43
PHASE	3466	X>G	533426	8004	8537426	2887.3284325139	3627.9153711675	2968.3604898112	1	2887.3284325139	157.82
PHASE	4466	G>X	676258	8005	8681258	2968.3604898112	2965.3059932322	2887.3284325139	1	2887.3284325139	161.44
PHASE	4476	X>G	676259	9705	10381259	2887.3284325139	3627.9153711675	2968.3604898112	1	2887.3284325139	191.74
PHASE	5476	G>X	824323	9706	10530323	2959.4353546319	2956.3808580529	2887.3284325139	1	2887.3284325139	195.47
IMP	5484	X	11986323	2880.0788046199	219.20
PHASE	5486	X>G	824324	11310	12134324	2880.0788046199	3647.7542429968	2959.4353546319	1	2880.0788046199	221.65
PHASE	6486	G>X	997684	11311	12308684	2955.3600108342	2955.3600108342	2880.0788046199	1	2880.0788046199	225.40
PHASE	6496	X>G	997685	12627	13624685	2880.0788046199	3647.7542429968	2955.3600108342	1	2880.0788046199	249.25
PHASE	7496	G>X	1175365	12628	13803365	2955.3600108342	2955.3600108342	2880.0788046199	1	2880.0788046199	253.21
PHASE	7506	X>G	1175366	14760	15935366	2880.0788046199	3647.7542429968	2955.3600108342	1	2880.0788046199	289.45
PHASE	8506	G>X	1350358	14761	16111358	2955.3600108342	2955.3600108342	2880.0788046199	1	2880.0788046199	293.13
PHASE	8516	X>G	1350359	16413	17763359	2880.0788046199	3647.7542429968	2955.3600108342	1	2880.0788046199	322.75
PHASE	9516	G>X	1524631	16414	17938631	2955.3600108342	2955.3600108342	2880.0788046199	1	2880.0788046199	327.31
PHASE	9526	X>G	1524632	17826	19350632	2880.0788046199	3647.7542429968	2955.3600108342	1	2880.0788046199	351.35
PHASE	10526	G>X	1699432	17827	19526432	2955.3600108342	2955.3600108342	2880.0788046199	1	2880.0788046199	355.28
IMP	10532	X	20642432	2877.4965502951	375.85
PHASE	10536	X>G	1699433	19575	21274433	2877.4965502951	3537.2805279671	2955.3600108342	1	2877.4965502951	384.35
PHASE	11536	G>X	1873369	19576	21449369	2955.3600108342	2955.3600108342	2877.4965502951	1	2877.4965502951	388.09
PHASE	11546	X>G	1873370	21084	22957370	2877.4965502951	3537.2805279671	2955.3600108342	1	2877.4965502951	413.34
PHASE	12546	G>X	2047210	21085	23132210	2955.1320795062	2955.1320795062	2877.4965502951	1	2877.4965502951	417.27
PHASE	12556	X>G	2047211	22641	24688211	2877.4965502951	3537.2805279671	2955.1320795062	1	2877.4965502951	442.67
PHASE	13556	G>X	2220475	22642	24862475	2955.1320795062	2955.1320795062	2877.4965502951	1	2877.4965502951	446.45
PHASE	13566	X>G	2220476	24678	26898476	2877.4965502951	3537.2805279671	2955.1320795062	1	2877.4965502951	478.40
PHASE	14566	G>X	2395132	24679	27074132	2955.1320795062	2955.1320795062	2877.4965502951	1	2877.4965502951	482.18
PHASE	14576	X>G	2395133	26139	28534133	2877.4965502951	3537.2805279671	2955.1320795062	1	2877.4965502951	506.92
PHASE	15576	G>X	2574493	26140	28714493	2955.1320795062	2955.1320795062	2877.4965502951	1	2877.4965502951	511.02
PHASE	15586	X>G	2574494	27504	30078494	2877.4965502951	3537.2805279671	2955.1320795062	1	2877.4965502951	532.55
PHASE	16586	G>X	2747710	27505	30252710	2955.1320795062	2955.1320795062	2877.4965502951	1	2877.4965502951	536.47
PHASE	16596	X>G	2747711	29589	32336711	2877.4965502951	3537.2805279671	2955.1320795062	1	2877.4965502951	573.69
PHASE	17596	G>X	2920015	29590	32510015	2955.1320795062	2955.1320795062	2877.4965502951	1	2877.4965502951	577.48
PHASE	17606	X>G	2920016	31290	34210016	2877.4965502951	3537.2805279671	2955.1320795062	1	2877.4965502951	606.21
PHASE	18606	G>X	3094528	31291	34385528	2955.1320795062	2955.1320795062	2877.4965502951	1	2877.4965502951	609.99
PHASE	18616	X>G	3094529	32991	36085529	2877.4965502951	3537.2805279671	2955.1320795062	1	2877.4965502951	637.29
PHASE	19616	G>X	3273361	32992	36265361	2955.1320795062	2955.1320795062	2877.4965502951	1	2877.4965502951	641.20
PHASE	19626	X>G	3273362	35412	38685362	2877.4965502951	3537.2805279671	2955.1320795062	1	2877.4965502951	685.62
PHASE	20626	G>X	3505618	35413	38918618	2955.0247518807	2955.0247518807	2877.4965502951	1	2877.4965502951	690.05
PHASE	20636	X>G	3505619	37209	40714619	2877.4965502951	3537.2805279671	2955.0247518807	1	2877.4965502951	718.37
PHASE	21636	G>X	3778579	37210	40988579	2955.0247518807	2955.0247518807	2877.4965502951	1	2877.4965502951	723.07
PHASE	21646	X>G	3778580	39582	43360580	2877.4965502951	3537.2805279671	2955.0247518807	1	2877.4965502951	759.05
PHASE	22646	G>X	4050820	39583	43633820	2955.0247518807	2955.0247518807	2877.4965502951	1	2877.4965502951	763.49
PHASE	22656	X>G	4050821	41667	45717821	2877.4965502951	3537.2805279671	2955.0247518807	1	2877.4965502951	798.42
PHASE	23656	G>X	4317061	41668	45985061	2955.0247518807	2955.0247518807	2877.4965502951	1	2877.4965502951	803.39
PHASE	23666	X>G	4317062	43464	47781062	2877.4965502951	3537.2805279671	2955.0247518807	1	2877.4965502951	830.12
PHASE	24666	G>X	4570870	43465	48035870	2953.9441734171	2953.9441734171	2877.4965502951	1	2877.4965502951	834.76
PHASE	24676	X>G	4570871	45837	50407871	2877.4965502951	3537.2805279671	2953.9441734171	1	2877.4965502951	870.64
PHASE	25676	G>X	4825543	45838	50663543	2953.9441734171	2953.9441734171	2877.4965502951	1	2877.4965502951	875.22
PHASE	25686	X>G	4825544	47682	52507544	2877.2126431306	3555.8759975903	2953.9441734171	1	2877.2126431306	903.44
IMP	25686	G	52507544	2877.2126431306	903.44
PHASE	26686	G>X	5081224	47683	52764224	2948.7928440800	2948.7928440800	2877.2126431306	1	2877.2126431306	907.85
PHASE	26696	X>G	5081225	49479	54560225	2877.2126431306	3555.8759975903	2948.7928440800	1	2877.2126431306	933.95
PHASE	27696	G>X	5311177	49480	54791177	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	938.24
PHASE	27706	X>G	5311178	51804	57115178	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	975.26
PHASE	28706	G>X	5538778	51805	57343778	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	979.53
PHASE	28716	X>G	5538779	53937	59475779	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1020.42
PHASE	29716	G>X	5770315	53938	59708315	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1024.84
PHASE	29726	X>G	5770316	55974	61744316	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1057.50
PHASE	30726	G>X	5999884	55975	61974884	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1061.74
PHASE	30736	X>G	5999885	57819	63818885	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1089.78
PHASE	31736	G>X	6230893	57820	64050893	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1093.79
PHASE	31746	X>G	6230894	60384	66614894	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1133.69
PHASE	32746	G>X	6456670	60385	66841670	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1137.74
PHASE	32756	X>G	6456671	62325	68781671	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1169.17
PHASE	33756	G>X	6691087	62326	69017087	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1173.63
PHASE	33766	X>G	6691088	63930	70621088	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1198.67
PHASE	34766	G>X	6911104	63931	70842104	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1202.85
PHASE	34776	X>G	6911105	66207	73118105	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1241.62
PHASE	35776	G>X	7139953	66208	73347953	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1245.85
PHASE	35786	X>G	7139954	68388	75527954	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1279.39
PHASE	36786	G>X	7368658	68389	75757658	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1283.60
PHASE	36796	X>G	7368659	69897	77265659	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1307.29
PHASE	37796	G>X	7592755	69898	77490755	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1311.40
PHASE	37806	X>G	7592756	72078	79670756	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1354.75
PHASE	38806	G>X	7816228	72079	79895228	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1359.02
PHASE	38816	X>G	7816229	74115	81931229	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1393.34
PHASE	39816	G>X	8053813	74116	82169813	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1397.47
PHASE	39826	X>G	8053814	76104	84157814	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1428.73
PHASE	40826	G>X	8283382	76105	84388382	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1433.18
PHASE	40836	X>G	8283383	77997	86280383	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1463.74
PHASE	41836	G>X	8514487	77998	86512487	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1467.91
PHASE	41846	X>G	8514488	79890	88404488	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1506.77
PHASE	42846	G>X	8738296	79891	88629296	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1511.12
PHASE	42856	X>G	8738297	81687	90425297	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1542.75
PHASE	43856	G>X	8967385	81688	90655385	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1546.95
PHASE	43866	X>G	8967386	83916	92883386	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1582.79
PHASE	44866	G>X	9197386	83917	93114386	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1587.10
PHASE	44876	X>G	9197387	85857	95054387	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1618.09
PHASE	45876	G>X	9425179	85858	95283179	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1622.21
PHASE	45886	X>G	9425180	87846	97271180	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1655.28
PHASE	46886	G>X	9652780	87847	97499780	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1659.54
PHASE	46896	X>G	9652781	89595	99247781	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1686.13
PHASE	47896	G>X	9877693	89596	99473693	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1690.42
PHASE	47906	X>G	9877694	91632	101509694	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1723.82
PHASE	48906	G>X	10102366	91633	101735366	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1728.26
PHASE	48916	X>G	10102367	93045	103147367	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1752.99
PHASE	49916	G>X	10338223	93046	103384223	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1757.27
PHASE	49926	X>G	10338224	94842	105180224	2877.2126431306	3555.8759975903	2938.2949003119	1	2877.2126431306	1785.67
PHASE	50926	G>X	10572496	94843	105415496	2938.2949003119	2938.2949003119	2877.2126431306	1	2877.2126431306	1790.06
IMP	50932	X	107011496	2876.1512816827	1818.70
PHASE	50936	X>G	10572497	97215	107787497	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	1836.53
PHASE	51936	G>X	10803937	97216	108019937	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	1840.55
PHASE	51946	X>G	10803938	100308	111111938	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	1909.86
PHASE	52946	G>X	11035234	100309	111344234	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	1913.78
PHASE	52956	X>G	11035235	102969	114004235	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	1963.76
PHASE	53956	G>X	11260099	102970	114230099	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	1967.53
PHASE	53966	X>G	11260100	105150	116410100	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2000.67
PHASE	54966	G>X	11488324	105151	116639324	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2004.99
PHASE	54976	X>G	11488325	107043	118531325	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2046.79
PHASE	55976	G>X	11713909	107044	118757909	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2051.18
PHASE	55986	X>G	11713910	109032	120745910	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2091.28
PHASE	56986	G>X	11940982	109033	120973982	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2095.20
PHASE	56996	X>G	11940983	110733	122673983	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2133.67
PHASE	57996	G>X	12172663	110734	122906663	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2137.66
PHASE	58006	X>G	12172664	112194	124366664	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2161.45
PHASE	59006	G>X	12405256	112195	124600256	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2165.38
PHASE	59016	X>G	12405257	114471	126876257	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2213.18
PHASE	60016	G>X	12634681	114472	127106681	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2217.07
PHASE	60026	X>G	12634682	116412	129046682	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2249.59
PHASE	61026	G>X	12862090	116413	129275090	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2253.49
PHASE	61036	X>G	12862091	118881	131743091	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2299.27
PHASE	62036	G>X	13091707	118882	131973707	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2303.15
PHASE	62046	X>G	13091708	121014	134105708	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2344.43
PHASE	63046	G>X	13324108	121015	134339108	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2348.45
PHASE	63056	X>G	13324109	122523	135847109	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2377.47
PHASE	64056	G>X	13550365	122524	136074365	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2381.32
PHASE	64066	X>G	13550366	124128	137678366	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2412.69
PHASE	65066	G>X	13777774	124129	137906774	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2416.58
PHASE	65076	X>G	13777775	126357	140134775	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2460.36
PHASE	66076	G>X	14006575	126358	140364575	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2464.18
PHASE	66086	X>G	14006576	128346	142352576	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2502.64
PHASE	67086	G>X	14231872	128347	142578872	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2506.48
PHASE	67096	X>G	14231873	130527	144758873	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2551.99
PHASE	68096	G>X	14458753	130528	144986753	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2555.79
PHASE	68106	X>G	14458754	132420	146878754	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2588.65
PHASE	69106	G>X	14687986	132421	147108986	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2592.49
PHASE	69116	X>G	14687987	134505	149192987	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2633.45
PHASE	70116	G>X	14916547	134506	149422547	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2637.35
PHASE	70126	X>G	14916548	136302	151218548	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2668.62
PHASE	71126	G>X	15146020	136303	151449020	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2672.53
PHASE	71136	X>G	15146021	137523	152669021	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2692.43
PHASE	72136	G>X	15373717	137524	152897717	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2695.97
PHASE	72146	X>G	15373718	139464	154837718	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2734.13
PHASE	73146	G>X	15596950	139465	155061950	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2737.82
PHASE	73156	X>G	15596951	141213	156809951	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2776.65
PHASE	74156	G>X	15822967	141214	157036967	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2780.37
PHASE	74166	X>G	15822968	142962	158784968	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2815.64
PHASE	75166	G>X	16053352	142963	159016352	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2819.47
PHASE	75176	X>G	16053353	144807	160860353	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2854.58
PHASE	76176	G>X	16278649	144808	161086649	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2858.49
PHASE	76186	X>G	16278650	147180	163458650	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2903.08
PHASE	77186	G>X	16508746	147181	163689746	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2906.98
PHASE	77196	X>G	16508747	149121	165629747	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2947.65
PHASE	78196	G>X	16731499	149122	165853499	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	2951.55
PHASE	78206	X>G	16731500	151302	168033500	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	2999.32
PHASE	79206	G>X	16960444	151303	168263444	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3003.17
PHASE	79216	X>G	16960445	153771	170731445	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3061.50
PHASE	80216	G>X	17189917	153772	170961917	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3065.27
PHASE	80226	X>G	17189918	155568	172757918	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3096.32
PHASE	81226	G>X	17415214	155569	172984214	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3100.23
PHASE	81236	X>G	17415215	157125	174540215	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3127.17
PHASE	82236	G>X	17640799	157126	174766799	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3130.96
PHASE	82246	X>G	17640800	159210	176850800	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3169.17
PHASE	83246	G>X	17866192	159211	177077192	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3173.01
PHASE	83256	X>G	17866193	161247	179113193	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3220.12
PHASE	84256	G>X	18092449	161248	179340449	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3223.90
PHASE	84266	X>G	18092450	162852	180944450	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3252.90
PHASE	85266	G>X	18316258	162853	181169258	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3256.67
PHASE	85276	X>G	18316259	164361	182677259	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3282.32
PHASE	86276	G>X	18543043	164362	182905043	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3286.28
PHASE	86286	X>G	18543044	166926	185469044	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3339.89
PHASE	87286	G>X	18769060	166927	185696060	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3343.62
PHASE	87296	X>G	18769061	168819	187588061	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3383.43
PHASE	88296	G>X	18994885	168820	187814885	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3387.24
PHASE	88306	X>G	18994886	170184	189178886	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3406.58
PHASE	89306	G>X	19222246	170185	189407246	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3410.32
PHASE	89316	X>G	19222247	172077	191299247	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3443.67
PHASE	90316	G>X	19452439	172078	191530439	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3447.47
PHASE	90326	X>G	19452440	173922	193374440	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3478.75
PHASE	91326	G>X	19685704	173923	193608704	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3482.61
PHASE	91336	X>G	19685705	175959	195644705	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3524.39
PHASE	92336	G>X	19918633	175960	195878633	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3528.31
PHASE	92346	X>G	19918634	177756	197674634	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3565.76
PHASE	93346	G>X	20144266	177757	197901266	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3569.50
PHASE	93356	X>G	20144267	180081	200225267	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3621.59
PHASE	94356	G>X	20373307	180082	200455307	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3625.42
PHASE	94366	X>G	20373308	181590	201963308	2876.1512816827	3720.4236743885	2938.2949003119	1	2876.1512816827	3661.92
PHASE	95366	G>X	20599660	181591	202190660	2938.2949003119	2938.2949003119	2876.1512816827	1	2876.1512816827	3665.96
IMP	95374	X	204270660	2875.9270905359	3706.00
PHASE	95376	X>G	20599661	184107	204706661	2875.9270905359	3559.7364620079	2938.2949003119	1	2875.9270905359	3717.17
PHASE	96376	G>X	20830813	184108	204938813	2938.2949003119	2938.2949003119	2875.9270905359	1	2875.9270905359	3720.89
PHASE	96386	X>G	20830814	186480	207310814	2875.9270905359	3559.7364620079	2938.2949003119	1	2875.9270905359	3764.70
PHASE	97386	G>X	21058366	186481	207539366	2938.2949003119	2938.2949003119	2875.9270905359	1	2875.9270905359	3768.28
PHASE	97396	X>G	21058367	188997	210055367	2875.9270905359	3559.7364620079	2938.2949003119	1	2875.9270905359	3814.02
PHASE	98396	G>X	21286447	188998	210284447	2938.2949003119	2938.2949003119	2875.9270905359	1	2875.9270905359	3817.72
PHASE	98406	X>G	21286448	190122	211408448	2875.9270905359	3559.7364620079	2938.2949003119	1	2875.9270905359	3836.33
PHASE	99406	G>X	21507472	190123	211630472	2938.2949003119	2938.2949003119	2875.9270905359	1	2875.9270905359	3839.77
PHASE	99416	X>G	21507473	192879	214386473	2875.9270905359	3559.7364620079	2938.2949003119	1	2875.9270905359	3891.65
PHASE	100416	G>X	21732769	192880	214612769	2938.2949003119	2938.2949003119	2875.9270905359	1	2875.9270905359	3895.32
PHASE	100426	X>G	21732770	195252	216984770	2875.9270905359	3559.7364620079	2938.2949003119	1	2875.9270905359	3931.47
PHASE	101426	G>X	21957730	195253	217210730	2938.2949003119	2938.2949003119	2875.9270905359	1	2875.9270905359	3935.07
IMP	101432	X	218854730	2872.3623323097	3970.10
PHASE	101436	X>G	21957731	197817	219774731	2872.3623323097	3676.9626805103	2938.2949003119	1	2872.3623323097	3983.12
PHASE	102436	G>X	22183603	197818	220001603	2938.2949003119	2938.2949003119	2872.3623323097	1	2872.3623323097	3986.69
PHASE	102446	X>G	22183604	199470	221653604	2872.3623323097	3676.9626805103	2938.2949003119	1	2872.3623323097	4007.32
PHASE	103446	G>X	22407316	199471	221878316	2938.2949003119	2938.2949003119	2872.3623323097	1	2872.3623323097	4010.86
PHASE	103456	X>G	22407317	201363	223770317	2872.3623323097	3676.9626805103	2938.2949003119	1	2872.3623323097	4034.43
PHASE	104456	G>X	22637125	201364	224001125	2938.2949003119	2938.2949003119	2872.3623323097	1	2872.3623323097	4038.09
PHASE	104466	X>G	22637126	202968	225605126	2872.3623323097	3676.9626805103	2938.2949003119	1	2872.3623323097	4060.18
PHASE	105466	G>X	22865734	202969	225834734	2938.2949003119	2938.2949003119	2872.3623323097	1	2872.3623323097	4063.82
PHASE	105476	X>G	22865735	205197	228062735	2872.3623323097	3676.9626805103	2938.2949003119	1	2872.3623323097	4098.17
PHASE	106476	G>X	23094631	205198	228292631	2938.2949003119	2938.2949003119	2872.3623323097	1	2872.3623323097	4101.75
PHASE	106486	X>G	23094632	206850	229944632	2872.3623323097	3676.9626805103	2938.2949003119	1	2872.3623323097	4122.75
PHASE	107486	G>X	23319640	206851	230170640	2938.2949003119	2938.2949003119	2872.3623323097	1	2872.3623323097	4126.50
PHASE	107496	X>G	23319641	208695	232014641	2872.3623323097	3676.9626805103	2938.2949003119	1	2872.3623323097	4153.83
PHASE	108496	G>X	23547337	208696	232243337	2938.2949003119	2938.2949003119	2872.3623323097	1	2872.3623323097	4157.40
PHASE	108506	X>G	23547338	210732	234279338	2872.3623323097	3676.9626805103	2938.2949003119	1	2872.3623323097	4183.14
PHASE	109506	G>X	23772010	210733	234505010	2938.2949003119	2938.2949003119	2872.3623323097	1	2872.3623323097	4186.73
PHASE	109516	X>G	23772011	212145	235917011	2872.3623323097	3676.9626805103	2938.2949003119	1	2872.3623323097	4203.70
PHASE	110516	G>X	24003691	212146	236149691	2938.2949003119	2938.2949003119	2872.3623323097	1	2872.3623323097	4207.36
PHASE	110526	X>G	24003692	213990	237993692	2872.3623323097	3676.9626805103	2938.2949003119	1	2872.3623323097	4232.27
PHASE	111526	G>X	24233692	213991	238224692	2938.2949003119	2938.2949003119	2872.3623323097	1	2872.3623323097	4235.98
PHASE	111536	X>G	24233693	216267	240500693	2872.3623323097	3676.9626805103	2938.2949003119	1	2872.3623323097	4267.67
PHASE	112536	G>X	24455053	216268	240723053	2938.2949003119	2938.2949003119	2872.3623323097	1	2872.3623323097	4271.30
IMP	112540	X	241451053	2870.0737081119	4279.15
PHASE	112546	X>G	24455054	217776	242231054	2870.0737081119	3352.9800270509	2938.2949003119	1	2870.0737081119	4287.45
PHASE	113546	G>X	24681742	217777	242458742	2938.2949003119	2938.2949003119	2870.0737081119	1	2870.0737081119	4290.99
PHASE	113556	X>G	24681743	220533	245214743	2870.0737081119	3352.9800270509	2938.2949003119	1	2870.0737081119	4333.58
PHASE	114556	G>X	24907711	220534	245441711	2938.2949003119	2938.2949003119	2870.0737081119	1	2870.0737081119	4337.16
PHASE	114566	X>G	24907712	222570	247477712	2870.0737081119	3352.9800270509	2938.2949003119	1	2870.0737081119	4363.05
PHASE	115566	G>X	25131760	222571	247702760	2938.2949003119	2938.2949003119	2870.0737081119	1	2870.0737081119	4366.65
PHASE	115576	X>G	25131761	224223	249354761	2870.0737081119	3352.9800270509	2938.2949003119	1	2870.0737081119	4384.12
PHASE	116576	G>X	25357057	224224	249581057	2938.2949003119	2938.2949003119	2870.0737081119	1	2870.0737081119	4387.57
PHASE	116586	X>G	25357058	226884	252241058	2870.0737081119	3352.9800270509	2938.2949003119	1	2870.0737081119	4432.43
PHASE	117586	G>X	25574002	226885	252459002	2938.2949003119	2938.2949003119	2870.0737081119	1	2870.0737081119	4435.97
PHASE	117596	X>G	25574003	229929	255503003	2870.0737081119	3352.9800270509	2938.2949003119	1	2870.0737081119	4489.70
PHASE	118596	G>X	25804195	229930	255734195	2938.2949003119	2938.2949003119	2870.0737081119	1	2870.0737081119	4493.29
PHASE	118606	X>G	25804196	231678	257482196	2870.0737081119	3352.9800270509	2938.2949003119	1	2870.0737081119	4523.29
PHASE	119606	G>X	26027764	231679	257706764	2938.2949003119	2938.2949003119	2870.0737081119	1	2870.0737081119	4526.75
PHASE	119616	X>G	26027765	234147	260174765	2870.0737081119	3352.9800270509	2938.2949003119	1	2870.0737081119	4563.80
PHASE	120616	G>X	26254021	234148	260402021	2938.2949003119	2938.2949003119	2870.0737081119	1	2870.0737081119	4567.36
PHASE	120626	X>G	26254022	236232	262486022	2870.0737081119	3352.9800270509	2938.2949003119	1	2870.0737081119	4590.91
PHASE	121626	G>X	26486086	236233	262719086	2938.2949003119	2938.2949003119	2870.0737081119	1	2870.0737081119	4594.42
PHASE	121636	X>G	26486087	238173	264659087	2870.0737081119	3352.9800270509	2938.2949003119	1	2870.0737081119	4624.05
PHASE	122636	G>X	26713303	238174	264887303	2938.2949003119	2938.2949003119	2870.0737081119	1	2870.0737081119	4627.71
PHASE	122646	X>G	26713304	240066	266779304	2870.0737081119	3352.9800270509	2938.2949003119	1	2870.0737081119	4657.72
PHASE	123646	G>X	26940952	240067	267007952	2938.2949003119	2938.2949003119	2870.0737081119	1	2870.0737081119	4661.26
PHASE	123656	X>G	26940953	242439	269379953	2870.0737081119	3352.9800270509	2938.2949003119	1	2870.0737081119	4697.82
PHASE	124656	G>X	27170041	242440	269610041	2938.2949003119	2938.2949003119	2870.0737081119	1	2870.0737081119	4701.32
PHASE	124666	X>G	27170042	244380	271550042	2870.0737081119	3352.9800270509	2938.2949003119	1	2870.0737081119	4729.06
PHASE	125666	G>X	27399034	244381	271780034	2938.2949003119	2938.2949003119	2870.0737081119	1	2870.0737081119	4732.52
PHASE	125676	X>G	27399035	246993	274392035	2870.0737081119	3352.9800270509	2938.2949003119	1	2870.0737081119	4776.76
PHASE	126676	G>X	27626491	246994	274620491	2938.2949003119	2938.2949003119	2870.0737081119	1	2870.0737081119	4780.18
PHASE	126686	X>G	27626492	248742	276368492	2870.0737081119	3352.9800270509	2938.2949003119	1	2870.0737081119	4803.74
PHASE	127686	G>X	27849100	248743	276592100	2938.2949003119	2938.2949003119	2870.0737081119	1	2870.0737081119	4807.01
PHASE	127696	X>G	27849101	250923	278772101	2868.7388078427	3561.7325238381	2938.2949003119	1	2868.7388078427	4836.02
IMP	127696	G	278772101	2868.7388078427	4836.02
PHASE	128696	G>X	28078333	250924	279002333	2938.2949003119	2938.2949003119	2868.7388078427	1	2868.7388078427	4839.39
PHASE	128706	X>G	28078334	252960	281038334	2868.7388078427	3561.7325238381	2938.2949003119	1	2868.7388078427	4871.43
PHASE	129706	G>X	28309630	252961	281270630	2938.2949003119	2938.2949003119	2868.7388078427	1	2868.7388078427	4874.92
PHASE	129716	X>G	28309631	255429	283738631	2868.7388078427	3561.7325238381	2938.2949003119	1	2868.7388078427	4910.04
PHASE	130716	G>X	28540015	255430	283970015	2938.2949003119	2938.2949003119	2868.7388078427	1	2868.7388078427	4913.53
PHASE	130726	X>G	28540016	257754	286294016	2868.7388078427	3561.7325238381	2938.2949003119	1	2868.7388078427	4946.98
PHASE	131726	G>X	28770208	257755	286525208	2938.2949003119	2938.2949003119	2868.7388078427	1	2868.7388078427	4950.27
PHASE	131736	X>G	28770209	259983	288753209	2868.7388078427	3561.7325238381	2938.2949003119	1	2868.7388078427	4979.90
PHASE	132736	G>X	28996897	259984	288980897	2938.2949003119	2938.2949003119	2868.7388078427	1	2868.7388078427	4983.51
PHASE	132746	X>G	28996898	262116	291112898	2868.7388078427	3561.7325238381	2938.2949003119	1	2868.7388078427	5015.28
PHASE	133746	G>X	29222194	262117	291339194	2938.2949003119	2938.2949003119	2868.7388078427	1	2868.7388078427	5018.69
PHASE	133756	X>G	29222195	263529	292751195	2868.7388078427	3561.7325238381	2938.2949003119	1	2868.7388078427	5038.00
PHASE	134756	G>X	29453443	263530	292983443	2938.2949003119	2938.2949003119	2868.7388078427	1	2868.7388078427	5041.53
PHASE	134766	X>G	29453444	265902	295355444	2868.7388078427	3561.7325238381	2938.2949003119	1	2868.7388078427	5076.79
PHASE	135766	G>X	29681092	265903	295584092	2938.2949003119	2938.2949003119	2868.7388078427	1	2868.7388078427	5080.07
PHASE	135776	X>G	29681093	267891	297572093	2868.7388078427	3561.7325238381	2938.2949003119	1	2868.7388078427	5104.44
PHASE	136776	G>X	29903797	267892	297795797	2938.2949003119	2938.2949003119	2868.7388078427	1	2868.7388078427	5108.01
PHASE	136786	X>G	29903798	270072	299975798	2868.7388078427	3561.7325238381	2938.2949003119	1	2868.7388078427	5141.91
RUN	h3e8	H10x1000r11	227	c1000	400	1	0.6	5	0.8	30198066	2868.7388078427	3561.7325238381	0.000000	9	2868.7388078427	1	2830.1062691596	30198066	238392	31680	29927994	270072	103088492640	4611.06	5142.28	stored	300000000	299999994	136884	272	0	2868.7388078427	2938.2949003119	2938.2949003119	0
PERM	h3e8	H10x1000r11	227	c1000 85 20 45 57 6 7 51 82 13 4 30 73 68 98 79 70 96 56 55 87 32 16 17 44 12 29 63 15 35 53 36 14 2 23 19 10 48 66 31 62 49 76 90 80 61 28 69 3 41 74 33 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26
TRACE	h3e8	H10x1000r11	227	c1000	NA	3336.723401	3243.764965	3178.538731	3168.637190	3168.637190	3153.825942	3153.825942	3153.825942	3152.115969	3127.305252	3123.556963	3123.556963	3106.434346	3087.354927	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	3053.652662	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2888.324684	2887.328433	2887.328433	2887.328433	2887.328433	2887.328433	2887.328433	2887.328433	2887.328433	2887.328433	2887.328433	2887.328433


==> anc/results/hybrid/h3e8_H10x1000r11_228_c1000.txt <==
ARGS	h3e8	H10x1000r11	228	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3690.6008428660	0.01
IMP	2	G	830	3417.7611514872	0.01
IMP	4	G	2226	3368.1853249061	0.03
IMP	8	G	3434	3362.3562545375	0.04
PHASE	158	G>X	28406	1	29406	3362.3562545375	3078.3514268975	3078.3514268975	0	3078.3514268975	0.55
IMP	158	X	29406	3078.3514268975	0.55
IMP	160	X	801406	2928.8571837973	20.94
PHASE	168	X>G	28407	2613	2641407	2928.8571837973	3700.2162678316	3362.3562545375	1	2928.8571837973	55.49
PHASE	1168	G>X	155495	2614	2769495	3293.1762931403	3217.2956223809	2928.8571837973	1	2928.8571837973	58.94
PHASE	1178	X>G	155496	5946	6101496	2928.8571837973	3700.2162678316	3293.1762931403	1	2928.8571837973	128.17
PHASE	2178	G>X	407288	5947	6354288	3097.4356345515	3026.4413626515	2928.8571837973	1	2928.8571837973	132.55
PHASE	2188	X>G	407289	7455	7862289	2928.8571837973	3700.2162678316	3097.4356345515	1	2928.8571837973	160.13
PHASE	3188	G>X	690089	7456	8146089	3097.4356345515	3026.4413626515	2928.8571837973	1	2928.8571837973	165.05
PHASE	3198	X>G	690090	9204	9894090	2928.8571837973	3700.2162678316	3097.4356345515	1	2928.8571837973	199.09
PHASE	4198	G>X	984410	9205	10189410	3097.4356345515	3026.4413626515	2928.8571837973	1	2928.8571837973	204.00
PHASE	4208	X>G	984411	11385	12369411	2928.8571837973	3700.2162678316	3097.4356345515	1	2928.8571837973	251.54
PHASE	5208	G>X	1279883	11386	12665883	3097.4356345515	3026.4413626515	2928.8571837973	1	2928.8571837973	256.14
PHASE	5218	X>G	1279884	13134	14413884	2928.8571837973	3700.2162678316	3097.4356345515	1	2928.8571837973	286.58
PHASE	6218	G>X	1588172	13135	14723172	3095.1682896551	3025.1114134776	2928.8571837973	1	2928.8571837973	291.41
PHASE	6228	X>G	1588173	15651	17239173	2927.3386341531	3641.7777837799	3095.1682896551	1	2927.3386341531	345.31
IMP	6228	G	17239173	2927.3386341531	345.31
PHASE	7228	G>X	1908509	15652	17560509	3095.1682896551	3025.1114134776	2927.3386341531	1	2927.3386341531	350.16
PHASE	7238	X>G	1908510	17400	19308510	2927.3386341531	3641.7777837799	3095.1682896551	1	2927.3386341531	379.42
PHASE	8238	G>X	2230430	17401	19631430	3095.1682896551	3025.1114134776	2927.3386341531	1	2927.3386341531	384.52
IMP	8242	X	20743430	2924.7438181831	412.02
PHASE	8248	X>G	2230431	20013	22243431	2924.7438181831	3464.7987568997	3095.1682896551	1	2924.7438181831	440.92
PHASE	9248	G>X	2550911	20014	22564911	3095.1682896551	3025.1114134776	2924.7438181831	1	2924.7438181831	445.77
PHASE	9258	X>G	2550912	22338	24888912	2924.7438181831	3464.7987568997	3095.1682896551	1	2924.7438181831	501.35
PHASE	10258	G>X	2802080	22339	25141080	3080.6428006200	3014.5993026620	2924.7438181831	1	2924.7438181831	505.73
IMP	10264	X	27169080	2919.3605498740	546.68
PHASE	10268	X>G	2802081	25239	28041081	2919.3605498740	3535.2557009570	3080.6428006200	1	2919.3605498740	560.61
PHASE	11268	G>X	3052769	25240	28292769	3080.6428006200	3014.5993026620	2919.3605498740	1	2919.3605498740	565.22
PHASE	11278	X>G	3052770	27564	30616770	2919.3605498740	3535.2557009570	3080.6428006200	1	2919.3605498740	617.65
PHASE	12278	G>X	3308930	27565	30873930	3080.6428006200	3014.5993026620	2919.3605498740	1	2919.3605498740	622.09
IMP	12282	X	32081930	2917.7582503581	644.07
PHASE	12288	X>G	3308931	30273	33581931	2917.7582503581	3293.6656443438	3080.6428006200	1	2917.7582503581	671.05
PHASE	13288	G>X	3554579	30274	33828579	3080.6428006200	3014.5993026620	2917.7582503581	1	2917.7582503581	675.76
PHASE	13298	X>G	3554580	32646	36200580	2913.9854051412	3339.9029678250	3080.6428006200	1	2913.9854051412	729.05
IMP	13298	G	36200580	2913.9854051412	729.05
PHASE	14298	G>X	3809588	32647	36456588	3080.6428006200	3014.5993026620	2913.9854051412	1	2913.9854051412	733.42
IMP	14302	X	37424588	2913.5678490923	746.27
PHASE	14308	X>G	3809589	35691	39500589	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	794.22
PHASE	15308	G>X	4056581	35692	39748581	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	798.56
PHASE	15318	X>G	4056582	39216	43272582	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	867.75
PHASE	16318	G>X	4303574	39217	43520574	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	872.06
PHASE	16328	X>G	4303575	42069	46372575	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	934.05
PHASE	17328	G>X	4552583	42070	46622583	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	938.37
PHASE	17338	X>G	4552584	45978	50530584	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1010.47
PHASE	18338	G>X	4805528	45979	50784528	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1015.02
PHASE	18348	X>G	4805529	49023	53828529	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1078.80
PHASE	19348	G>X	5054921	49024	54078921	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1083.36
PHASE	19358	X>G	5054922	52404	57458922	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1147.43
PHASE	20358	G>X	5304314	52405	57709314	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1151.74
PHASE	20368	X>G	5304315	57033	62337315	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1253.91
PHASE	21368	G>X	5551931	57034	62585931	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1258.39
PHASE	21378	X>G	5551932	59694	65245932	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1325.38
PHASE	22378	G>X	5801180	59695	65496180	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1329.86
PHASE	22388	X>G	5801181	62499	68300181	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1395.99
PHASE	23388	G>X	6054317	62500	68554317	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1399.98
PHASE	23398	X>G	6054318	65592	71646318	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1470.67
PHASE	24398	G>X	6302270	65593	71895270	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1474.67
PHASE	24408	X>G	6302271	68637	74939271	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1521.69
PHASE	25408	G>X	6552095	68638	75190095	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1525.81
PHASE	25418	X>G	6552096	71394	77946096	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1570.91
PHASE	26418	G>X	6795968	71395	78190968	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1575.10
PHASE	26428	X>G	6795969	74487	81282969	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1622.70
PHASE	27428	G>X	7041233	74488	81529233	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1626.87
PHASE	27438	X>G	7041234	77676	84717234	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1687.70
PHASE	28438	G>X	7290914	77677	84967914	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1691.65
PHASE	28448	X>G	7290915	80769	88059915	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1744.00
PHASE	29448	G>X	7537283	80770	88307283	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1748.24
PHASE	29458	X>G	7537284	83430	90967284	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1794.34
PHASE	30458	G>X	7779188	83431	91210188	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1798.54
PHASE	30468	X>G	7779189	85995	93774189	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1866.51
PHASE	31468	G>X	8032325	85996	94028325	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1870.56
PHASE	31478	X>G	8032326	89952	97984326	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1929.80
PHASE	32478	G>X	8279366	89953	98232366	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1933.73
PHASE	32488	X>G	8279367	92613	100892367	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	1988.75
PHASE	33488	G>X	8523911	92614	101137911	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	1992.75
PHASE	33498	X>G	8523912	95802	104325912	2913.5678490923	3343.2298290022	3080.6428006200	1	2913.5678490923	2039.55
PHASE	34498	G>X	8771864	95803	104574864	3080.6428006200	3014.5993026620	2913.5678490923	1	2913.5678490923	2043.51
IMP	34502	X	106118864	2897.9493310947	2080.94
PHASE	34508	X>G	8771865	98127	106898865	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2088.26
PHASE	35508	G>X	9018329	98128	107146329	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2092.31
PHASE	35518	X>G	9018330	99780	108798330	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2106.60
PHASE	36518	G>X	9264074	99781	109045074	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2110.62
PHASE	36528	X>G	9264075	101769	111033075	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2127.71
PHASE	37528	G>X	9514283	101770	111284283	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2131.73
PHASE	37538	X>G	9514284	103374	112888284	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2148.76
PHASE	38538	G>X	9757676	103375	113132676	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2152.53
PHASE	38548	X>G	9757677	105075	114832677	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2173.08
PHASE	39548	G>X	10010093	105076	115086093	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2176.98
PHASE	39558	X>G	10010094	107208	117218094	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2200.93
PHASE	40558	G>X	10258766	107209	117467766	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2204.83
PHASE	40568	X>G	10258767	108861	119119767	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2219.91
PHASE	41568	G>X	10507919	108862	119369919	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2223.93
PHASE	41578	X>G	10507920	110562	121069920	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2237.03
PHASE	42578	G>X	10752896	110563	121315896	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2241.00
PHASE	42588	X>G	10752897	112551	123303897	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2258.86
PHASE	43588	G>X	11000849	112552	123552849	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2262.82
PHASE	43598	X>G	11000850	114636	125636850	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2281.03
PHASE	44598	G>X	11248322	114637	125885322	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2285.09
PHASE	44608	X>G	11248323	116289	127537323	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2297.62
PHASE	45608	G>X	11496131	116290	127786131	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2301.66
PHASE	45618	X>G	11496132	117990	129486132	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2317.61
PHASE	46618	G>X	11742356	117991	129733356	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2321.57
PHASE	46628	X>G	11742357	119595	131337357	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2334.98
PHASE	47628	G>X	11993957	119596	131589957	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2338.94
PHASE	47638	X>G	11993958	121392	133385958	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2356.25
PHASE	48638	G>X	12242390	121393	133635390	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2360.27
PHASE	48648	X>G	12242391	123333	135575391	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2378.70
PHASE	49648	G>X	12487559	123334	135821559	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2382.66
PHASE	49658	X>G	12487560	125370	137857560	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2421.68
PHASE	50658	G>X	12730616	125371	138101616	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2425.69
PHASE	50668	X>G	12730617	127119	139849617	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2443.00
PHASE	51668	G>X	12973145	127120	140093145	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2446.87
PHASE	51678	X>G	12973146	128964	141937146	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2466.57
PHASE	52678	G>X	13217882	128965	142182882	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2470.54
PHASE	52688	X>G	13217883	131625	144842883	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2498.27
PHASE	53688	G>X	13462331	131626	145088331	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2502.22
PHASE	53698	X>G	13462332	133614	147076332	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2528.13
PHASE	54698	G>X	13710812	133615	147325812	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2532.18
PHASE	54708	X>G	13710813	135891	149601813	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2577.88
PHASE	55708	G>X	13961357	135892	149853357	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2581.95
PHASE	55718	X>G	13961358	137544	151505358	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2598.64
PHASE	56718	G>X	14212526	137545	151757526	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2602.58
PHASE	56728	X>G	14212527	139341	153553527	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2620.10
PHASE	57728	G>X	14464415	139342	153806415	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2624.21
PHASE	57738	X>G	14464416	141378	155842416	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2644.13
PHASE	58738	G>X	14717936	141379	156096936	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2648.17
PHASE	58748	X>G	14717937	143223	157940937	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2665.51
PHASE	59748	G>X	14966657	143224	158190657	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2669.47
PHASE	59758	X>G	14966658	145212	160178658	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2690.34
PHASE	60758	G>X	15212210	145213	160425210	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2694.28
PHASE	60768	X>G	15212211	147489	162701211	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2715.77
PHASE	61768	G>X	15459395	147490	162949395	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2719.96
PHASE	61778	X>G	15459396	149238	164697396	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2743.13
PHASE	62778	G>X	15706148	149239	164945148	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2747.10
PHASE	62788	X>G	15706149	150939	166645149	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2762.85
PHASE	63788	G>X	15951605	150940	166891605	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2766.86
PHASE	63798	X>G	15951606	152544	168495606	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2782.38
PHASE	64798	G>X	16199222	152545	168744222	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2786.39
PHASE	64808	X>G	16199223	154101	170300223	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2799.79
PHASE	65808	G>X	16442279	154102	170544279	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2803.83
PHASE	65818	X>G	16442280	155898	172340280	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2819.76
PHASE	66818	G>X	16692392	155899	172591392	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2823.86
PHASE	66828	X>G	16692393	157551	174243393	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2848.00
PHASE	67828	G>X	16945961	157552	174497961	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2852.03
PHASE	67838	X>G	16945962	159636	176581962	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2879.20
PHASE	68838	G>X	17191658	159637	176828658	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2883.21
PHASE	68848	X>G	17191659	161337	178528659	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2901.30
PHASE	69848	G>X	17436875	161338	178774875	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2905.21
PHASE	69858	X>G	17436876	163566	181002876	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2925.54
PHASE	70858	G>X	17684348	163567	181251348	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2929.60
PHASE	70868	X>G	17684349	165171	182855349	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2950.88
PHASE	71868	G>X	17934221	165172	183106221	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2954.82
PHASE	71878	X>G	17934222	166824	184758222	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2969.09
PHASE	72878	G>X	18179150	166825	185004150	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2973.07
PHASE	72888	X>G	18179151	168429	186608151	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	2987.70
PHASE	73888	G>X	18429263	168430	186859263	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	2991.78
PHASE	73898	X>G	18429264	170274	188703264	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3005.58
PHASE	74898	G>X	18683024	170275	188958024	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3009.62
PHASE	74908	X>G	18683025	171927	190610025	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3026.20
PHASE	75908	G>X	18934001	171928	190862001	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3030.19
PHASE	75918	X>G	18934002	173628	192562002	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3045.20
PHASE	76918	G>X	19181762	173629	192810762	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3049.30
PHASE	76928	X>G	19181763	175473	194654763	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3066.74
PHASE	77928	G>X	19426019	175474	194900019	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3070.85
PHASE	77938	X>G	19426020	177654	197080020	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3091.80
PHASE	78938	G>X	19675124	177655	197330124	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3095.69
PHASE	78948	X>G	19675125	179451	199126125	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3116.91
PHASE	79948	G>X	19920101	179452	199372101	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3120.71
PHASE	79958	X>G	19920102	181344	201264102	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3137.66
PHASE	80958	G>X	20161958	181345	201506958	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3141.46
PHASE	80968	X>G	20161959	183525	203686959	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3173.14
PHASE	81968	G>X	20412215	183526	203938215	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3176.99
PHASE	81978	X>G	20412216	185610	206022216	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3201.83
PHASE	82978	G>X	20668040	185611	206279040	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3205.85
PHASE	82988	X>G	20668041	187311	207979041	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3219.23
PHASE	83988	G>X	20920025	187312	208232025	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3223.16
PHASE	83998	X>G	20920026	189396	210316026	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3251.42
PHASE	84998	G>X	21170330	189397	210567330	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3255.27
PHASE	85008	X>G	21170331	191481	212651331	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3275.57
PHASE	86008	G>X	21417611	191482	212899611	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3279.28
PHASE	86018	X>G	21417612	193950	215367612	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3315.95
PHASE	87018	G>X	21664268	193951	215615268	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3319.84
PHASE	87028	X>G	21664269	195603	217267269	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3332.57
PHASE	88028	G>X	21913133	195604	217517133	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3336.36
PHASE	88038	X>G	21913134	197448	219361134	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3350.54
PHASE	89038	G>X	22155806	197449	219604806	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3354.27
PHASE	89048	X>G	22155807	199149	221304807	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3380.44
PHASE	90048	G>X	22402127	199150	221552127	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3384.06
PHASE	90058	X>G	22402128	201138	223540128	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3405.90
PHASE	91058	G>X	22650992	201139	223789992	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3409.72
PHASE	91068	X>G	22650993	202935	225585993	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3425.84
PHASE	92068	G>X	22901393	202936	225837393	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3429.41
PHASE	92078	X>G	22901394	205644	228545394	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3471.31
PHASE	93078	G>X	23143010	205645	228788010	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3475.02
PHASE	93088	X>G	23143011	207681	230824011	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3492.86
PHASE	94088	G>X	23391203	207682	231073203	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3496.58
PHASE	94098	X>G	23391204	209718	233109204	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3517.00
PHASE	95098	G>X	23641844	209719	233360844	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3520.76
PHASE	95108	X>G	23641845	211419	235060845	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3534.35
PHASE	96108	G>X	23895557	211420	235315557	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3538.28
PHASE	96118	X>G	23895558	213216	237111558	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3555.31
PHASE	97118	G>X	24147446	213217	237364446	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3559.09
PHASE	97128	X>G	24147447	214869	239016447	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3575.11
PHASE	98128	G>X	24397271	214870	239267271	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3578.79
PHASE	98138	X>G	24397272	216426	240823272	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3592.39
PHASE	99138	G>X	24645368	216427	241072368	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3596.06
PHASE	99148	X>G	24645369	218127	242772369	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3615.05
PHASE	100148	G>X	24893273	218128	243021273	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3618.83
PHASE	100158	X>G	24893274	220164	245057274	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3635.22
PHASE	101158	G>X	25142906	220165	245307906	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3639.03
PHASE	101168	X>G	25142907	221865	247007907	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3652.49
PHASE	102168	G>X	25393163	221866	247259163	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3656.25
PHASE	102178	X>G	25393164	223662	249055164	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3679.41
PHASE	103178	G>X	25638668	223663	249301668	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3683.32
PHASE	103188	X>G	25638669	225411	251049669	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3697.58
PHASE	104188	G>X	25890509	225412	251302509	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3701.38
PHASE	104198	X>G	25890510	227208	253098510	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3716.10
PHASE	105198	G>X	26142014	227209	253351014	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3720.24
PHASE	105208	X>G	26142015	228861	255003015	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3734.41
PHASE	106208	G>X	26391983	228862	255253983	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3738.06
PHASE	106218	X>G	26391984	230514	256905984	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3752.21
PHASE	107218	G>X	26635856	230515	257150856	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3755.92
PHASE	107228	X>G	26635857	232791	259426857	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3778.36
PHASE	108228	G>X	26888225	232792	259680225	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3782.22
PHASE	108238	X>G	26888226	234540	261428226	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3798.70
PHASE	109238	G>X	27137858	234541	261678858	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3802.39
PHASE	109248	X>G	27137859	236433	263570859	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3816.56
PHASE	110248	G>X	27387443	236434	263821443	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3820.19
PHASE	110258	X>G	27387444	238038	265425444	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3833.04
PHASE	111258	G>X	27634244	238039	265673244	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3836.72
PHASE	111268	X>G	27634245	239643	267277245	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3853.54
PHASE	112268	G>X	27881189	239644	267525189	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3857.27
PHASE	112278	X>G	27881190	241104	268985190	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3874.73
PHASE	113278	G>X	28130438	241105	269235438	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3878.31
PHASE	113288	X>G	28130439	242757	270887439	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3890.57
PHASE	114288	G>X	28378247	242758	271136247	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3894.15
PHASE	114298	X>G	28378248	244794	273172248	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3911.95
PHASE	115298	G>X	28624328	244795	273419328	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3915.55
PHASE	115308	X>G	28624329	246687	275311329	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3949.84
PHASE	116308	G>X	28874873	246688	275562873	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3953.50
PHASE	116318	X>G	28874874	248388	277262874	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3968.46
PHASE	117318	G>X	29123930	248389	277512930	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3972.04
PHASE	117328	X>G	29123931	250425	279548931	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	3991.30
PHASE	118328	G>X	29366651	250426	279792651	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	3994.76
PHASE	118338	X>G	29366652	252366	281732652	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	4033.55
PHASE	119338	G>X	29611532	252367	281978532	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	4037.15
PHASE	119348	X>G	29611533	253923	283534533	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	4049.10
PHASE	120348	G>X	29857661	253924	283781661	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	4052.73
PHASE	120358	X>G	29857662	255672	285529662	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	4067.21
PHASE	121358	G>X	30109166	255673	285782166	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	4071.08
PHASE	121368	X>G	30109167	257277	287386167	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	4089.69
PHASE	122368	G>X	30360335	257278	287638335	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	4093.44
PHASE	122378	X>G	30360336	258930	289290336	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	4105.99
PHASE	123378	G>X	30605024	258931	289536024	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	4109.72
PHASE	123388	X>G	30605025	260823	291428025	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	4145.99
PHASE	124388	G>X	30856961	260824	291680961	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	4149.76
PHASE	124398	X>G	30856962	262476	293332962	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	4161.73
PHASE	125398	G>X	31103426	262477	293580426	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	4165.47
PHASE	125408	X>G	31103427	264081	295184427	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	4180.86
PHASE	126408	G>X	31351139	264082	295433139	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	4184.37
PHASE	126418	X>G	31351140	266118	297469140	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	4204.24
PHASE	127418	G>X	31597028	266119	297716028	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	4207.92
PHASE	127428	X>G	31597029	267771	299368029	2897.9493310947	3371.0672065054	3080.6428006200	1	2897.9493310947	4219.96
PHASE	128428	G>X	31851701	267772	299623701	3080.6428006200	3014.5993026620	2897.9493310947	1	2897.9493310947	4223.73
RUN	h3e8	H10x1000r11	228	c1000	400	1	0.6	5	0.8	32119813	2897.9493310947	3499.2671153801	0.000000	6	2897.9493310947	1	2825.8126084866	32119813	257396	10716	31851701	268112	74144983887	3720.57	4233.88	stored	300000000	299963701	128430	255	0	2897.9493310947	3080.6428006200	2897.9493310947	1
PERM	h3e8	H10x1000r11	228	c1000 9 21 26 2 14 23 19 10 55 56 96 70 87 32 16 17 51 44 7 6 57 45 20 85 36 12 29 63 48 66 31 62 49 76 82 13 4 73 98 79 43 40 84 72 18 71 68 30 90 80 61 28 69 3 41 74 33 1 47 65 67 58 39 42 95 54 25 92 52 77 64 5 94 88 97 34 99 11 22 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 15 35 53
TRACE	h3e8	H10x1000r11	228	c1000	NA	3362.356255	3362.356255	3362.356255	3362.356255	3362.356255	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184	2928.857184


==> anc/results/hybrid/h3e8_H10x1000r11_229_c1000.txt <==
ARGS	h3e8	H10x1000r11	229	c1000	400	1	0.6	5	0.8	300000000	1000	10	1000	1	1	2000000	stored
IMP	1	G	60	3930.4771357414	0.01
IMP	2	G	1310	3199.9302621352	0.02
IMP	22	G	8838	3199.3468133293	0.23
IMP	44	G	17426	3179.0348596040	0.36
IMP	62	G	23558	3165.4972344835	0.44
IMP	72	G	27226	3098.7762075425	0.50
IMP	94	G	34854	3054.5337812783	0.62
IMP	174	G	50614	3040.3375501615	0.93
IMP	188	G	53810	3032.8385769871	0.99
IMP	262	G	68838	3020.7041899403	1.27
PHASE	412	G>X	88002	1	89002	3020.7041899403	3017.6496933613	3017.6496933613	0	3017.6496933613	1.77
IMP	412	X	89002	3017.6496933613	1.77
IMP	414	X	717002	2982.3128540454	7.79
IMP	418	X	1493002	2973.2185481812	20.97
PHASE	422	X>G	88003	1797	1885003	2973.2185481812	3357.3796887281	3020.7041899403	1	2973.2185481812	27.23
PHASE	1422	G>X	242355	1798	2040355	2989.2294499853	2988.9164385323	2973.2185481812	1	2973.2185481812	31.07
IMP	1426	X	2624355	2961.3619693315	42.64
PHASE	1432	X>G	242356	3258	3500356	2961.3619693315	3506.7298205515	2989.2294499853	1	2961.3619693315	63.62
PHASE	2432	G>X	408804	3259	3667804	2989.2294499853	2988.9164385323	2961.3619693315	1	2961.3619693315	67.59
PHASE	2442	X>G	408805	5439	5847805	2961.3619693315	3506.7298205515	2989.2294499853	1	2961.3619693315	137.47
PHASE	3442	G>X	576501	5440	6016501	2989.2294499853	2988.9164385323	2961.3619693315	1	2961.3619693315	141.43
PHASE	3452	X>G	576502	7332	7908502	2961.3619693315	3506.7298205515	2989.2294499853	1	2961.3619693315	185.42
PHASE	4452	G>X	740502	7333	8073502	2989.2294499853	2988.9164385323	2961.3619693315	1	2961.3619693315	189.32
IMP	4454	X	8749502	2953.3523940022	206.31
PHASE	4462	X>G	740503	9753	10493503	2953.3523940022	4134.7731297114	2989.2294499853	1	2953.3523940022	239.15
PHASE	5462	G>X	905271	9754	10659271	2976.7621755534	2976.4491641005	2953.3523940022	1	2953.3523940022	243.00
PHASE	5472	X>G	905272	12702	13607272	2953.3523940022	4134.7731297114	2976.7621755534	1	2953.3523940022	307.10
PHASE	6472	G>X	1156248	12703	13859248	2976.7621755534	2976.4491641005	2953.3523940022	1	2953.3523940022	311.59
PHASE	6482	X>G	1156249	14979	16135249	2953.3523940022	4134.7731297114	2976.7621755534	1	2953.3523940022	353.06
PHASE	7482	G>X	1402905	14980	16382905	2976.7621755534	2976.4491641005	2953.3523940022	1	2953.3523940022	357.57
PHASE	7492	X>G	1402906	17688	19090906	2953.3523940022	4134.7731297114	2976.7621755534	1	2953.3523940022	410.25
PHASE	8492	G>X	1646922	17689	19335922	2976.7621755534	2976.4491641005	2953.3523940022	1	2953.3523940022	414.74
PHASE	8502	X>G	1646923	19485	21131923	2953.3523940022	4134.7731297114	2976.7621755534	1	2953.3523940022	452.91
PHASE	9502	G>X	1884171	19486	21370171	2969.5388737875	2969.2258623345	2953.3523940022	1	2953.3523940022	457.30
PHASE	9512	X>G	1884172	21618	23502172	2953.3523940022	4134.7731297114	2969.5388737875	1	2953.3523940022	507.23
PHASE	10512	G>X	2093052	21619	23712052	2965.4635299898	2965.4635299898	2953.3523940022	1	2953.3523940022	511.06
IMP	10514	X	24244052	2942.3074874152	528.06
PHASE	10522	X>G	2093053	23799	25892053	2942.3074874152	4138.6672315046	2965.4635299898	1	2942.3074874152	558.91
PHASE	11522	G>X	2298189	23800	26098189	2965.4635299898	2965.4635299898	2942.3074874152	1	2942.3074874152	562.84
PHASE	11532	X>G	2298190	26220	28518190	2937.6741142239	3889.2237700047	2965.4635299898	1	2937.6741142239	605.73
IMP	11532	G	28518190	2937.6741142239	605.73
PHASE	12532	G>X	2515566	26221	28736566	2965.4635299898	2965.4635299898	2937.6741142239	1	2937.6741142239	609.85
PHASE	12542	X>G	2515567	28017	30532567	2937.6741142239	3889.2237700047	2965.4635299898	1	2937.6741142239	649.18
PHASE	13542	G>X	2722383	28018	30740383	2965.4635299898	2965.4635299898	2937.6741142239	1	2937.6741142239	653.09
PHASE	13552	X>G	2722384	29910	32632384	2904.4012723946	3731.9603774483	2965.4635299898	1	2904.4012723946	696.25
IMP	13552	G	32632384	2904.4012723946	696.25
PHASE	14552	G>X	2922384	29911	32833384	2965.4635299898	2965.4635299898	2904.4012723946	1	2904.4012723946	700.39
PHASE	14562	X>G	2922385	32187	35109385	2904.4012723946	3731.9603774483	2965.4635299898	1	2904.4012723946	749.98
PHASE	15562	G>X	3121233	32188	35309233	2965.4635299898	2965.4635299898	2904.4012723946	1	2904.4012723946	753.90
PHASE	15572	X>G	3121234	34848	37969234	2904.4012723946	3731.9603774483	2965.4635299898	1	2904.4012723946	812.49
PHASE	16572	G>X	3324642	34849	38173642	2965.4635299898	2965.4635299898	2904.4012723946	1	2904.4012723946	816.59
PHASE	16582	X>G	3324643	37077	40401643	2904.4012723946	3731.9603774483	2965.4635299898	1	2904.4012723946	864.64
PHASE	17582	G>X	3535203	37078	40613203	2965.4635299898	2965.4635299898	2904.4012723946	1	2904.4012723946	868.60
PHASE	17592	X>G	3535204	39834	43369204	2904.4012723946	3731.9603774483	2965.4635299898	1	2904.4012723946	923.43
PHASE	18592	G>X	3745140	39835	43580140	2965.4635299898	2965.4635299898	2904.4012723946	1	2904.4012723946	927.62
IMP	18596	X	44356140	2885.3431942381	947.01
PHASE	18602	X>G	3745141	42159	45904141	2885.3431942381	3606.7737915818	2965.4635299898	1	2885.3431942381	978.77
PHASE	19602	G>X	3954741	42160	46114741	2965.4635299898	2965.4635299898	2885.3431942381	1	2885.3431942381	982.73
IMP	19606	X	46986741	2882.8670098739	1001.64
IMP	19610	X	47762741	2877.7066597781	1016.78
PHASE	19612	X>G	3954742	44340	48294742	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1028.50
PHASE	20612	G>X	4164678	44341	48505678	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1032.53
PHASE	20622	X>G	4164679	45225	49389679	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1048.26
PHASE	21622	G>X	4377207	45226	49603207	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1052.42
PHASE	21632	X>G	4377208	46734	51111208	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1082.18
PHASE	22632	G>X	4583784	46735	51318784	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1086.02
PHASE	22642	X>G	4583785	47811	52394785	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1105.63
PHASE	23642	G>X	4793481	47812	52605481	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1109.82
PHASE	23652	X>G	4793482	48984	53777482	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1130.25
PHASE	24652	G>X	4995450	48985	53980450	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1134.09
PHASE	24662	X>G	4995451	50349	55344451	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1162.76
PHASE	25662	G>X	5201643	50350	55551643	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1166.68
PHASE	25672	X>G	5201644	51426	56627644	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1185.94
PHASE	26672	G>X	5407884	51427	56834884	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1189.75
PHASE	26682	X>G	5407885	52839	58246885	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1213.13
PHASE	27682	G>X	5615085	52840	58455085	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1216.77
PHASE	27692	X>G	5615086	54108	59723086	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1237.21
PHASE	28692	G>X	5822718	54109	59931718	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1240.82
PHASE	28702	X>G	5822719	55185	61007719	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1260.07
PHASE	29702	G>X	6028815	55186	61214815	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1263.97
PHASE	29712	X>G	6028816	56742	62770816	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1290.42
PHASE	30712	G>X	6232032	56743	62975032	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1294.42
PHASE	30722	X>G	6232033	57723	63955033	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1311.92
PHASE	31722	G>X	6432321	57724	64156321	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1316.00
PHASE	31732	X>G	6432322	59088	65520322	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1347.73
PHASE	32732	G>X	6648066	59089	65737066	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1351.68
PHASE	32742	X>G	6648067	60021	66669067	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1367.89
PHASE	33742	G>X	6856611	60022	66878611	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1371.74
PHASE	33752	X>G	6856612	61146	68002612	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1390.43
PHASE	34752	G>X	7076148	61147	68223148	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1394.33
PHASE	34762	X>G	7076149	62655	69731149	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1419.42
PHASE	35762	G>X	7283493	62656	69939493	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1423.24
PHASE	35772	X>G	7283494	64212	71495494	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1453.41
PHASE	36772	G>X	7484598	64213	71697598	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1457.17
PHASE	36782	X>G	7484599	65577	73061599	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1483.78
PHASE	37782	G>X	7695303	65578	73273303	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1487.56
PHASE	37792	X>G	7695304	66846	74541304	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1511.17
PHASE	38792	G>X	7894632	66847	74741632	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1515.00
PHASE	38802	X>G	7894633	68067	75961633	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1537.75
PHASE	39802	G>X	8104089	68068	76172089	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1541.55
PHASE	39812	X>G	8104090	69288	77392090	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1561.60
PHASE	40812	G>X	8316762	69289	77605762	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1565.40
PHASE	40822	X>G	8316763	70317	78633763	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1582.74
PHASE	41822	G>X	8530443	70318	78848443	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1586.58
PHASE	41832	X>G	8530444	71442	79972444	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1605.53
PHASE	42832	G>X	8734812	71443	80177812	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1609.31
PHASE	42842	X>G	8734813	72567	81301813	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1630.13
PHASE	43842	G>X	8944941	72568	81512941	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1634.03
PHASE	43852	X>G	8944942	73692	82636942	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1654.25
PHASE	44852	G>X	9150654	73693	82843654	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1657.86
PHASE	44862	X>G	9150655	74625	83775655	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1672.20
PHASE	45862	G>X	9369087	74626	83995087	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1676.02
PHASE	45872	X>G	9369088	75510	84879088	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1690.57
PHASE	46872	G>X	9568656	75511	85079656	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1694.24
PHASE	46882	X>G	9568657	76347	85915657	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1709.30
PHASE	47882	G>X	9765921	76348	86113921	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1712.94
PHASE	47892	X>G	9765922	77328	87093922	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1728.93
PHASE	48892	G>X	9967650	77329	87296650	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1732.63
PHASE	48902	X>G	9967651	78357	88324651	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1751.82
PHASE	49902	G>X	10175139	78358	88533139	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1755.57
PHASE	49912	X>G	10175140	79338	89513140	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1770.28
PHASE	50912	G>X	10380756	79339	89719756	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1773.98
PHASE	50922	X>G	10380757	80559	90939757	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1795.60
PHASE	51922	G>X	10582773	80560	91142773	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1799.30
PHASE	51932	X>G	10582774	82068	92650774	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1826.70
PHASE	52932	G>X	10791030	82069	92860030	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1830.29
PHASE	52942	X>G	10791031	83241	94032031	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1850.81
PHASE	53942	G>X	11003511	83242	94245511	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1854.57
PHASE	53952	X>G	11003512	84462	95465512	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1873.86
PHASE	54952	G>X	11215368	84463	95678368	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1877.46
PHASE	54962	X>G	11215369	85731	96946369	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1900.70
PHASE	55962	G>X	11418057	85732	97150057	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1904.49
PHASE	55972	X>G	11418058	87384	98802058	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1935.62
PHASE	56972	G>X	11616234	87385	99001234	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1939.33
PHASE	56982	X>G	11616235	88845	100461235	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1969.48
PHASE	57982	G>X	11820699	88846	100666699	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1973.02
PHASE	57992	X>G	11820700	89970	101790700	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	1994.18
PHASE	58992	G>X	12032988	89971	102003988	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	1997.90
PHASE	59002	X>G	12032989	91143	103175989	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2017.58
PHASE	60002	G>X	12242973	91144	103386973	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2021.38
PHASE	60012	X>G	12242974	92076	104318974	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2037.05
PHASE	61012	G>X	12449790	92077	104526790	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2040.78
PHASE	61022	X>G	12449791	93393	105842791	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2064.54
PHASE	62022	G>X	12652287	93394	106046287	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2068.13
PHASE	62032	X>G	12652288	94614	107266288	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2097.20
PHASE	63032	G>X	12862128	94615	107477128	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2100.89
PHASE	63042	X>G	12862129	95547	108409129	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2117.14
PHASE	64042	G>X	13063761	95548	108611761	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2120.80
PHASE	64052	X>G	13063762	96720	109783762	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2140.27
PHASE	65052	G>X	13266690	96721	109987690	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2143.95
PHASE	65062	X>G	13266691	97797	111063691	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2163.34
PHASE	66062	G>X	13467747	97798	111265747	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2167.07
PHASE	66072	X>G	13467748	98730	112197748	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2187.27
PHASE	67072	G>X	13671636	98731	112402636	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2190.95
PHASE	67082	X>G	13671637	99903	113574637	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2210.07
PHASE	68082	G>X	13879413	99904	113783413	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2213.77
PHASE	68092	X>G	13879414	101700	115579414	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2246.18
PHASE	69092	G>X	14093910	101701	115794910	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2249.81
PHASE	69102	X>G	14093911	102633	116726911	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2265.46
PHASE	70102	G>X	14292087	102634	116926087	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2268.92
PHASE	70112	X>G	14292088	103614	117906088	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2286.24
PHASE	71112	G>X	14493816	103615	118108816	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2289.91
PHASE	71122	X>G	14493817	104643	119136817	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2307.31
PHASE	72122	G>X	14699049	104644	119343049	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2311.02
PHASE	72132	X>G	14699050	105768	120467050	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2329.67
PHASE	73132	G>X	14908170	105769	120677170	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2333.33
PHASE	73142	X>G	14908171	106989	121897171	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2355.55
PHASE	74142	G>X	15115371	106990	122105371	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2359.18
PHASE	74152	X>G	15115372	108354	123469372	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2391.51
PHASE	75152	G>X	15320508	108355	123675508	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2395.16
PHASE	75162	X>G	15320509	110247	125567509	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2430.43
PHASE	76162	G>X	15526365	110248	125774365	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2434.02
PHASE	76172	X>G	15526366	111420	126946366	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2454.51
PHASE	77172	G>X	15739710	111421	127160710	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2458.26
PHASE	77182	X>G	15739711	113025	128764711	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2488.54
PHASE	78182	G>X	15945519	113026	128971519	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2492.12
PHASE	78192	X>G	15945520	114198	130143520	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2514.06
PHASE	79192	G>X	16151808	114199	130350808	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2517.75
PHASE	79202	X>G	16151809	115227	131378809	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2534.18
PHASE	80202	G>X	16352913	115228	131580913	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2537.89
PHASE	80212	X>G	16352914	116064	132416914	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2551.16
PHASE	81212	G>X	16565250	116065	132630250	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2554.93
PHASE	81222	X>G	16565251	116997	133562251	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2569.63
PHASE	82222	G>X	16773315	116998	133771315	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2573.43
PHASE	82232	X>G	16773316	117978	134751316	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2588.21
PHASE	83232	G>X	16979844	117979	134958844	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2591.99
PHASE	83242	X>G	16979845	119103	136082845	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2611.85
PHASE	84242	G>X	17192325	119104	136296325	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2615.63
PHASE	84252	X>G	17192326	120276	137468326	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2638.86
PHASE	85252	G>X	17395590	120277	137672590	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2642.48
PHASE	85262	X>G	17395591	121833	139228591	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2673.77
PHASE	86262	G>X	17598087	121834	139432087	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2677.44
PHASE	86272	X>G	17598088	123006	140604088	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2698.59
PHASE	87272	G>X	17807880	123007	140814880	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2702.33
PHASE	87282	X>G	17807881	124419	142226881	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2727.66
PHASE	88282	G>X	18017145	124420	142437145	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2731.45
PHASE	88292	X>G	18017146	125736	143753146	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2754.43
PHASE	89292	G>X	18221898	125737	143958898	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2758.20
PHASE	89302	X>G	18221899	126669	144890899	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2772.98
PHASE	90302	G>X	18425499	126670	145095499	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2776.67
PHASE	90312	X>G	18425500	127746	146171500	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2793.25
PHASE	91312	G>X	18628188	127747	146375188	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2796.86
PHASE	91322	X>G	18628189	129255	147883189	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2826.65
PHASE	92322	G>X	18838749	129256	148094749	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2830.37
PHASE	92332	X>G	18838750	131196	150034750	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2861.07
PHASE	93332	G>X	19045134	131197	150242134	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2864.63
PHASE	93342	X>G	19045135	132465	151510135	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2886.26
PHASE	94342	G>X	19259199	132466	151725199	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2890.00
PHASE	94352	X>G	19259200	134166	153425200	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2921.42
PHASE	95352	G>X	19477056	134167	153644056	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2924.92
PHASE	95362	X>G	19477057	135339	154816057	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2944.03
PHASE	96362	G>X	19679697	135340	155019697	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2947.70
PHASE	96372	X>G	19679698	136848	156527698	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2974.31
PHASE	97372	G>X	19889106	136849	156738106	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2977.87
PHASE	97382	X>G	19889107	137733	157622107	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	2993.93
PHASE	98382	G>X	20100147	137734	157834147	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	2997.53
PHASE	98392	X>G	20100148	139050	159150148	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3019.16
PHASE	99392	G>X	20306724	139051	159357724	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3022.84
PHASE	99402	X>G	20306725	139983	160289725	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3035.84
PHASE	100402	G>X	20530005	139984	160514005	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3039.51
PHASE	100412	X>G	20530006	141156	161686006	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3058.41
PHASE	101412	G>X	20744934	141157	161901934	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3061.99
PHASE	101422	X>G	20744935	142089	162833935	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3077.43
PHASE	102422	G>X	20954919	142090	163044919	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3080.94
PHASE	102432	X>G	20954920	143166	164120920	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3098.43
PHASE	103432	G>X	21170136	143167	164337136	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3102.10
PHASE	103442	X>G	21170137	144387	165557137	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3122.21
PHASE	104442	G>X	21369129	144388	165757129	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3125.59
PHASE	104452	X>G	21369130	145800	167169130	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3149.69
PHASE	105452	G>X	21575658	145801	167376658	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3153.18
PHASE	105462	X>G	21575659	146877	168452659	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3170.18
PHASE	106462	G>X	21788331	146878	168666331	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3173.47
PHASE	106472	X>G	21788332	148338	170126332	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3198.91
PHASE	107472	G>X	21994716	148339	170333716	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3202.45
PHASE	107482	X>G	21994717	149271	171265717	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3218.77
PHASE	108482	G>X	22198173	149272	171470173	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3222.24
PHASE	108492	X>G	22198174	150396	172594174	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3241.28
PHASE	109492	G>X	22399422	150397	172796422	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3244.59
PHASE	109502	X>G	22399423	151233	173632423	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3256.45
PHASE	110502	G>X	22611903	151234	173845903	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3259.91
PHASE	110512	X>G	22611904	152646	175257904	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3283.52
PHASE	111512	G>X	22819056	152647	175466056	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3286.89
PHASE	111522	X>G	22819057	154539	177358057	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3323.59
PHASE	112522	G>X	23022993	154540	177562993	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3327.11
PHASE	112532	X>G	23022994	155520	178542994	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3343.09
PHASE	113532	G>X	23235330	155521	178756330	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3346.62
PHASE	113542	X>G	23235331	156885	180120331	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3368.78
PHASE	114542	G>X	23444499	156886	180330499	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3372.43
PHASE	114552	X>G	23444500	157962	181406500	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3387.94
PHASE	115552	G>X	23652084	157963	181615084	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3391.34
PHASE	115562	X>G	23652085	158943	182595085	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3405.92
PHASE	116562	G>X	23869989	158944	182813989	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3409.55
PHASE	116572	X>G	23869990	159828	183697990	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3422.54
PHASE	117572	G>X	24079734	159829	183908734	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3426.15
PHASE	117582	X>G	24079735	161337	185416735	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3449.72
PHASE	118582	G>X	24287175	161338	185625175	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3453.20
PHASE	118592	X>G	24287176	162222	186509176	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3466.54
PHASE	119592	G>X	24498216	162223	186721216	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3469.94
PHASE	119602	X>G	24498217	163299	187797217	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3486.63
PHASE	120602	G>X	24701385	163300	188001385	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3490.12
PHASE	120612	X>G	24701386	164520	189221386	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3511.16
PHASE	121612	G>X	24916794	164521	189437794	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3514.87
PHASE	121622	X>G	24916795	165789	190705795	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3537.14
PHASE	122622	G>X	25135851	165790	190925851	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3540.63
PHASE	122632	X>G	25135852	166866	192001852	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3559.12
PHASE	123632	G>X	25349340	166867	192216340	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3562.63
PHASE	123642	X>G	25349341	168231	193580341	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3583.34
PHASE	124642	G>X	25547709	168232	193779709	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3586.56
PHASE	124652	X>G	25547710	169260	194807710	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3604.57
PHASE	125652	G>X	25748286	169261	195009286	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3607.93
PHASE	125662	X>G	25748287	170529	196277287	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3627.67
PHASE	126662	G>X	25960671	170530	196490671	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3630.89
PHASE	126672	X>G	25960672	171654	197614672	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3654.56
PHASE	127672	G>X	26165472	171655	197820472	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3657.88
PHASE	127682	X>G	26165473	172731	198896473	2877.7066597781	3534.2649445735	2965.4635299898	1	2877.7066597781	3673.38
PHASE	128682	G>X	26368545	172732	199100545	2965.4635299898	2965.4635299898	2877.7066597781	1	2877.7066597781	3676.82
IMP	128684	X	199440545	2875.9270905359	3683.07
IMP	128688	X	200504545	2872.3623323097	3700.28
PHASE	128692	X>G	26368546	174624	200992546	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	3707.47
PHASE	129692	G>X	26574306	174625	201199306	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	3710.61
PHASE	129702	X>G	26574307	176565	203139307	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	3741.90
PHASE	130702	G>X	26781747	176566	203347747	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	3745.23
PHASE	130712	X>G	26781748	178602	205383748	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	3771.61
PHASE	131712	G>X	26989188	178603	205592188	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	3774.94
PHASE	131722	X>G	26989189	180063	207052189	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	3795.13
PHASE	132722	G>X	27196629	180064	207260629	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	3798.33
PHASE	132732	X>G	27196630	182532	209728630	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	3831.50
PHASE	133732	G>X	27398694	182533	209931694	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	3834.99
PHASE	133742	X>G	27398695	184617	212015695	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	3865.26
PHASE	134742	G>X	27614679	184618	212232679	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	3868.64
PHASE	134752	X>G	27614680	186078	213692680	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	3889.82
PHASE	135752	G>X	27819432	186079	213898432	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	3893.30
PHASE	135762	X>G	27819433	188403	216222433	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	3931.12
PHASE	136762	G>X	28030137	188404	216434137	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	3934.60
PHASE	136772	X>G	28030138	191064	219094138	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	3972.30
PHASE	137772	G>X	28241754	191065	219306754	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	3975.71
PHASE	137782	X>G	28241755	192909	221150755	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4000.88
PHASE	138782	G>X	28455243	192910	221365243	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4004.32
PHASE	138792	X>G	28455244	194658	223113244	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4029.59
PHASE	139792	G>X	28666860	194659	223325860	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4032.96
PHASE	139802	X>G	28666861	195831	224497861	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4049.51
PHASE	140802	G>X	28879197	195832	224711197	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4052.77
PHASE	140812	X>G	28879198	197724	226603198	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4078.82
PHASE	141812	G>X	29082414	197725	226807414	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4082.20
PHASE	141822	X>G	29082415	199809	228891415	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4108.34
PHASE	142822	G>X	29283519	199810	229093519	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4111.58
PHASE	142832	X>G	29283520	201414	230697520	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4133.37
PHASE	143832	G>X	29492496	201415	230907496	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4136.61
PHASE	143842	X>G	29492497	203163	232655497	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4165.95
PHASE	144842	G>X	29701329	203164	232865329	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4169.43
PHASE	144852	X>G	29701330	205056	234757330	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4194.84
PHASE	145852	G>X	29920290	205057	234977290	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4198.38
PHASE	145862	X>G	29920291	206901	236821291	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4223.35
PHASE	146862	G>X	30126675	206902	237028675	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4226.69
PHASE	146872	X>G	30126676	208266	238392676	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4248.44
PHASE	147872	G>X	30336084	208267	238603084	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4251.79
PHASE	147882	X>G	30336085	209631	239967085	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4269.82
PHASE	148882	G>X	30560277	209632	240192277	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4273.23
PHASE	148892	X>G	30560278	211428	241988278	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4299.33
PHASE	149892	G>X	30773094	211429	242202094	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4302.62
PHASE	149902	X>G	30773095	213129	243902095	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4325.90
PHASE	150902	G>X	30985095	213130	244115095	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4329.16
PHASE	150912	X>G	30985096	215310	246295096	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4359.61
PHASE	151912	G>X	31187352	215311	246498352	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4362.69
PHASE	151922	X>G	31187353	217395	248582353	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4389.39
PHASE	152922	G>X	31385385	217396	248781385	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4392.63
PHASE	152932	X>G	31385386	219384	250769386	2872.3623323097	3676.9626805103	2965.4635299898	1	2872.3623323097	4423.48
PHASE	153932	G>X	31592922	219385	250977922	2965.4635299898	2965.4635299898	2872.3623323097	1	2872.3623323097	4426.98
PHASE	153942	X>G	31592923	221373	252965923	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4456.48
IMP	153942	G	252965923	2872.0784251452	4456.48
PHASE	154942	G>X	31799787	221374	253173787	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4459.94
PHASE	154952	X>G	31799788	223410	255209788	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4487.36
PHASE	155952	G>X	32008044	223411	255419044	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4490.92
PHASE	155962	X>G	32008045	224823	256831045	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4509.71
PHASE	156962	G>X	32217741	224824	257041741	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4512.96
PHASE	156972	X>G	32217742	226284	258501742	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4531.97
PHASE	157972	G>X	32432718	226285	258717718	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4535.20
PHASE	157982	X>G	32432719	227937	260369719	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4558.29
PHASE	158982	G>X	32647071	227938	260585071	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4561.58
PHASE	158992	X>G	32647072	230022	262669072	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4592.28
PHASE	159992	G>X	32843952	230023	262866952	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4595.46
PHASE	160002	X>G	32843953	231771	264614953	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4620.89
PHASE	161002	G>X	33060033	231772	264832033	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4624.44
PHASE	161012	X>G	33060034	233328	266388034	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4644.54
PHASE	162012	G>X	33264306	233329	266593306	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4647.97
PHASE	162022	X>G	33264307	235221	268485307	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4678.98
PHASE	163022	G>X	33471123	235222	268693123	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4682.36
PHASE	163032	X>G	33471124	236682	270153124	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4702.37
PHASE	164032	G>X	33680004	236683	270363004	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4705.70
PHASE	164042	X>G	33680005	238959	272639005	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4737.95
PHASE	165042	G>X	33887877	238960	272847877	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4741.23
PHASE	165052	X>G	33887878	241236	275123878	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4770.76
PHASE	166052	G>X	34097622	241237	275334622	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4774.06
PHASE	166062	X>G	34097623	243081	277178623	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4802.21
PHASE	167062	G>X	34308999	243082	277390999	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4805.58
PHASE	167072	X>G	34309000	245214	279523000	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4837.90
PHASE	168072	G>X	34517208	245215	279732208	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4841.20
PHASE	168082	X>G	34517209	247395	281912209	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4877.63
PHASE	169082	G>X	34726089	247396	282122089	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4881.21
PHASE	169092	X>G	34726090	249240	283966090	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4907.82
PHASE	170092	G>X	34941258	249241	284182258	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4911.44
PHASE	170102	X>G	34941259	250989	285930259	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4938.73
PHASE	171102	G>X	35144523	250990	286134523	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4942.15
PHASE	171112	X>G	35144524	253266	288410524	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	4974.46
PHASE	172112	G>X	35353884	253267	288620884	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	4977.82
PHASE	172122	X>G	35353885	255111	290464885	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	5010.93
PHASE	173122	G>X	35558781	255112	290670781	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	5014.48
PHASE	173132	X>G	35558782	257628	293186782	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	5049.46
PHASE	174132	G>X	35766366	257629	293395366	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	5052.78
PHASE	174142	X>G	35766367	259857	295623367	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	5084.25
PHASE	175142	G>X	35973759	259858	295831759	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	5087.77
PHASE	175152	X>G	35973760	262038	298011760	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	5118.06
PHASE	176152	G>X	36184848	262039	298223848	2965.4635299898	2965.4635299898	2872.0784251452	1	2872.0784251452	5121.45
PHASE	176162	X>G	36184849	263643	299827849	2872.0784251452	3695.5581501335	2965.4635299898	1	2872.0784251452	5143.59
RUN	h3e8	H10x1000r11	229	c1000	400	1	0.6	5	0.8	36620616	2872.0784251452	3695.5581501335	0.000000	10	2872.0784251452	1	2808.6307650976	36620616	236589	27054	36356973	263643	100628677427	4503.40	5146.33	stored	300000000	299999973	176976	350	0	2872.0784251452	2965.4635299898	2965.4635299898	0
PERM	h3e8	H10x1000r11	229	c1000 85 20 45 6 57 7 48 66 31 62 49 76 90 80 61 28 69 3 41 74 33 1 22 11 99 34 97 88 18 71 40 43 84 72 5 94 64 77 52 92 25 54 95 42 39 58 67 65 47 8 46 24 78 59 75 93 83 50 86 89 38 91 60 81 37 27 21 9 26 36 14 2 23 19 10 44 17 16 32 87 55 56 96 70 79 98 68 73 30 4 13 82 51 12 29 63 35 15 53
TRACE	h3e8	H10x1000r11	229	c1000	NA	3199.930262	3199.346813	3199.346813	3179.034860	3165.497234	3098.776208	3054.533781	3054.533781	3054.533781	3054.533781	3032.838577	3032.838577	3032.838577	3020.704190	3020.704190	3020.704190	3020.704190	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2973.218548	2961.361969	2961.361969	2961.361969	2961.361969	2961.361969	2961.361969	2961.361969	2961.361969	2961.361969	2961.361969	2961.361969	2961.361969


==> anc/src/cmp_run.c <==
/* cmp_run.c — 核对工具：把重跑得到的运行记录与存档的运行记录逐字段对照（用时字段除外）                          */
/* checking tool: compares a re-run record with the stored record field by field (time fields excluded)         */
/* 用法 / usage:                                                                                                */
/*   cmp_run run  <重跑的文件 / new file> <存档的文件 / stored file>                                            */
/*   cmp_run list <运行清单 / job list> <重跑结果目录 / new dir> <存档目录 / stored dir>                        */
/*   cmp_run text <文件甲 / file A> <文件乙 / file B>                                                           */
/* 不比较的字段：RUN 行第 25、26 个字段（解码用时、总用时），PHASE 行与 IMP 行的最后一个字段（用时）。          */
/* fields not compared: fields 25 and 26 of a RUN line (decoding time, running time) and the last field of a    */
/* PHASE line or an IMP line (time). 其余字段按文字逐个比较。 / every other field is compared as text.          */
/* 本程序不参与任何实验，只用 C99 标准库。 / this program takes no part in any experiment; C99 library only.    */
#include <stdio.h>                               // 文件读写 / file input and output
#include <stdlib.h>                              // 退出码 / exit codes
#include <string.h>                              // 字符串处理 / string handling

#define LMAX 262144                              // 一行的最大长度 / longest line
#define TMAX 8192                                // 一行的最多字段数 / most fields of a line

static char la[LMAX], lb[LMAX];                  // 两个文件的当前行 / the current lines of the two files
static char *ta[TMAX], *tb[TMAX];                // 两行各自的字段 / the fields of the two lines

static int split(char *s, char **tok) {          // 按制表符与空格把一行拆成字段 / split a line at tabs and blanks
    int n = 0;                                   // 字段数 / number of fields
    for (char *p = strtok(s, " \t\r\n"); p && n < TMAX; p = strtok(NULL, " \t\r\n")) tok[n++] = p; // 逐个取字段 / take the fields one by one
    return n;                                    // 返回字段数 / return the number of fields
}                                                // split 结束 / end of split

static int skip_field(const char *kind, int k, int n) { // 该字段是否不比较（k 从 1 起）/ whether field k (from 1) is not compared
    if (!strcmp(kind, "RUN")) return k == 25 || k == 26; // RUN 行的两个用时字段 / the two time fields of a RUN line
    if (!strcmp(kind, "PHASE") || !strcmp(kind, "IMP")) return k == n; // PHASE、IMP 行的最后一个字段 / the last field of a PHASE or IMP line
    return 0;                                    // 其余都比较 / everything else is compared
}                                                // skip_field 结束 / end of skip_field

/* 比较两个运行记录；返回 0 相同、1 不同、2 打不开；quiet 非 0 时不打印细节 */
/* compares two run records; returns 0 same, 1 different, 2 cannot open; no details are printed when quiet is set */
static int cmp_records(const char *fa, const char *fb, int quiet, long *nlines, long *nfields) { // 比较函数 / the comparison
    FILE *a = fopen(fa, "r"), *b = fopen(fb, "r"); // 打开两个文件 / open both files
    if (!a || !b) { if (a) fclose(a); if (b) fclose(b); return 2; } // 打不开 / cannot open
    long ln = 0, nf = 0; int res = 0;            // 行号、已比较的字段数、结果 / line number, fields compared, result
    for (;;) {                                   // 逐行 / line by line
        char *ra = fgets(la, LMAX, a), *rb = fgets(lb, LMAX, b); // 各读一行 / read one line of each
        if (!ra && !rb) break;                   // 同时结束 / both ended
        ln++;                                    // 行号加一 / next line number
        if (!ra || !rb) { if (!quiet) printf("DIFFERENT number of lines (line %ld exists in one file only)\n", ln); res = 1; break; } // 行数不同 / line counts differ
        int na = split(la, ta), nb = split(lb, tb); // 拆成字段 / split into fields
        if (na != nb) { if (!quiet) printf("DIFFERENT line %ld: %d fields against %d\n", ln, na, nb); res = 1; break; } // 字段数不同 / field counts differ
        const char *kind = na ? ta[0] : "";      // 行的类型（第一个字段）/ the kind of line (first field)
        for (int k = 1; k <= na; k++) {          // 逐个字段 / field by field
            if (skip_field(kind, k, na)) continue; // 用时字段不比较 / time fields are not compared
            nf++;                                // 计数 / count
            if (strcmp(ta[k - 1], tb[k - 1])) { if (!quiet) printf("DIFFERENT line %ld (%s) field %d: %s | %s\n", ln, kind, k, ta[k - 1], tb[k - 1]); res = 1; break; } // 文字不同 / the texts differ
        }                                        // 字段循环结束 / end of the field loop
        if (res) break;                          // 已发现不同 / a difference was found
    }                                            // 行循环结束 / end of the line loop
    fclose(a); fclose(b);                        // 关闭 / close
    if (nlines) *nlines = ln;                    // 交回行数 / hand back the number of lines
    if (nfields) *nfields = nf;                  // 交回字段数 / hand back the number of fields
    if (!res && ln == 0) { if (!quiet) printf("DIFFERENT (both files are empty)\n"); res = 1; } // 空文件不算相同 / empty files do not count as equal
    return res;                                  // 返回结果 / return the result
}                                                // cmp_records 结束 / end of cmp_records

static int cmp_text(const char *fa, const char *fb) { // 两个文本文件逐行比较（行尾的回车换行不计）/ two text files line by line (line ends ignored)
    FILE *a = fopen(fa, "r"), *b = fopen(fb, "r"); // 打开两个文件 / open both files
    if (!a || !b) { printf("DIFFERENT (cannot open %s)\n", a ? fb : fa); if (a) fclose(a); if (b) fclose(b); return 2; } // 打不开 / cannot open
    long ln = 0; int res = 0;                    // 行号与结果 / line number and result
    for (;;) {                                   // 逐行 / line by line
        char *ra = fgets(la, LMAX, a), *rb = fgets(lb, LMAX, b); // 各读一行 / read one line of each
        if (!ra && !rb) break;                   // 同时结束 / both ended
        ln++;                                    // 行号加一 / next line number
        if (!ra || !rb) { printf("DIFFERENT number of lines (line %ld exists in one file only)\n", ln); res = 1; break; } // 行数不同 / line counts differ
        la[strcspn(la, "\r\n")] = 0; lb[strcspn(lb, "\r\n")] = 0; // 去掉行尾 / strip the line ends
        if (strcmp(la, lb)) { printf("DIFFERENT line %ld:\n  %s\n  %s\n", ln, la, lb); res = 1; break; } // 文字不同 / the texts differ
    }                                            // 行循环结束 / end of the line loop
    fclose(a); fclose(b);                        // 关闭 / close
    if (!res) printf("SAME lines %ld\n", ln);    // 相同 / equal
    return res;                                  // 返回结果 / return the result
}                                                // cmp_text 结束 / end of cmp_text

static int exists(const char *f) {               // 文件是否存在 / whether a file exists
    FILE *p = fopen(f, "r");                     // 试着打开 / try to open
    if (p) fclose(p);                            // 关闭 / close
    return p != NULL;                            // 返回是否存在 / return the answer
}                                                // exists 结束 / end of exists

int main(int argc, char **argv) {                // 主程序 / main
    if (argc == 4 && !strcmp(argv[1], "run")) {  // 方式一：两个运行记录 / mode 1: two run records
        long ln, nf; int r = cmp_records(argv[2], argv[3], 0, &ln, &nf); // 比较 / compare
        if (r == 2) printf("DIFFERENT (cannot open one of the files)\n"); // 打不开 / cannot open
        if (r == 0) printf("SAME lines %ld fields %ld (time fields not compared)\n", ln, nf); // 相同 / equal
        return r;                                // 返回码 0 相同 / exit code 0 when equal
    }                                            // 方式一结束 / end of mode 1
    if (argc == 4 && !strcmp(argv[1], "text")) return cmp_text(argv[2], argv[3]); // 方式三：两个文本文件 / mode 3: two text files
    if (argc == 5 && !strcmp(argv[1], "list")) { // 方式二：按运行清单逐个比较 / mode 2: every run of a job list
        FILE *j = fopen(argv[2], "r");           // 打开运行清单 / open the job list
        if (!j) { printf("RESULT: FAIL (cannot open the job list %s)\n", argv[2]); return 2; } // 打不开 / cannot open
        long jobs = 0, rerun = 0, same = 0, diff = 0, nostored = 0; // 各项计数 / the counters
        char line[1024], tag[64], alg[64], seed[64], mode[64], x[8][64]; // 清单的一行与各字段 / one line of the list and its fields
        while (fgets(line, sizeof line, j)) {    // 逐行读清单 / read the list line by line
            if (sscanf(line, "%63s %63s %63s %63s %63s %63s %63s %63s %63s %63s %63s", tag, x[0], x[1], x[2], x[3], x[4], alg, seed, mode, x[5], x[6]) != 11) continue; // 须有 11 个字段：标签、Q、供给系数、q、V1、r、算法、种子、方式、评估预算、标签预算 / eleven fields: tag, Q, supply coefficient, q, V1, r, algorithm, seed, mode, evaluation budget, label budget
            jobs++;                              // 清单里的运行数 / runs of the list
            char fn[1024], fs[1024];             // 两个文件名 / the two file names
            snprintf(fn, sizeof fn, "%s/%s_%s_%s_%s.txt", argv[3], tag, alg, seed, mode); // 重跑结果的文件名 / the file of the re-run
            snprintf(fs, sizeof fs, "%s/%s_%s_%s_%s.txt", argv[4], tag, alg, seed, mode); // 存档记录的文件名 / the file of the stored record
            if (!exists(fn)) continue;           // 这个运行还没有重跑 / this run was not repeated yet
            rerun++;                             // 已重跑的运行数 / runs repeated
            if (!exists(fs)) { nostored++; printf("no stored record: %s_%s_%s_%s.txt\n", tag, alg, seed, mode); continue; } // 没有存档记录 / no stored record
            long ln, nf; int r = cmp_records(fn, fs, 1, &ln, &nf); // 不打印细节地比较 / compare without details
            if (r == 0) same++; else { diff++; printf("DIFFERENT: %s_%s_%s_%s.txt\n", tag, alg, seed, mode); cmp_records(fn, fs, 0, &ln, &nf); } // 相同或不同（不同时再打印细节）/ equal or different (details are printed for a difference)
        }                                        // 清单读完 / end of the list
        fclose(j);                               // 关闭清单 / close the list
        printf("jobs=%ld rerun=%ld same=%ld different=%ld no_stored_record=%ld not_rerun=%ld\n", jobs, rerun, same, diff, nostored, jobs - rerun); // 汇总 / summary
        if (rerun == 0) { printf("RESULT: NOTHING TO COMPARE (no run of this list was repeated yet)\n"); return 2; } // 这个清单一个都还没有重跑 / no run of this list was repeated yet
        int pass = diff == 0 && nostored == 0;   // 通过的条件：重跑的运行都与存档记录相同 / pass: every repeated run equals its stored record
        printf("RESULT: %s\n", pass ? "PASS" : "FAIL"); // 结论 / conclusion
        return pass ? 0 : 1;                     // 返回码：0 通过，1 不通过，2 没有可比的 / exit code: 0 pass, 1 fail, 2 nothing to compare
    }                                            // 方式二结束 / end of mode 2
    fprintf(stderr, "usage: cmp_run run <new file> <stored file>\n       cmp_run list <job list> <new dir> <stored dir>\n       cmp_run text <file A> <file B>\n"); // 用法 / usage
    return 2;                                    // 参数不对 / wrong arguments
}                                                // main 结束 / end of main


==> anc/src/decode.c <==
/* decode.c — 补货解码器：把城市访问顺序解码成带回头补货的实际行驶路线，返回目标值                          */
/* reload decoder: turns a visiting order into the driven route with reload detours and returns the cost    */
/* 单车的解码规则；整个种群成批解码时各行互不影响，                                                    */
/* decoding rules for one vehicle; when a whole population is decoded in a batch the rows are independent, */
/* 所以这里逐个解码得到的结果与之完全相同。                                                                  */
/* so decoding the permutations one by one gives identical results.                                          */
#include "mita.h"                                // 公共头文件 / common header
#include <stdlib.h>                              // 内存分配 malloc / memory allocation (malloc)
#include <string.h>                              // 内存清零 memset / memory fill (memset)

#define EPS 1e-9                                 // 容差 / tolerance
#define BIG 1e18                                 // 不可选时的大数 / huge value for unusable nodes

DecWork *decwork_new(int n) {                    // 新建解码工作区 / new decoding workspace
    DecWork *w = (DecWork *)xcalloc(1, sizeof(DecWork)); // 结构 / structure
    w->cap = n;                                  // 容量 / capacity
    w->visits = (int *)xcalloc((size_t)n, sizeof(int)); // 经过次数 / passes
    w->served = (unsigned char *)xcalloc((size_t)n, 1); // 已服务标记 / served flags
    w->cand = (unsigned char *)xcalloc((size_t)n, 1);   // 候选标记 / candidate flags
    w->newload = (double *)xcalloc((size_t)n, sizeof(double)); // 补货后载货 / load after reloading
    return w;                                    // 返回 / return
}                                                // decwork_new 结束 / end of decwork_new

void decwork_free(DecWork *w) {                  // 释放解码工作区 / free a decoding workspace
    if (!w) return;                              // 空指针 / nothing to do
    free(w->visits); free(w->served); free(w->cand); free(w->newload); free(w); // 释放全部 / free everything
}                                                // decwork_free 结束 / end of decwork_free

static void log_ev(Event *ev, int *nev, char kind, int node, double arrive, double take, double after, double amount) { // 记录一个事件 / log one event
    if (!ev) return;                             // 不记录 / not logging
    Event *e = &ev[(*nev)++];                    // 下一个位置 / next slot
    e->kind = kind; e->node = node; e->arrive = arrive; e->take = take; e->load_after = after; e->amount = amount; // 填写 / fill in
}                                                // log_ev 结束 / end of log_ev

/* 选择补货点：先找“绕行代价最小且补完足够”的城市；没有则按“可补货量/(绕行+1)”最大选 / choose the reload node */
static int pick_reload(const Inst *I, const double *Dm, int n, int cur, int v, double load, double need, const DecWork *w) { // 选择补货城市（返回编号，-1 表示没有）/ choose a reload city (index, -1 for none)
    int h1 = 0;                                  // s1 的最小位置（全为 BIG 时为 0）/ argmin of s1 (0 when all are BIG)
    double s1min = BIG;                          // s1 的最小值 / minimum of s1
    int first1 = 1;                              // 是否第一个元素 / first element flag
    for (int h = 0; h < n; h++) {                // 遍历全部节点（相等时取下标最小者）/ scan all nodes (the smallest index wins a tie)
        double s = BIG;                          // 默认不可选 / unusable by default
        if (w->cand[h] && w->newload[h] >= need - EPS) // 候选且补完足够 / candidate and enough after reloading
            s = (Dm[(size_t)cur * n + h] + Dm[(size_t)h * n + v]) - Dm[(size_t)cur * n + v]; // 绕行代价 / detour cost
        if (first1 || s < s1min) { s1min = s; h1 = h; first1 = 0; } // 第一个最小值 / first minimum
    }                                            // 循环结束 / end of loop
    if (s1min < BIG) return h1;                  // 有足够的补货点 / a sufficient reload node exists
    int h2 = 0;                                  // 比值最大的位置 / argmax of the ratio
    double best = 0;                             // 最大比值 / maximum ratio
    for (int h = 0; h < n; h++) {                // 遍历全部节点 / scan all nodes
        double ratio = -BIG;                     // 非候选为 -BIG / -BIG for non-candidates
        if (w->cand[h]) {                        // 候选 / candidate
            double det = (Dm[(size_t)cur * n + h] + Dm[(size_t)h * n + v]) - Dm[(size_t)cur * n + v]; // 绕行代价 / detour
            ratio = (w->newload[h] - load) / (det + 1.0); // 可补货量 / (绕行 + 1) / gain per detour
        }                                        // 判断结束 / end of check
        if (h == 0 || ratio > best) { best = ratio; h2 = h; } // 第一个最大值 / first maximum
    }                                            // 循环结束 / end of loop
    (void)I;                                     // 未用参数 / unused parameter
    return h2;                                   // 返回 / return
}                                                // pick_reload 结束 / end of pick_reload

/* ---------------------------------------------------------------- 单车解码（BatchState）                 */
/* single-vehicle decoding (BatchState)                                                                      */
void bs_init(const Inst *I, BState *s, DecWork *w) { // 车辆状态初始化（BatchState.__init__）/ initial vehicle state
    int n = I->n;                                // 节点数 / node count
    double Q = I->Q;                             // 载重 / capacity
    memset(w->visits, 0, sizeof(int) * (size_t)n); // 经过次数清零 / reset passes
    memset(w->served, 0, (size_t)n);             // 服务标记清零 / reset served flags
    s->load = I->stock[0] < Q ? I->stock[0] : Q; // 出发装车 min(Q, s0) / initial load min(Q, s0)
    w->visits[0] = 1; w->served[0] = 1;          // 车场算一次经过、已服务 / the depot counts as one pass and is served
    s->cur = 0; s->n_re = 0;                     // 当前位置与补货次数 / current node and reload count
    s->dist = 0.0; s->shortage = 0.0;            // 里程与缺货 / distance and shortage
}                                                // bs_init 结束 / end of bs_init

void bs_step(const Inst *I, BState *s, DecWork *w, int v, Event *ev, int *nev) { // 前往城市 v（BatchState.step）/ go to city v (BatchState.step)
    int n = I->n;                                // 节点数 / node count
    const double *Dm = I->dist;                  // 距离 / distances
    double Q = I->Q;                             // 载重 / capacity
    double need = I->demand[v];                  // 它的需求 / its demand
    for (int it = 0; it < 64; it++) {            // 至多绕行 64 次 / at most 64 detours
        if (!(s->load < need - EPS)) break;      // 货够则不绕行 / enough load: no detour
        int anyc = 0;                            // 是否有候选 / any candidate?
        for (int h = 0; h < n; h++) {            // 候选：已服务、仍有仓储、经过次数未满、不是当前点 / candidates
            w->cand[h] = (unsigned char)(w->served[h] && I->stock[h] > EPS && w->visits[h] < I->vmax[h] && h != s->cur); // 条件 / conditions
            anyc |= w->cand[h];                  // 记录有无 / note existence
        }                                        // 循环结束 / end of loop
        if (!anyc) {                             // 没有补货点：记缺货 / no reload node: record a shortage
            s->shortage += need - s->load;       // 缺货量 / shortage amount
            log_ev(ev, nev, 'X', v, s->load, 0.0, need, need - s->load); // 缺货事件 / shortage event
            s->load = need;                      // 视为补足 / treat as covered
            continue;                            // 下一轮（将退出）/ next round (will exit)
        }                                        // 判断结束 / end of check
        for (int h = 0; h < n; h++) {            // 各点补货后的载货 / load after reloading at each node
            double x = s->load + I->stock[h];    // 补货后 / after reloading
            w->newload[h] = (x < Q) ? x : Q;     // 不超过载重 / capped at capacity
        }                                        // 循环结束 / end of loop
        int h = pick_reload(I, Dm, n, s->cur, v, s->load, need, w); // 选补货点 / choose the reload node
        s->dist += Dm[(size_t)s->cur * n + h];   // 前往补货点 / drive to it
        w->visits[h]++;                          // 经过次数加一 / one more pass
        double room = Q - s->load, take = room < I->stock[h] ? room : I->stock[h]; // 装车量 / quantity loaded
        double arrive = s->load;                 // 到达时载货 / load on arrival
        s->load += take;                         // 装车 / load up
        log_ev(ev, nev, 'R', h, arrive, take, s->load, 0.0); // 补货事件 / reload event
        s->cur = h;                              // 当前位置 / current node
        s->n_re++;                               // 补货次数 / reload count
    }                                            // 绕行循环结束 / end of detours
    s->dist += Dm[(size_t)s->cur * n + v];       // 前往城市 v / drive to city v
    w->visits[v]++; w->served[v] = 1;            // 经过并服务 / pass and serve
    double arrive = s->load;                     // 到达载货 / load on arrival
    s->load -= need;                             // 卸货 / unload
    double room = Q - s->load, take = room < I->stock[v] ? room : I->stock[v]; // 在 v 补货 / reload at v
    s->load += take;                             // 装车 / load up
    log_ev(ev, nev, 'D', v, arrive, take, s->load, need); // 配送事件 / delivery event
    s->cur = v;                                  // 当前位置 / current node
}                                                // bs_step 结束 / end of bs_step

double bs_finish(const Inst *I, BState *s, DecInfo *info, Event *ev, int *nev) { // 返回首尔并给出目标值（BatchState.finish）/ return to Seoul and give the cost
    s->dist += I->dist[(size_t)s->cur * I->n + 0]; // 返回首尔 / return to Seoul
    log_ev(ev, nev, 'E', 0, s->load, 0.0, s->load, 0.0); // 结束事件 / end event
    double pen = I->penalty * s->shortage;       // 缺货罚分 / shortage penalty
    if (info) { info->dist = s->dist; info->shortage = s->shortage; info->n_re = s->n_re; } // 附加信息 / extra info
    return s->dist + pen;                        // 总里程加罚分 / distance plus penalty
}                                                // bs_finish 结束 / end of bs_finish

static double decode_bs(const Inst *I, const int *perm, int D, DecWork *w, DecInfo *info, Event *ev, int *nev) { // 解码一个排列（单车）/ decode one permutation (one vehicle)
    BState s;                                    // 车辆状态 / vehicle state
    bs_init(I, &s, w);                           // 初始化 / initialise
    if (nev) *nev = 0;                           // 事件数清零 / reset the event count
    log_ev(ev, nev, 'S', 0, 0.0, s.load, s.load, 0.0); // 出发事件 / start event
    for (int t = 0; t < D; t++) bs_step(I, &s, w, perm[t], ev, nev); // 依次前往 / visit in order
    return bs_finish(I, &s, info, ev, nev);      // 结束 / finish
}                                                // decode_bs 结束 / end of decode_bs

double decode_perm(const Inst *I, const int *perm, int D, DecWork *w, DecInfo *info, Event *ev, int *nev) { // 解码一个排列 / decode one permutation
    return decode_bs(I, perm, D, w, info, ev, nev); // 单车解码 / single-vehicle decoding
}                                                // decode_perm 结束 / end of decode_perm

void decode_batch(const Inst *I, const int *P, int rows, int D, DecWork *w, double *f) { // 批量解码（逐行）/ batch decoding (row by row)
    for (int k = 0; k < rows; k++) f[k] = decode_perm(I, P + (size_t)k * D, D, w, NULL, NULL, NULL); // 每行一个排列 / one permutation per row
}                                                // decode_batch 结束 / end of decode_batch


==> anc/src/dump_arrays.c <==
/* dump_arrays.c — 把一个实例的数组（距离、需求、可装车量、经过次数）存成文件，供任何电脑逐位一致地读入        */
/* writes the arrays of one instance (distances, demand, stock, passes) to files, to be read back bit for bit    */
/* on any computer. 文件格式与论文程序的“逐位一致模式”相同（inst.c 的 inst_load_numpy 读取）。                 */
/* The file format is that of the "bit-exact mode" of the released program (read by inst_load_numpy in inst.c).  */
#include "mita.h"                                // 公共头文件（论文发布的程序）/ common header of the released program
#include <stdlib.h>                              // 数值转换 / conversions

static void put(const char *dir, const char *name, const char *suffix, const double *a, size_t cnt) { // 写一个数组 / write one array
    char path[1200];                             // 文件路径 / file path
    snprintf(path, sizeof path, "%s/%s_%s.bin", dir, name, suffix); // <目录>/<名字>_<后缀>.bin / <folder>/<name>_<suffix>.bin
    FILE *fp = fopen(path, "wb"); if (!fp) die(path); // 打不开即退出 / stop if it cannot be opened
    if (fwrite(a, sizeof(double), cnt, fp) != cnt) die("write failed"); // 原样写出双精度数 / raw doubles
    fclose(fp);                                  // 关闭 / close
}                                                // put 结束 / end of put

int main(int argc, char **argv) {                // 主程序 / main
    if (argc < 8) { fprintf(stderr, "usage: dump_arrays <root> <outdir> <Q> <alpha> <q> <V1> <r>\n"); return 1; } // 参数 / arguments
    g_root = argv[1];                            // 项目根目录 / project root
    double Q = atof(argv[3]), alpha = atof(argv[4]), q = atof(argv[5]), V1 = atof(argv[6]), r = atof(argv[7]); // 实例参数 / instance parameters
    Inst *K = inst_korea100(Q, alpha, q, V1, r, 1000.0); // 在本机按公式算出实例 / compute the instance here from the formulas
    int n = K->n; char name[64], path[1200];     // 节点数、导出名、路径 / node count, export name, path
    snprintf(name, sizeof name, "KR100_q%g_r%g", q, r); // 与 inst.c 相同的命名 / the naming of inst.c
    double *v = (double *)xmalloc(sizeof(double) * (size_t)n); // 经过次数以双精度存 / passes are stored as doubles
    for (int i = 0; i < n; i++) v[i] = (double)K->vmax[i]; // 转成双精度 / to doubles
    put(argv[2], name, "dist", K->dist, (size_t)n * (size_t)n); // 距离矩阵 / distance matrix
    put(argv[2], name, "demand", K->demand, (size_t)n); // 需求 / demand
    put(argv[2], name, "stock", K->stock, (size_t)n); // 每次经过的可装车量 / stock per pass
    put(argv[2], name, "vmax", v, (size_t)n);    // 经过次数上限 / pass limits
    snprintf(path, sizeof path, "%s/PARAMS.txt", argv[2]); // 参数文件 / parameter file
    FILE *fp = fopen(path, "w"); if (!fp) die(path); // 打不开即退出 / stop if it cannot be opened
    fprintf(fp, "%.17g %.17g %.17g %.17g\n", alpha, q, V1, r); // alpha、q、V1、r（运行程序读入时核对）/ alpha, q, V1, r (checked by the run program)
    fclose(fp); free(v); inst_free(K);           // 关闭与释放 / close and free
    return 0;                                    // 结束 / done
}                                                // main 结束 / end of main


==> anc/src/e2_replay_check.c <==
/* e2_replay_check.c — MITA27-v22-E2 结果的独立复核：对每个运行发回的最好配送顺序，重算直达里程与贪心解码，     */
/* 并按模型规则逐条重放两个补货方案（我方精确解码器给出的最优方案、论文贪心解码给出的方案），                     */
/* 再与发回的 RUN 行逐项对照                                                                                     */
/* independent check of the MITA27-v22-E2 results: for the best delivery order returned by every run it          */
/* recomputes the direct length and the greedy decoding, replays two reload plans under the model rules (the     */
/* optimal plan of our exact decoder and the plan of the paper's greedy decoder), and compares everything with   */
/* the returned RUN line.                                                                                        */
/* 来源：重放规则取自 replay_check.c（MITA27-v22-T1 所用，2026-11-24），逐条相同；本文件新增实例参数              */
/* （Q、alpha、V1 按记录给定）、直达里程、贪心方案的重放，以及与 RUN 行各字段的对照（数值对照之外，还把重算值     */
/* 写成 10 位小数与发回的文字逐字对照）。不共用 exact_decoder.c、exact_core.c 的任何函数。                       */
/* origin: the replay rules are those of replay_check.c (used by MITA27-v22-T1, 2026-11-24), rule for rule; new  */
/* here are the instance parameters (Q, alpha, V1 per record), the direct length, the replay of the greedy plan  */
/* and the comparison with the RUN fields (besides the numerical comparison, the recomputed values printed with  */
/* ten decimals are compared literally with the returned text). No function is shared with exact_decoder.c or    */
/* exact_core.c.                                                                                                 */
/* 输入 records.txt 每行：tag alg seed mode Q alpha q V1 r f12 f13 f14 f15 f16 f17 f18 len 排列…                 */
/* （f12–f18 是发回的 RUN 行第 12–18 字段）；plans.txt 每行：grp alg seed q r 最优里程 事件数 事件…              */
/* input records.txt, one run per line: tag alg seed mode Q alpha q V1 r f12 f13 f14 f15 f16 f17 f18 len order   */
/* (f12-f18 are fields 12-18 of the returned RUN line); plans.txt: grp alg seed q r optimum events event...      */
#include "mita.h"                                // 公共头文件（论文发布的程序）/ common header of the released program
#include <string.h>                              // 字符串比较 / string comparison
#include <math.h>                                // 数学函数 / maths
#include <stdlib.h>                              // 数值转换 / conversions

#define EVMAX 20000                              // 一条路线的事件数上限（建好实例后按经过次数上限之和核对，见主程序）/ limit of events of one route (checked against the sum of the pass limits once the instance is built, see main)

/* 按模型规则重放一个事件序列（R 补货，D 配送），返回里程；违规时把 *bad 置 1，*nre 返回补货次数                 */
/* replays one event list (R reload, D delivery) under the model rules and returns the length; *bad is set on a  */
/* violation and *nre returns the number of reloads                                                              */
static double replay_events(const Inst *K, const int *perm, int len, const char *kind, const int *node, int ne, int *bad, int *nre) { // 重放 / replay
    int nn = K->n, used[128] = {0}, srv[128] = {0}, pos = 0, nd = 0; // 规模、各点已停靠次数、已服务标记、当前位置、已配送个数 / size, stops per node, served flags, position, deliveries made
    double cap = K->Q, load = fmin(cap, K->stock[0]), d = 0; // 载重、出发时的载货、里程 / capacity, starting load, length
    *bad = 0; *nre = 0;                          // 清零 / reset
    used[0] = 1; srv[0] = 1;                     // 出发算车场的一次经过 / the departure is one pass of the depot
    for (int e = 0; e < ne; e++) {               // 逐个事件重放 / replay event by event
        int h = node[e];                         // 节点号 / node number
        if (h < 0 || h >= nn) { *bad = 1; continue; } // 节点号越界 / node out of range
        if (kind[e] == 'R') {                    // 补货 / reload
            if (!srv[h] || h == pos || used[h] >= K->vmax[h]) *bad = 1; // 须已服务、不是当前所在点、还有经过次数 / served, not the current node, a pass left
            d += K->dist[pos * nn + h]; load = fmin(cap, load + K->stock[h]); used[h]++; pos = h; (*nre)++; // 前往并装车 / drive and load
        } else if (kind[e] == 'D') {             // 配送 / delivery
            if (nd >= len || perm[nd] != h) *bad = 1; // 配送顺序须与给定顺序一致 / deliveries must follow the given order
            if (srv[h] || load < K->demand[h] - 1e-9 || used[h] >= K->vmax[h]) *bad = 1; // 须未服务、货够、还有经过次数 / unserved, enough load, a pass left
            d += K->dist[pos * nn + h]; load -= K->demand[h]; load += fmin(cap - load, K->stock[h]); used[h]++; srv[h] = 1; pos = h; nd++; // 前往、卸货、装车 / drive, unload, load
        } else *bad = 1;                         // 未知的事件类型 / unknown kind of event
        if (load > cap + 1e-9 || load < -1e-9) *bad = 1; // 载货越界 / load out of range
    }                                            // 重放结束 / end of replay
    if (nd != len) *bad = 1;                     // 须配送完全部城市 / every city must be delivered
    return d + K->dist[pos * nn + 0];            // 加上返回车场的一段 / add the return leg
}                                                // replay_events 结束 / end of replay_events

int main(int argc, char **argv) {                // 主程序 / main
    if (argc < 5) { fprintf(stderr, "usage: e2_replay_check <root> <records.txt> <plans.txt> <expected number of records>\n"); return 1; } // 参数 / arguments
    g_root = argv[1];                            // 项目根目录（数据的位置）；实例数组在本机按公式算出，不读预存数组 / project root (where the data live); the instance arrays are computed here from the formulas, the stored arrays are not read
    FILE *fo = fopen(argv[2], "r"), *fl = fopen(argv[3], "r"); // 记录（配送顺序与发回的值）、方案 / records (orders and returned values), plans
    int want = atoi(argv[4]);                    // 应有的记录数 / expected number of records
    if (!fo || !fl) { printf("RESULT: FAIL (cannot open input files)\n"); return 2; } // 打不开即失败 / fail if a file is missing
    Inst *K = NULL; double kQ = -1, ka = -1, kq = -1, kV = -1, kr = -1; DecWork *w = decwork_new(100); // 实例缓存与解码区 / instance cache and workspace
    int n_rec = 0, n_rule = 0, n_len = 0, n_plan = 0, n_greedy = 0, n_short = 0, n_reload = 0, n_direct = 0, n_flag = 0, n_longer = 0, n_best = 0, n_text = 0, n_gplan = 0; // 记录数与各类不符个数 / records and mismatch counters
    int n_exact = 0, n_best_is_opt = 0, n_best_is_fallback = 0, n_shorter = 0; // 精确解码的运行数、最好值即精确最优的个数、最好值是退回值的个数、比贪心短的个数 / exact runs, best equal to the optimum, best being a fallback value, shorter than greedy
    char tag[32], alg[32], mode[16], g2[64], a2[32], want_grp[64]; int seed, s2, f15, f17, len, ne; double Q, al, q, V1, r, f12, f13, f14, f16, f18, q2, r2, opt; // 字段 / fields
    char t12[40], t13[40], t16[40], t18[40], buf[64]; // 发回的第 12、13、16、18 字段的原文与格式化用的缓冲区 / the returned text of fields 12, 13, 16, 18 and a formatting buffer
    static char pk[EVMAX], gk[EVMAX]; static int pn[EVMAX], gn[EVMAX]; static Event gev[EVMAX]; // 最优方案与贪心方案的事件（类型、节点）、贪心解码记录的事件 / events of the optimal and of the greedy plan (kind, node), events logged by the greedy decoder
    printf("tag\talg\tseed\tmode\tdirect\tgreedy_fitness\tgreedy_shortage\tgreedy_reloads\treplayed_length\tplan_events\tplan_reloads\trule_ok\tsearch_best\treturned_optimum\tbest_kind\ttext_mismatches\tgreedy_plan_ok\n"); // 表头 / header
    while (fscanf(fo, "%31s %31s %d %15s %lf %lf %lf %lf %lf %39s %39s %lf %d %39s %d %39s %d", tag, alg, &seed, mode, &Q, &al, &q, &V1, &r, t12, t13, &f14, &f15, t16, &f17, t18, &len) == 17) { // 读一条记录（第 12、13、16、18 字段按原文读入）/ read one record (fields 12, 13, 16, 18 as text)
        f12 = atof(t12); f13 = atof(t13); f16 = atof(t16); f18 = atof(t18); // 同时转成数值 / and as numbers
        int perm[128], bad = 0, nre = 0, gbad = 0, gre = 0, gne = 0, nlog = 0; // 顺序、最优方案的违规标记与补货次数、贪心方案的违规标记与补货次数、贪心事件数 / order, violation flag and reloads of the optimal plan, of the greedy plan, greedy events
        if (len < 1 || len > 127) { printf("RESULT: FAIL (bad order length at record %d)\n", n_rec + 1); return 2; } // 长度须合理 / the length must be sane
        for (int t = 0; t < len; t++) if (fscanf(fo, "%d", &perm[t]) != 1) die("perm"); // 读排列 / read the order
        if (fscanf(fl, "%63s %31s %d %lf %lf %lf %d", g2, a2, &s2, &q2, &r2, &opt, &ne) != 7) { printf("RESULT: FAIL (plans file too short)\n"); return 2; } // 读方案行 / read the plan line
        snprintf(want_grp, sizeof want_grp, "%s_%s", tag, mode); // 方案行的组名应为“实例标签_解码方式” / the group of the plan line must be tag_mode
        if (strcmp(want_grp, g2) || strcmp(alg, a2) || seed != s2 || q != q2 || r != r2) { printf("RESULT: FAIL (record order differs at line %d)\n", n_rec + 1); return 2; } // 两个文件须逐行对应 / the two files must line up
        if (ne < 0 || ne > EVMAX) { printf("RESULT: FAIL (bad number of events at record %d)\n", n_rec + 1); return 2; } // 事件数须合理 / the number of events must be sane
        for (int e = 0; e < ne; e++) { char tok[16]; if (fscanf(fl, "%15s", tok) != 1) die("event"); pk[e] = tok[0]; pn[e] = atoi(tok + 1); } // 读方案的事件，如 R12 或 D5 / read the events of the plan, such as R12 or D5
        if (Q != kQ || al != ka || q != kq || V1 != kV || r != kr) { if (K) inst_free(K); K = inst_korea100(Q, al, q, V1, r, 1000.0); kQ = Q; ka = al; kq = q; kV = V1; kr = r; } // 按记录的参数构造实例 / build the instance for the parameters of the record
        int nn = K->n, sum_v = 0; double direct; // 规模、经过次数上限之和、直达里程 / size, sum of the pass limits, direct length
        for (int h = 0; h < nn; h++) sum_v += K->vmax[h]; // 贪心解码的事件数不超过“出发 + 配送 + 补货 + 缺货 + 结束”，补货次数不超过各点经过次数上限之和 / the greedy decoder logs at most start + deliveries + reloads + shortages + end, and the reloads never exceed the sum of the pass limits
        if (sum_v + 2 * len + 2 > EVMAX) { printf("RESULT: FAIL (event buffer too small for this instance)\n"); return 2; } // 缓冲区不够即停止，不冒越界的险 / stop when the buffer could overflow
        for (int t = 0; t < len; t++) if (perm[t] < 1 || perm[t] >= nn) { printf("RESULT: FAIL (city out of range at record %d)\n", n_rec + 1); return 2; } // 城市号须在范围内 / cities must be in range
        direct = K->dist[perm[len - 1] * nn + 0];    // 直达里程：先加返回车场的一段（与 m_aco_run.c 的相加顺序相同，使 10 位小数的文字可以逐字对照）/ direct length: the return leg first (the summation order of m_aco_run.c, so that the text with ten decimals can be compared literally)
        for (int t = 0; t < len; t++) direct += K->dist[(t ? perm[t - 1] : 0) * nn + perm[t]]; // 再加各段 / then the legs
        double d = replay_events(K, perm, len, pk, pn, ne, &bad, &nre); // 重放我方精确解码器的最优方案 / replay the optimal plan of our exact decoder
        DecInfo info; double gf = decode_perm(K, perm, len, w, &info, gev, &nlog); // 论文的贪心解码（发布的 decode.c，未改动），同时取出它的事件 / the paper's greedy decoder (the released decode.c, unchanged), with its events
        for (int e = 0; e < nlog && gne < EVMAX; e++) if (gev[e].kind == 'R' || gev[e].kind == 'D') { gk[gne] = gev[e].kind; gn[gne++] = gev[e].node; } // 只取补货与配送事件 / keep the reload and delivery events
        double gd = replay_events(K, perm, len, gk, gn, gne, &gbad, &gre); // 按同样的规则重放贪心方案 / replay the greedy plan under the same rules
        int g_ok = info.shortage >= 1e-9 || (!gbad && fabs(gd - info.dist) <= 1e-9 && gre == info.n_re); // 贪心无缺货时，它的方案须合乎模型规则、里程与补货次数相符（有缺货时不作要求）/ when the greedy decoder reports no shortage its plan must obey the model rules and agree in length and reloads (nothing is required when it reports a shortage)
        int is_exact = !strcmp(mode, "exact"); const char *kind = "greedy"; // 是否精确解码的运行；最好值的类别 / whether an exact-decoding run; the kind of the best value
        n_rec++; n_rule += bad; n_gplan += !g_ok; // 计数 / count
        if (fabs(d - f16) > 1e-6) n_len++;       // 重放里程须等于发回的精确最优里程（第 16 字段）/ the replayed length must equal the returned optimum (field 16)
        if (fabs(opt - f16) > 1e-6) n_plan++;    // 我方解码器的最优里程须等于发回的（第 16 字段）/ the optimum of our decoder must equal the returned one (field 16)
        if (fabs(gf - f13) > 1e-8) n_greedy++;   // 贪心适应值须等于发回的（第 13 字段）/ the greedy fitness must equal the returned one (field 13)
        if (fabs(info.shortage - f14) > 1e-6) n_short++; // 缺货量须等于发回的（第 14 字段，6 位小数）/ the shortage must equal the returned one (field 14, six decimals)
        if (info.n_re != f15) n_reload++;        // 贪心补货次数须等于发回的（第 15 字段）/ the greedy reload count must equal the returned one (field 15)
        if (fabs(direct - f18) > 1e-8) n_direct++; // 直达里程须等于发回的（第 18 字段）/ the direct length must equal the returned one (field 18)
        if (f17 != 1) n_flag++;                  // 第 17 字段须为 1（最好排列算到了精确最优）/ field 17 must be 1 (the best order was solved to optimality)
        int tx = 0;                              // 本条记录文字不符的字段数 / textual mismatches of this record
        snprintf(buf, sizeof buf, "%.10f", d); if (strcmp(buf, t16)) tx++; // 重放里程写成 10 位小数，须与第 16 字段的原文相同 / the replayed length printed with ten decimals must equal the text of field 16
        snprintf(buf, sizeof buf, "%.10f", gf); if (strcmp(buf, t13)) tx++; // 贪心适应值同样对照第 13 字段的原文 / the greedy fitness against the text of field 13
        snprintf(buf, sizeof buf, "%.10f", direct); if (strcmp(buf, t18)) tx++; // 直达里程同样对照第 18 字段的原文 / the direct length against the text of field 18
        if (!is_exact && strcmp(t12, t13)) tx++; // 贪心解码的运行：第 12 字段的原文须与第 13 字段相同 / greedy runs: the text of field 12 must equal that of field 13
        n_text += tx > 0;                        // 有任何一处文字不符即计入 / counted when any text differs
        if (info.shortage < 1e-9 && f16 > info.dist + 1e-6) n_longer++; // 精确最优不得比贪心解码长 / the optimum must not be longer than the greedy decoding
        if (info.shortage < 1e-9 && f16 < info.dist - 1e-6) n_shorter++; // 比贪心短的条数（只统计）/ shorter than greedy (counted only)
        if (!is_exact) { if (fabs(f12 - f13) > 1e-8) n_best++; } // 贪心解码的运行：搜索最好值须等于最好排列的贪心适应值 / greedy runs: the best of the search must equal the greedy fitness of the best order
        else { n_exact++;                        // 精确解码的运行 / exact-decoding runs
            if (fabs(f12 - f16) <= 1e-8) { n_best_is_opt++; kind = "optimum"; } // 搜索最好值就是该排列的精确最优 / the best of the search is the exact optimum of that order
            else if (f12 > f16 && fabs(f12 - f13) <= 1e-8) { n_best_is_fallback++; kind = "fallback"; } // 搜索最好值是超出预算时退回的贪心值（如实统计，不算不符）/ the best of the search is a greedy value returned over the budget (reported, not a mismatch)
            else { n_best++; kind = "MISMATCH"; } // 其余情形不应出现 / anything else must not happen
        }                                        // 判断结束 / end of check
        printf("%s\t%s\t%d\t%s\t%.10f\t%.10f\t%.6f\t%d\t%.10f\t%d\t%d\t%d\t%s\t%s\t%s\t%d\t%d\n", tag, alg, seed, mode, direct, gf, info.shortage, info.n_re, d, ne, nre, !bad, t12, t16, kind, tx, g_ok); // 输出一行 / print one row
    }                                            // 读入结束 / end of reading
    printf("records=%d expected=%d rule_violations=%d replay_length_mismatches=%d decoder_optimum_mismatches=%d greedy_fitness_mismatches=%d shortage_mismatches=%d reload_count_mismatches=%d direct_length_mismatches=%d not_certified=%d longer_than_greedy=%d search_best_mismatches=%d text_mismatches=%d greedy_plan_problems=%d\n", n_rec, want, n_rule, n_len, n_plan, n_greedy, n_short, n_reload, n_direct, n_flag, n_longer, n_best, n_text, n_gplan); // 核对结果 / check results
    printf("exact_runs=%d best_is_optimum=%d best_is_fallback_value=%d optimum_shorter_than_greedy=%d\n", n_exact, n_best_is_opt, n_best_is_fallback, n_shorter); // 统计 / statistics
    int pass = n_rec == want && !n_rule && !n_len && !n_plan && !n_greedy && !n_short && !n_reload && !n_direct && !n_flag && !n_longer && !n_best && !n_text && !n_gplan; // 全部通过的条件 / condition for a pass
    printf("RESULT: %s\n", pass ? "PASS" : "FAIL"); // 结论 / conclusion
    fclose(fo); fclose(fl); if (K) inst_free(K); decwork_free(w); // 关闭与释放 / close and free
    return pass ? 0 : 3;                         // 返回码 / exit code
}                                                // main 结束 / end of main


==> anc/src/exact_core.c <==
/* exact_core.c — 由 exact_decoder.c（上界逐步放宽版，2026-11-24）派生：增加“每次求解的标签数预算”，超出即停止并标记为不精确；其余相同 */
/* derived from exact_decoder.c (stepwise-bound version of 2026-11-24): adds a label budget per solve, beyond which the solve stops and is flagged as not exact; otherwise identical */
/* exact_core.c — M-ACO：固定配送顺序下的精确补货解码器                                            */
/* M-ACO feasibility test: exact reload decoder for a fixed delivery order                                      */
/* 方法：标签法；经过次数上限先全部放松，只对最优方案违反上限的节点逐步恢复计数，直到最优方案可行。             */
/* method: labelling; the pass limits are relaxed first and restored only for the nodes whose limit the optimal  */
/* plan violates, until the optimal plan is feasible (a relaxation whose optimum is feasible is solved exactly). */
/* 新写的原型程序；论文发布的程序（mita.h 及 src/ 下各文件）只调用、不改动。                                   */
/* a new prototype; the released program (mita.h and the files under src/) is only called, never modified       */
#include "mita.h"                                // 公共头文件（论文发布的程序）/ common header of the released program
#include <stdlib.h>                              // 内存分配与排序 / allocation and sorting
#include <string.h>                              // 内存复制 / memory copy
#include <math.h>                                // 数学函数 / maths

#define NMAX 104                                 // 节点数上限 / node limit
#define TMAX 16                                  // 恢复计数的节点数上限（超过即记为“非精确”）/ limit of nodes with restored counting (beyond it the exact flag is cleared)
#define EPS 1e-9                                 // 数值容差（只用于可行性判断与上界剪枝）/ tolerance (feasibility checks and bound pruning only)

typedef struct {                                 // 一个标签 / one label
    double dist, L;                              // 已走里程、当前载货 / distance so far, current load
    unsigned char rc[TMAX];                      // 恢复计数的各节点已补货次数 / reloads made at the counted nodes
    int prov;                                    // 来历表中的下标 / index into the provenance arena
    int dead;                                    // 是否已被支配 / dominated flag
} Lab;                                           // Lab 结束 / end of Lab

typedef struct { int parent; unsigned char node, kind; } Prov; // 来历：上一个事件、节点、类型（R 补货，D 配送）/ provenance: previous event, node, kind (R reload, D delivery)
typedef struct { Lab *a; long n, cap; } List;    // 标签表 / a list of labels
typedef struct { int node; long idx; } QItem;    // 待扩展项 / an item waiting for extension

static const Inst *I;                            // 实例 / instance
static const int *pi;                            // 配送顺序 / delivery order
static int D, antic;                             // 顺序长度、是否允许预先补货 / order length, anticipatory flag
static double UB, rem[NMAX + 2];                 // 上界、剩余直达里程 / upper bound, remaining direct length
static unsigned char served[NMAX];               // 已服务的节点 / nodes served so far
static int tidx[NMAX], ntrack;                   // 节点在计数向量中的位置（-1 为不计数）、计数节点个数 / position in the count vector (-1: not counted), number of counted nodes
static List lst[NMAX], nxt, cur;                 // 本段各节点的标签表、下一步的标签表、当前步的标签表 / per-node lists of this leg, next step, current step
static QItem *que; static long qh, qt, QCAP = 4000000; // 队列及容量 / queue and capacity
static Prov *arena; static long na, ACAP = 60000000; // 来历表及容量 / provenance arena and capacity
static long KCAP = 200000;                       // 每步保留标签数上限（超过即截断，结果不再精确）/ labels kept per step (beyond it we truncate and exactness is lost)
static int f_trunc;                              // 截断标记 / truncation flag
static char ev_kind[16 * NMAX]; static int ev_node[16 * NMAX]; static int nev; // 最优方案的事件序列 / event list of the best plan
static double st_gen;                            // 累计试图加入的标签数（计算量的度量）/ labels offered in total (a measure of work)
static long st_maxkept;                          // 单步保留标签数的最大值 / largest kept set over the steps
static double LBUD = 0.0, gen0 = 0.0;            // 每次求解的标签数预算（0 为不限）、本次求解开始时的标签计数 / label budget per solve (0 = unlimited), label counter at the start of this solve
static double G0 = 0.0;                          // 上界逐步放宽的起始余量（km；0 表示不用，直接以贪心里程为上界）/ first slack of the stepwise bound (km; 0 = off, the greedy distance is the bound)

static int rc_le(const unsigned char *a, const unsigned char *b) { // a 的每个分量都不超过 b（分量均小于 128）/ a <= b in every component (components below 128)
    const unsigned long long H = 0x8080808080808080ULL; // 每字节最高位 / top bit of every byte
    for (int w = 0; w < TMAX / 8; w++) {         // 逐个 64 位字 / word by word
        unsigned long long x, y; memcpy(&x, a + 8 * w, 8); memcpy(&y, b + 8 * w, 8); // 取出两个字 / load both words
        if ((((y | H) - x) & H) != H) return 0;  // 某个字节 a>b / some byte has a>b
    }                                            // 循环结束 / end of loop
    return 1;                                    // 全部不超过 / all components pass
}                                                // rc_le 结束 / end of rc_le

/* 支配规则（两个标签在同一节点、同一步）/ dominance rule (two labels at the same node and step)                 */
/* 允许预先补货：y 支配 x，当 y 里程不长、载货不少、计数节点的补货次数都不多。x 的任何后续方案 y 都能照做，      */
/* 每一步载货不少（装车量 min(Q-L,s) 使载货对 L 单调）；y 已满载而 x 要补货的那一步，y 直接跳过，                */
/* 由三角不等式里程不增。                                                                                       */
/* anticipatory: y dominates x when y is no longer, no lighter and has no more counted reloads; y can copy any   */
/* continuation of x with at least the same load (loading min(Q-L,s) is monotone in L) and skips a reload when   */
/* already full, which by the triangle inequality is no longer.                                                  */
/* 只许被动补货：能否补货取决于“货够不够”，载货多不一定更好；只在载货相等时才判支配。                           */
/* reactive only: whether a reload is allowed depends on the load, so dominance needs equal loads.               */
static int dominates(const Lab *y, const Lab *x) { // y 是否支配 x / does y dominate x
    if (y->dist > x->dist) return 0;             // 里程更长：不支配 / longer: no
    if (antic ? (y->L < x->L) : (y->L != x->L)) return 0; // 载货条件不成立 / load condition fails
    return rc_le(y->rc, x->rc);                  // 再比补货次数 / then the reload counts
}                                                // dominates 结束 / end of dominates

static long insert(List *l, const Lab *x) {      // 把 x 加入表 l；被支配则返回 -1，否则返回下标 / add x to list l; -1 if dominated, else its index
    st_gen += 1.0;                               // 计数 / count
    for (long i = 0; i < l->n; i++) {            // 与表中每个标签比较 / compare with every label of the list
        Lab *y = &l->a[i];                       // 已有标签 / an existing label
        if (y->dead) continue;                   // 已删除 / deleted
        if (dominates(y, x)) return -1;          // x 被支配 / x is dominated
        if (dominates(x, y)) y->dead = 1;        // 旧标签被支配 / the old label is dominated
    }                                            // 循环结束 / end of loop
    if (l->n == l->cap) { l->cap = l->cap ? 2 * l->cap : 64; l->a = (Lab *)xrealloc(l->a, sizeof(Lab) * (size_t)l->cap); } // 扩容 / grow
    l->a[l->n] = *x; l->a[l->n].dead = 0;        // 加入 / append
    return l->n++;                               // 返回下标 / return the index
}                                                // insert 结束 / end of insert

static int new_prov(int parent, int node, char kind) { // 在来历表中记一个事件 / record one event in the arena
    if (na >= ACAP) { f_trunc = 1; return -1; }  // 来历表已满：记为截断 / arena full: flag truncation
    arena[na].parent = parent; arena[na].node = (unsigned char)node; arena[na].kind = (unsigned char)kind; // 填写 / fill in
    return (int)na++;                            // 返回下标 / return the index
}                                                // new_prov 结束 / end of new_prov

static int cmp_lab(const void *a, const void *b) { // 按里程升序 / order by distance
    double x = ((const Lab *)a)->dist, y = ((const Lab *)b)->dist; return (x > y) - (x < y); // 比较 / compare
}                                                // cmp_lab 结束 / end of cmp_lab

/* 一轮求解：给定上界与计数节点集合，返回最短里程（无方案为 1e18）/ one pass for a given bound and set of counted nodes */
static double solve_pass(void) {                 // 一轮 / one pass
    int n = I->n; const double *Dm = I->dist; double Q = I->Q; // 规模、距离、载重 / size, distances, capacity
    f_trunc = 0; na = 0;                         // 清标记与来历表 / clear the flag and the arena
    rem[D + 1] = 0.0; rem[D] = Dm[pi[D - 1] * n + 0]; // 最后一点返回车场 / return from the last node
    for (int t = D - 1; t >= 1; t--) rem[t] = rem[t + 1] + Dm[pi[t - 1] * n + pi[t]]; // 从 π_{t-1} 起的剩余直达里程 / remaining direct length from π_{t-1}
    memset(served, 0, sizeof served); served[0] = 1; // 只有车场已服务 / only the depot is served
    cur.n = 0; { Lab s; memset(&s, 0, sizeof s); s.L = fmin(Q, I->stock[0]); s.prov = -1; insert(&cur, &s); } // 从车场装货出发 / leave the depot loaded
    int done = 0;                                // 已完成的步数 / steps completed
    for (int t = 0; t < D; t++) {                // 逐个配送点 / delivery by delivery
        int u = t == 0 ? 0 : pi[t - 1], v = pi[t]; // 当前位置与下一个配送点 / current position and next delivery
        for (int h = 0; h < n; h++) lst[h].n = 0; // 清空各节点的表 / clear the per-node lists
        nxt.n = 0; qh = qt = 0;                  // 清空下一步与队列 / clear the next step and the queue
        for (long i = 0; i < cur.n; i++) { long k = insert(&lst[u], &cur.a[i]); if (k >= 0 && qt < QCAP) { que[qt].node = u; que[qt++].idx = k; } } // 当前步的标签放在 u 并入队 / put the current labels at u and queue them
        while (qh < qt) {                        // 逐个扩展 / extend one by one
            int p = que[qh].node; long xi = que[qh++].idx; // 取出一项 / pop an item
            if (lst[p].a[xi].dead) continue;     // 已被支配 / dominated meanwhile
            if (LBUD > 0 && st_gen - gen0 > LBUD) { f_trunc = 1; return 1e18; } // 超出标签数预算：停止，本次求解记为不精确 / over the label budget: stop, this solve is flagged as not exact
            Lab x = lst[p].a[xi];                // 取标签（表可能扩容，故复制）/ copy the label (the list may be reallocated)
            int enough = x.L >= I->demand[v] - EPS; // 货是否够 / is the load enough
            if (enough) {                        // 货够：配送 / enough: deliver
                Lab y = x; y.dist = x.dist + Dm[p * n + v]; // 前往 v / drive to v
                if (y.dist + rem[t + 1] <= UB + EPS) { // 下界不超过上界 / within the bound
                    y.L -= I->demand[v]; y.L += fmin(Q - y.L, I->stock[v]); // 卸货后装车 / unload, then load
                    long k = insert(&nxt, &y);   // 加入下一步 / add to the next step
                    if (k >= 0) nxt.a[k].prov = new_prov(x.prov, v, 'D'); // 记来历 / record provenance
                }                                // 判断结束 / end of check
            }                                    // 判断结束 / end of check
            if (!antic && enough) continue;      // 只许被动补货：货够就不补 / reactive only: no reload when enough
            if (x.L >= Q) continue;              // 已满载，补货无益 / full already, a reload cannot help
            for (int h = 0; h < n; h++) {        // 每个补货点 / every reload node
                if (!served[h] || h == p) continue; // 未服务或就是当前点（无货的点也可经过，模型不禁止）/ unserved or the current node (an empty node may still be passed)
                int ti = tidx[h];                // 是否计数 / counted or not
                if (ti >= 0 && 1 + x.rc[ti] >= I->vmax[h]) continue; // 计数节点的经过次数已用完（配送或出发占 1 次）/ no pass left at a counted node (delivery or departure took one)
                double d2 = x.dist + Dm[p * n + h]; // 到补货点的里程 / distance at the reload node
                if (d2 + Dm[h * n + v] + rem[t + 1] > UB + EPS) continue; // 下界超过上界：剪枝 / prune by the bound
                Lab y = x; y.dist = d2; y.L = fmin(Q, x.L + I->stock[h]); if (ti >= 0) y.rc[ti]++; // 补货 / reload
                long k = insert(&lst[h], &y);    // 加入 h 的表 / add to the list of h
                if (k < 0) continue;             // 被支配 / dominated
                lst[h].a[k].prov = new_prov(x.prov, h, 'R'); // 记来历 / record provenance
                if (qt < QCAP) { que[qt].node = h; que[qt++].idx = k; } else f_trunc = 1; // 入队；队列满则记为截断 / queue it; a full queue flags truncation
            }                                    // 循环结束 / end of loop
        }                                        // 扩展结束 / end of extension
        cur.n = 0;                               // 下一步成为当前步 / the next step becomes current
        for (long i = 0; i < nxt.n; i++) if (!nxt.a[i].dead) { if (cur.n == cur.cap) { cur.cap = cur.cap ? 2 * cur.cap : 64; cur.a = (Lab *)xrealloc(cur.a, sizeof(Lab) * (size_t)cur.cap); } cur.a[cur.n++] = nxt.a[i]; } // 只留未被支配的 / keep the non-dominated ones
        if (cur.n > KCAP) { qsort(cur.a, (size_t)cur.n, sizeof(Lab), cmp_lab); cur.n = KCAP; f_trunc = 1; } // 超过上限：只留里程最短的 / over the cap: keep the shortest
        served[v] = 1; done = t + 1;             // π_t 已服务 / π_t is now served
        if (cur.n > st_maxkept) st_maxkept = cur.n; // 记最大值 / track the maximum
        if (cur.n == 0) break;                   // 无可行延伸 / no feasible extension
    }                                            // 循环结束 / end of loop
    double best = 1e18; int bp = -2;             // 最好值及其来历 / best value and its provenance
    if (done == D) for (long i = 0; i < cur.n; i++) { double f = cur.a[i].dist + Dm[pi[D - 1] * n + 0]; if (f < best) { best = f; bp = cur.a[i].prov; } } // 加返回车场 / add the return leg
    nev = 0;                                     // 清空事件 / clear the events
    if (bp >= 0) {                               // 回溯最优方案 / trace the best plan back
        int m = 0; for (int j = bp; j >= 0; j = arena[j].parent) m++; // 事件个数 / number of events
        if (m <= 16 * NMAX) { nev = m; for (int j = bp; j >= 0; j = arena[j].parent) { m--; ev_kind[m] = (char)arena[j].kind; ev_node[m] = arena[j].node; } } // 逆向填入 / fill backwards
    }                                            // 判断结束 / end of check
    return best;                                 // 返回 / return
}                                                // solve_pass 结束 / end of solve_pass

/* 完整求解：计数节点集合从空集开始，每轮把最优方案中超过经过次数上限的节点加入，直到方案可行。                  */
/* *exact=1 时返回值是精确最优（1e18 表示上界内无可行方案）；*exact=0 时返回值只是放松问题的值（下界）。          */
/* full solve by restoring counts step by step; with *exact=1 the value is the exact optimum (1e18: no feasible  */
/* plan within the bound); with *exact=0 it is only the value of a relaxation (a lower bound).                   */
static double solve(const Inst *inst, const int *perm, int len, int anticipatory, double ub0, int *exact, int *passes) { // 求解 / solve
    I = inst; pi = perm; D = len; antic = anticipatory; // 设定 / set up
    for (int h = 0; h < NMAX; h++) tidx[h] = -1; // 开始时都不计数 / nothing is counted at first
    ntrack = 0; *passes = 0; *exact = 0;         // 清零 / reset
    gen0 = st_gen;                               // 记下本次求解开始时的标签计数 / remember the label counter at the start of this solve
    double lb = I->dist[pi[D - 1] * I->n + 0], gap = G0; // 最优值的下界（先取配送顺序的直达里程）、当前余量 / lower bound of the optimum (the direct length of the order at first), current slack
    for (int t = 0; t < D; t++) lb += I->dist[(t ? pi[t - 1] : 0) * I->n + pi[t]]; // 累加各段 / add the legs
    /* 上界逐步放宽：每轮只找“下界 + 余量”以内的方案。                                                         */
    /* （1）界内无方案：最优值大于本轮上界，下界提高到本轮上界，余量加倍；                                     */
    /* （2）界内最优方案违反经过次数上限：它的里程是新的下界，余量回到起始值，并对违反的节点恢复计数；           */
    /* （3）界内最优方案可行：它就是全局最优（更短的方案都在界内，已被搜索过）。                               */
    /* stepwise bound: every pass searches only within "lower bound + slack".                                   */
    /* (1) nothing within the bound: the optimum exceeds it, so the lower bound rises to it and the slack       */
    /*     doubles; (2) the optimal plan within the bound violates a pass limit: its length is the new lower    */
    /*     bound, the slack restarts and the violated nodes are counted; (3) the optimal plan within the bound  */
    /*     is feasible: it is the global optimum, since every shorter plan lies within the bound.               */
    double lb0 = lb;                             // 起始下界（用于判断余量是否已过大）/ the first lower bound (to tell when the slack is very large)
    UB = G0 > 0 ? fmin(ub0, lb + gap) : ub0;     // 本轮上界 / bound of this pass
    for (;;) {                                   // 逐轮 / pass by pass
        double r = solve_pass(); (*passes)++;    // 一轮 / one pass
        if (getenv("EXACT_DECODER_TRACE")) fprintf(stderr, "pass=%d bound=%.4f value=%.4f counted=%d maxkept=%ld offered=%.0f truncated=%d\n", *passes, UB, r, ntrack, st_maxkept, st_gen, f_trunc); // 可选的逐轮跟踪输出 / optional per-pass trace
        if (f_trunc) return r;                   // 截断：不精确 / truncated: not exact
        if (r >= 1e17) {                         // 界内（放松问题）无方案 / no plan of the relaxation within the bound
            if (UB >= ub0) { *exact = 1; return 1e18; } // 已是最终上界：原问题在上界内无方案 / final bound already: no plan exists within it
            lb = UB; gap *= 2.0; UB = gap > 100.0 * lb0 ? ub0 : fmin(ub0, lb + gap); // 下界提高、余量加倍（过大时直接用最终上界）/ raise the lower bound, double the slack (use the final bound once it is very large)
            continue;                            // 再求一轮 / next pass
        }                                        // 判断结束 / end of check
        int used[NMAX] = {0}, viol = 0; used[0] = 1; // 数各节点经过次数 / count the passes per node
        for (int e = 0; e < nev; e++) used[ev_node[e]]++; // 配送与补货各算一次 / deliveries and reloads count one each
        for (int h = 0; h < I->n; h++) if (used[h] > I->vmax[h]) { viol++; if (ntrack < TMAX) tidx[h] = ntrack++; else return r; } // 违反上限的节点开始计数（放不下则不精确）/ start counting at violated nodes (not exact if they do not fit)
        if (!viol) { *exact = 1; return r; }     // 方案可行：就是精确最优 / the plan is feasible: it is the exact optimum
        if (G0 > 0) { lb = r; gap = G0; UB = fmin(ub0, lb + gap); } // 放松问题的最优值是新的下界，余量回到起始值 / the optimum of the relaxation is the new lower bound; the slack restarts
    }                                            // 循环结束 / end of loop
}                                                // solve 结束 / end of solve

/* 独立复核：按模型规则从头重放事件序列，返回里程；违规返回负数 / independent replay under the model rules; negative on violation */
static double replay(const Inst *J, const char *kind, const int *node, int ne, int D_expect, int reactive) { // 重放 / replay
    int n = J->n, used[NMAX] = {0}, srv[NMAX] = {0}, cp = 0, nd = 0, e2; double Q = J->Q, L = fmin(Q, J->stock[0]), d = 0; // 状态 / state
    used[0] = 1; srv[0] = 1;                     // 出发算车场的一次经过 / the departure is one pass of the depot
    for (int e = 0; e < ne; e++) {               // 逐个事件 / event by event
        int h = node[e];                         // 节点 / node
        if (kind[e] == 'R') {                    // 补货 / reload
            if (!srv[h] || h == cp || used[h] >= J->vmax[h]) return -1; // 须已服务、非当前点、仍有经过次数 / served, not the current node, a pass left
            if (reactive) { for (e2 = e; e2 < ne && kind[e2] == 'R'; e2++) {} if (e2 >= ne || L >= J->demand[node[e2]] - EPS) return -5; } // 被动规则：只有货不够下一个配送点时才可补 / reactive rule: only when the load is short for the next delivery
            d += J->dist[cp * n + h]; L = fmin(Q, L + J->stock[h]); used[h]++; cp = h; // 前往并装车 / drive and load
        } else {                                 // 配送 / delivery
            if (srv[h] || L < J->demand[h] - EPS || used[h] >= J->vmax[h]) return -2; // 须未服务、货够、有经过次数 / unserved, enough load, a pass left
            d += J->dist[cp * n + h]; L -= J->demand[h]; L += fmin(Q - L, J->stock[h]); used[h]++; srv[h] = 1; cp = h; nd++; // 前往、卸货、装车 / drive, unload, load
        }                                        // 判断结束 / end of check
        if (L > Q + EPS || L < -EPS) return -3;  // 载货越界 / load out of range
    }                                            // 循环结束 / end of loop
    if (nd != D_expect) return -4;               // 配送点数不对 / wrong number of deliveries
    return d + J->dist[cp * n + 0];              // 加返回车场 / add the return leg
}                                                // replay 结束 / end of replay

/* ---------------------------------------------------------------- 自检：小实例上与穷举对照 / self-test against exhaustive search */
static const Inst *BJ; static const int *bp_; static int bD, bant; static double bbest; // 穷举用的全局量 / globals of the exhaustive search
static void brute(int t, int pos, double L, double d, int *used, unsigned char *srv) { // 穷举全部补货方案（不用支配规则，不放松上限）/ enumerate all reload plans (no dominance, no relaxation)
    int n = BJ->n;                               // 规模 / size
    if (d >= bbest - 1e-12) return;              // 不比已知最好值短：剪枝 / not shorter than the best known: prune
    if (t == bD) { double f = d + BJ->dist[pos * n + 0]; if (f < bbest) bbest = f; return; } // 全部配送完：返回车场 / all delivered: return
    int v = bp_[t]; int enough = L >= BJ->demand[v] - EPS; // 下一个配送点与货够否 / next delivery and whether the load is enough
    if (enough) {                                // 配送 / deliver
        double L2 = L - BJ->demand[v]; L2 += fmin(BJ->Q - L2, BJ->stock[v]); // 卸货后装车 / unload, then load
        used[v]++; srv[v] = 1; brute(t + 1, v, L2, d + BJ->dist[pos * n + v], used, srv); used[v]--; srv[v] = 0; // 递归并复原 / recurse and undo
    }                                            // 判断结束 / end of check
    if (!bant && enough) return;                 // 被动规则 / reactive rule
    for (int h = 0; h < n; h++) {                // 每个补货点（满载时也允许，穷举不依赖三角不等式的论证）/ every reload node (allowed even when full, so the search does not rely on the triangle argument)
        if (!srv[h] || h == pos || used[h] >= BJ->vmax[h]) continue; // 不合法 / illegal
        used[h]++; brute(t, h, fmin(BJ->Q, L + BJ->stock[h]), d + BJ->dist[pos * n + h], used, srv); used[h]--; // 递归并复原 / recurse and undo
    }                                            // 循环结束 / end of loop
}                                                // brute 结束 / end of brute

static unsigned long long xs = 88172645463325252ULL; // 自检用的随机数状态 / random state of the self-test
static double urand(void) { xs ^= xs << 13; xs ^= xs >> 7; xs ^= xs << 17; return (double)(xs >> 11) / 9007199254740992.0; } // xorshift 均匀数 / xorshift uniform

static int selftest(int cases) {                 // 随机小实例：标签法与穷举逐个对照 / random small instances: labels against exhaustive search
    int bad = 0, feas = 0, differ_modes = 0, multi = 0; // 不符、可行、两种规则结果不同、需要多轮的个数 / mismatches, feasible, rules differ, solves needing several passes
    for (int c = 0; c < cases; c++) {            // 逐个实例 / case by case
        Inst J; memset(&J, 0, sizeof J); int n = 5 + (int)(urand() * 3); double x[8], y[8]; // 5–7 个节点 / five to seven nodes
        double dist[64], dem[8], stk[8]; int vm[8], perm[8]; // 数据 / data
        J.n = n; J.Q = 10.0; J.dist = dist; J.demand = dem; J.stock = stk; J.vmax = vm; // 填入 / fill in
        for (int i = 0; i < n; i++) { x[i] = urand() * 10; y[i] = urand() * 10; dem[i] = i ? 1 + floor(urand() * 9) : 0; stk[i] = urand() < 0.3 ? 0.0 : floor(urand() * 11); vm[i] = 1 + (int)(urand() * 3); perm[i] = i + 1; } // 随机坐标、需求、供给、经过次数 / random data
        stk[0] = 10.0; vm[0] = 2 + (int)(urand() * 2); // 车场 / depot
        for (int i = 0; i < n; i++) for (int j = 0; j < n; j++) dist[i * n + j] = hypot(x[i] - x[j], y[i] - y[j]); // 平面距离 / planar distances
        double res[2];                           // 两种规则的结果 / results of the two rules
        for (int a = 0; a <= 1; a++) {           // 被动、预先 / reactive, anticipatory
            int used[8] = {0}; unsigned char srv[8] = {0}; used[0] = 1; srv[0] = 1; // 初始状态 / initial state
            BJ = &J; bp_ = perm; bD = n - 1; bant = a; bbest = 1e18; brute(0, 0, fmin(J.Q, stk[0]), 0.0, used, srv); // 穷举 / exhaustive search
            int ex, ps; double o = solve(&J, perm, n - 1, a, 1e18, &ex, &ps); // 标签法 / labels
            double rp = o < 1e17 ? replay(&J, ev_kind, ev_node, nev, n - 1, !a) : 1e18; // 重放 / replay
            if (fabs(o - bbest) > 1e-7 || !ex || (o < 1e17 && fabs(rp - o) > 1e-7)) { bad++; printf("selftest MISMATCH case=%d antic=%d labels=%.9f brute=%.9f replay=%.9f exact=%d\n", c, a, o, bbest, rp, ex); } // 不符则报告 / report a mismatch
            res[a] = o; if (ps > 1) multi++;     // 记下 / store
        }                                        // 循环结束 / end of loop
        if (res[1] < 1e17) feas++;               // 可行 / feasible
        if (fabs(res[0] - res[1]) > 1e-7) differ_modes++; // 两种规则不同 / the rules differ
    }                                            // 循环结束 / end of loop
    printf("selftest cases=%d feasible(anticipatory)=%d rules_differ=%d solves_with_several_passes=%d mismatches=%d\n", cases, feas, differ_modes, multi, bad); // 汇总 / summary
    return bad;                                  // 返回不符个数 / return mismatches
}                                                // selftest 结束 / end of selftest

int main(int argc, char **argv) {                // 主程序 / main
    if (argc < 3) { fprintf(stderr, "usage: exact_decoder <root> <perms.txt> [KCAP] [mod] [rem] [reactive 0/1] [slack0 km] [plans.txt]\n"); return 1; } // 参数 / arguments
    g_root = argv[1];                            // 项目根目录 / project root
    if (argc > 3) KCAP = atol(argv[3]);          // 标签上限 / label cap
    int mod = argc > 4 ? atoi(argv[4]) : 1, rm = argc > 5 ? atoi(argv[5]) : 0, doreact = argc > 6 ? atoi(argv[6]) : 1; // 分片与是否算被动规则 / sharding and whether to run the reactive rule
    if (argc > 7) G0 = atof(argv[7]);            // 上界逐步放宽的起始余量 / first slack of the stepwise bound
    FILE *fplan = argc > 8 ? fopen(argv[8], "w") : NULL; // 可选：把每条最优方案写入文件 / optional: write every optimal plan to a file
    que = (QItem *)xmalloc(sizeof(QItem) * (size_t)QCAP); arena = (Prov *)xmalloc(sizeof(Prov) * (size_t)ACAP); // 队列与来历表 / queue and arena
    int bad = selftest(20000); fflush(stdout); if (bad) return 2; // 先自检，不过即停 / self-test first, stop on failure
    FILE *fp = fopen(argv[2], "r"); if (!fp) die("perms"); // 打开记录 / open the records
    Inst *K = NULL; double kq = -1, kr = -1; DecWork *w = decwork_new(100); // 实例缓存与解码区 / instance cache and workspace
    char grp[32], alg[32]; int seed, sh, rl, len, line = 0; double q, r, dist; int perm[128]; // 字段 / fields
    printf("grp\talg\tseed\tq\tr\tgreedy\tshortage\tantic_opt\tantic_exact\tantic_passes\tantic_counted\tantic_maxkept\tantic_offered\tantic_sec\tantic_replay_ok\tn_reloads\treact_opt\treact_exact\treact_passes\treact_maxkept\treact_offered\treact_sec\treact_replay_ok\n"); // 表头 / header
    while (fscanf(fp, "%31s %31s %d %lf %lf %lf %d %d %d", grp, alg, &seed, &q, &r, &dist, &sh, &rl, &len) == 9) { // 读一条 / read one record
        for (int t = 0; t < len; t++) if (fscanf(fp, "%d", &perm[t]) != 1) die("perm"); // 读排列 / read the order
        if (line++ % mod != rm) continue;        // 不属于本分片 / not in this shard
        if (q != kq || r != kr) { if (K) inst_free(K); K = inst_korea100(400.0, 1.0, q, 5, r, 1000.0); kq = q; kr = r; } // 按 q、r 构造实例 / build the instance for q and r
        DecInfo info; decode_perm(K, perm, len, w, &info, NULL, NULL); // 论文的贪心解码 / the paper's greedy decoder
        double ub0 = info.shortage > EPS ? 1e18 : info.dist; // 贪心无缺货时作为初始上界 / greedy distance as the first bound when it has no shortage
        int e2, p2, e1 = 0, p1 = 0, nre = 0, c2; double t0 = wall_time(); st_gen = 0; st_maxkept = 0; // 计时与计数 / timing and counters
        double o2 = solve(K, perm, len, 1, ub0, &e2, &p2); double s2 = wall_time() - t0, g2 = st_gen; long m2 = st_maxkept; c2 = ntrack; // 允许预先补货 / anticipatory
        double rp2 = (e2 && o2 < 1e17) ? replay(K, ev_kind, ev_node, nev, len, 0) : -9; for (int e = 0; e < nev; e++) nre += ev_kind[e] == 'R'; // 重放复核并数补货次数 / replay and count reloads
        if (fplan) { fprintf(fplan, "%s %s %d %g %g %.6f %d", grp, alg, seed, q, r, o2, nev); for (int e = 0; e < nev; e++) fprintf(fplan, " %c%d", ev_kind[e], ev_node[e]); fprintf(fplan, "\n"); } // 写出方案：R 补货，D 配送 / write the plan: R reload, D delivery
        double o1 = -1, s1 = 0, g1 = 0, rp1 = -9; long m1 = 0; // 被动规则的结果 / reactive results
        if (doreact) { t0 = wall_time(); st_gen = 0; st_maxkept = 0; o1 = solve(K, perm, len, 0, ub0, &e1, &p1); s1 = wall_time() - t0; g1 = st_gen; m1 = st_maxkept; rp1 = (e1 && o1 < 1e17) ? replay(K, ev_kind, ev_node, nev, len, 1) : -9; } // 只许被动补货 / reactive only
        printf("%s\t%s\t%d\t%g\t%g\t%.4f\t%.4f\t%.4f\t%d\t%d\t%d\t%ld\t%.0f\t%.3f\t%d\t%d\t%.4f\t%d\t%d\t%ld\t%.0f\t%.3f\t%d\n", grp, alg, seed, q, r, info.dist, info.shortage, o2, e2, p2, c2, m2, g2, s2, fabs(rp2 - o2) < 1e-6, nre, o1, e1, p1, m1, g1, s1, fabs(rp1 - o1) < 1e-6); // 输出一行 / print one row
        fflush(stdout);                          // 及时输出 / flush
    }                                            // 读入结束 / end of reading
    fclose(fp); if (fplan) fclose(fplan); if (K) inst_free(K); decwork_free(w); // 关闭与释放 / close and free
    return 0;                                    // 结束 / done
}                                                // main 结束 / end of main


==> anc/src/exact_decoder.c <==
/* exact_decoder.c — M-ACO 可行性试验：固定配送顺序下的精确补货解码器                                            */
/* M-ACO feasibility test: exact reload decoder for a fixed delivery order                                      */
/* 方法：标签法；经过次数上限先全部放松，只对最优方案违反上限的节点逐步恢复计数，直到最优方案可行。             */
/* method: labelling; the pass limits are relaxed first and restored only for the nodes whose limit the optimal  */
/* plan violates, until the optimal plan is feasible (a relaxation whose optimum is feasible is solved exactly). */
/* 新写的原型程序；论文发布的程序（mita.h 及 src/ 下各文件）只调用、不改动。                                   */
/* a new prototype; the released program (mita.h and the files under src/) is only called, never modified       */
#include "mita.h"                                // 公共头文件（论文发布的程序）/ common header of the released program
#include <stdlib.h>                              // 内存分配与排序 / allocation and sorting
#include <string.h>                              // 内存复制 / memory copy
#include <math.h>                                // 数学函数 / maths

#define NMAX 104                                 // 节点数上限 / node limit
#define TMAX 16                                  // 恢复计数的节点数上限（超过即记为“非精确”）/ limit of nodes with restored counting (beyond it the exact flag is cleared)
#define EPS 1e-9                                 // 数值容差（只用于可行性判断与上界剪枝）/ tolerance (feasibility checks and bound pruning only)

typedef struct {                                 // 一个标签 / one label
    double dist, L;                              // 已走里程、当前载货 / distance so far, current load
    unsigned char rc[TMAX];                      // 恢复计数的各节点已补货次数 / reloads made at the counted nodes
    int prov;                                    // 来历表中的下标 / index into the provenance arena
    int dead;                                    // 是否已被支配 / dominated flag
} Lab;                                           // Lab 结束 / end of Lab

typedef struct { int parent; unsigned char node, kind; } Prov; // 来历：上一个事件、节点、类型（R 补货，D 配送）/ provenance: previous event, node, kind (R reload, D delivery)
typedef struct { Lab *a; long n, cap; } List;    // 标签表 / a list of labels
typedef struct { int node; long idx; } QItem;    // 待扩展项 / an item waiting for extension

static const Inst *I;                            // 实例 / instance
static const int *pi;                            // 配送顺序 / delivery order
static int D, antic;                             // 顺序长度、是否允许预先补货 / order length, anticipatory flag
static double UB, rem[NMAX + 2];                 // 上界、剩余直达里程 / upper bound, remaining direct length
static unsigned char served[NMAX];               // 已服务的节点 / nodes served so far
static int tidx[NMAX], ntrack;                   // 节点在计数向量中的位置（-1 为不计数）、计数节点个数 / position in the count vector (-1: not counted), number of counted nodes
static List lst[NMAX], nxt, cur;                 // 本段各节点的标签表、下一步的标签表、当前步的标签表 / per-node lists of this leg, next step, current step
static QItem *que; static long qh, qt, QCAP = 4000000; // 队列及容量 / queue and capacity
static Prov *arena; static long na, ACAP = 60000000; // 来历表及容量 / provenance arena and capacity
static long KCAP = 200000;                       // 每步保留标签数上限（超过即截断，结果不再精确）/ labels kept per step (beyond it we truncate and exactness is lost)
static int f_trunc;                              // 截断标记 / truncation flag
static char ev_kind[16 * NMAX]; static int ev_node[16 * NMAX]; static int nev; // 最优方案的事件序列 / event list of the best plan
static double st_gen;                            // 累计试图加入的标签数（计算量的度量）/ labels offered in total (a measure of work)
static long st_maxkept;                          // 单步保留标签数的最大值 / largest kept set over the steps
static double G0 = 0.0;                          // 上界逐步放宽的起始余量（km；0 表示不用，直接以贪心里程为上界）/ first slack of the stepwise bound (km; 0 = off, the greedy distance is the bound)

static int rc_le(const unsigned char *a, const unsigned char *b) { // a 的每个分量都不超过 b（分量均小于 128）/ a <= b in every component (components below 128)
    const unsigned long long H = 0x8080808080808080ULL; // 每字节最高位 / top bit of every byte
    for (int w = 0; w < TMAX / 8; w++) {         // 逐个 64 位字 / word by word
        unsigned long long x, y; memcpy(&x, a + 8 * w, 8); memcpy(&y, b + 8 * w, 8); // 取出两个字 / load both words
        if ((((y | H) - x) & H) != H) return 0;  // 某个字节 a>b / some byte has a>b
    }                                            // 循环结束 / end of loop
    return 1;                                    // 全部不超过 / all components pass
}                                                // rc_le 结束 / end of rc_le

/* 支配规则（两个标签在同一节点、同一步）/ dominance rule (two labels at the same node and step)                 */
/* 允许预先补货：y 支配 x，当 y 里程不长、载货不少、计数节点的补货次数都不多。x 的任何后续方案 y 都能照做，      */
/* 每一步载货不少（装车量 min(Q-L,s) 使载货对 L 单调）；y 已满载而 x 要补货的那一步，y 直接跳过，                */
/* 由三角不等式里程不增。                                                                                       */
/* anticipatory: y dominates x when y is no longer, no lighter and has no more counted reloads; y can copy any   */
/* continuation of x with at least the same load (loading min(Q-L,s) is monotone in L) and skips a reload when   */
/* already full, which by the triangle inequality is no longer.                                                  */
/* 只许被动补货：能否补货取决于“货够不够”，载货多不一定更好；只在载货相等时才判支配。                           */
/* reactive only: whether a reload is allowed depends on the load, so dominance needs equal loads.               */
static int dominates(const Lab *y, const Lab *x) { // y 是否支配 x / does y dominate x
    if (y->dist > x->dist) return 0;             // 里程更长：不支配 / longer: no
    if (antic ? (y->L < x->L) : (y->L != x->L)) return 0; // 载货条件不成立 / load condition fails
    return rc_le(y->rc, x->rc);                  // 再比补货次数 / then the reload counts
}                                                // dominates 结束 / end of dominates

static long insert(List *l, const Lab *x) {      // 把 x 加入表 l；被支配则返回 -1，否则返回下标 / add x to list l; -1 if dominated, else its index
    st_gen += 1.0;                               // 计数 / count
    for (long i = 0; i < l->n; i++) {            // 与表中每个标签比较 / compare with every label of the list
        Lab *y = &l->a[i];                       // 已有标签 / an existing label
        if (y->dead) continue;                   // 已删除 / deleted
        if (dominates(y, x)) return -1;          // x 被支配 / x is dominated
        if (dominates(x, y)) y->dead = 1;        // 旧标签被支配 / the old label is dominated
    }                                            // 循环结束 / end of loop
    if (l->n == l->cap) { l->cap = l->cap ? 2 * l->cap : 64; l->a = (Lab *)xrealloc(l->a, sizeof(Lab) * (size_t)l->cap); } // 扩容 / grow
    l->a[l->n] = *x; l->a[l->n].dead = 0;        // 加入 / append
    return l->n++;                               // 返回下标 / return the index
}                                                // insert 结束 / end of insert

static int new_prov(int parent, int node, char kind) { // 在来历表中记一个事件 / record one event in the arena
    if (na >= ACAP) { f_trunc = 1; return -1; }  // 来历表已满：记为截断 / arena full: flag truncation
    arena[na].parent = parent; arena[na].node = (unsigned char)node; arena[na].kind = (unsigned char)kind; // 填写 / fill in
    return (int)na++;                            // 返回下标 / return the index
}                                                // new_prov 结束 / end of new_prov

static int cmp_lab(const void *a, const void *b) { // 按里程升序 / order by distance
    double x = ((const Lab *)a)->dist, y = ((const Lab *)b)->dist; return (x > y) - (x < y); // 比较 / compare
}                                                // cmp_lab 结束 / end of cmp_lab

/* 一轮求解：给定上界与计数节点集合，返回最短里程（无方案为 1e18）/ one pass for a given bound and set of counted nodes */
static double solve_pass(void) {                 // 一轮 / one pass
    int n = I->n; const double *Dm = I->dist; double Q = I->Q; // 规模、距离、载重 / size, distances, capacity
    f_trunc = 0; na = 0;                         // 清标记与来历表 / clear the flag and the arena
    rem[D + 1] = 0.0; rem[D] = Dm[pi[D - 1] * n + 0]; // 最后一点返回车场 / return from the last node
    for (int t = D - 1; t >= 1; t--) rem[t] = rem[t + 1] + Dm[pi[t - 1] * n + pi[t]]; // 从 π_{t-1} 起的剩余直达里程 / remaining direct length from π_{t-1}
    memset(served, 0, sizeof served); served[0] = 1; // 只有车场已服务 / only the depot is served
    cur.n = 0; { Lab s; memset(&s, 0, sizeof s); s.L = fmin(Q, I->stock[0]); s.prov = -1; insert(&cur, &s); } // 从车场装货出发 / leave the depot loaded
    int done = 0;                                // 已完成的步数 / steps completed
    for (int t = 0; t < D; t++) {                // 逐个配送点 / delivery by delivery
        int u = t == 0 ? 0 : pi[t - 1], v = pi[t]; // 当前位置与下一个配送点 / current position and next delivery
        for (int h = 0; h < n; h++) lst[h].n = 0; // 清空各节点的表 / clear the per-node lists
        nxt.n = 0; qh = qt = 0;                  // 清空下一步与队列 / clear the next step and the queue
        for (long i = 0; i < cur.n; i++) { long k = insert(&lst[u], &cur.a[i]); if (k >= 0 && qt < QCAP) { que[qt].node = u; que[qt++].idx = k; } } // 当前步的标签放在 u 并入队 / put the current labels at u and queue them
        while (qh < qt) {                        // 逐个扩展 / extend one by one
            int p = que[qh].node; long xi = que[qh++].idx; // 取出一项 / pop an item
            if (lst[p].a[xi].dead) continue;     // 已被支配 / dominated meanwhile
            Lab x = lst[p].a[xi];                // 取标签（表可能扩容，故复制）/ copy the label (the list may be reallocated)
            int enough = x.L >= I->demand[v] - EPS; // 货是否够 / is the load enough
            if (enough) {                        // 货够：配送 / enough: deliver
                Lab y = x; y.dist = x.dist + Dm[p * n + v]; // 前往 v / drive to v
                if (y.dist + rem[t + 1] <= UB + EPS) { // 下界不超过上界 / within the bound
                    y.L -= I->demand[v]; y.L += fmin(Q - y.L, I->stock[v]); // 卸货后装车 / unload, then load
                    long k = insert(&nxt, &y);   // 加入下一步 / add to the next step
                    if (k >= 0) nxt.a[k].prov = new_prov(x.prov, v, 'D'); // 记来历 / record provenance
                }                                // 判断结束 / end of check
            }                                    // 判断结束 / end of check
            if (!antic && enough) continue;      // 只许被动补货：货够就不补 / reactive only: no reload when enough
            if (x.L >= Q) continue;              // 已满载，补货无益 / full already, a reload cannot help
            for (int h = 0; h < n; h++) {        // 每个补货点 / every reload node
                if (!served[h] || h == p) continue; // 未服务或就是当前点（无货的点也可经过，模型不禁止）/ unserved or the current node (an empty node may still be passed)
                int ti = tidx[h];                // 是否计数 / counted or not
                if (ti >= 0 && 1 + x.rc[ti] >= I->vmax[h]) continue; // 计数节点的经过次数已用完（配送或出发占 1 次）/ no pass left at a counted node (delivery or departure took one)
                double d2 = x.dist + Dm[p * n + h]; // 到补货点的里程 / distance at the reload node
                if (d2 + Dm[h * n + v] + rem[t + 1] > UB + EPS) continue; // 下界超过上界：剪枝 / prune by the bound
                Lab y = x; y.dist = d2; y.L = fmin(Q, x.L + I->stock[h]); if (ti >= 0) y.rc[ti]++; // 补货 / reload
                long k = insert(&lst[h], &y);    // 加入 h 的表 / add to the list of h
                if (k < 0) continue;             // 被支配 / dominated
                lst[h].a[k].prov = new_prov(x.prov, h, 'R'); // 记来历 / record provenance
                if (qt < QCAP) { que[qt].node = h; que[qt++].idx = k; } else f_trunc = 1; // 入队；队列满则记为截断 / queue it; a full queue flags truncation
            }                                    // 循环结束 / end of loop
        }                                        // 扩展结束 / end of extension
        cur.n = 0;                               // 下一步成为当前步 / the next step becomes current
        for (long i = 0; i < nxt.n; i++) if (!nxt.a[i].dead) { if (cur.n == cur.cap) { cur.cap = cur.cap ? 2 * cur.cap : 64; cur.a = (Lab *)xrealloc(cur.a, sizeof(Lab) * (size_t)cur.cap); } cur.a[cur.n++] = nxt.a[i]; } // 只留未被支配的 / keep the non-dominated ones
        if (cur.n > KCAP) { qsort(cur.a, (size_t)cur.n, sizeof(Lab), cmp_lab); cur.n = KCAP; f_trunc = 1; } // 超过上限：只留里程最短的 / over the cap: keep the shortest
        served[v] = 1; done = t + 1;             // π_t 已服务 / π_t is now served
        if (cur.n > st_maxkept) st_maxkept = cur.n; // 记最大值 / track the maximum
        if (cur.n == 0) break;                   // 无可行延伸 / no feasible extension
    }                                            // 循环结束 / end of loop
    double best = 1e18; int bp = -2;             // 最好值及其来历 / best value and its provenance
    if (done == D) for (long i = 0; i < cur.n; i++) { double f = cur.a[i].dist + Dm[pi[D - 1] * n + 0]; if (f < best) { best = f; bp = cur.a[i].prov; } } // 加返回车场 / add the return leg
    nev = 0;                                     // 清空事件 / clear the events
    if (bp >= 0) {                               // 回溯最优方案 / trace the best plan back
        int m = 0; for (int j = bp; j >= 0; j = arena[j].parent) m++; // 事件个数 / number of events
        if (m <= 16 * NMAX) { nev = m; for (int j = bp; j >= 0; j = arena[j].parent) { m--; ev_kind[m] = (char)arena[j].kind; ev_node[m] = arena[j].node; } } // 逆向填入 / fill backwards
    }                                            // 判断结束 / end of check
    return best;                                 // 返回 / return
}                                                // solve_pass 结束 / end of solve_pass

/* 完整求解：计数节点集合从空集开始，每轮把最优方案中超过经过次数上限的节点加入，直到方案可行。                  */
/* *exact=1 时返回值是精确最优（1e18 表示上界内无可行方案）；*exact=0 时返回值只是放松问题的值（下界）。          */
/* full solve by restoring counts step by step; with *exact=1 the value is the exact optimum (1e18: no feasible  */
/* plan within the bound); with *exact=0 it is only the value of a relaxation (a lower bound).                   */
static double solve(const Inst *inst, const int *perm, int len, int anticipatory, double ub0, int *exact, int *passes) { // 求解 / solve
    I = inst; pi = perm; D = len; antic = anticipatory; // 设定 / set up
    for (int h = 0; h < NMAX; h++) tidx[h] = -1; // 开始时都不计数 / nothing is counted at first
    ntrack = 0; *passes = 0; *exact = 0;         // 清零 / reset
    double lb = I->dist[pi[D - 1] * I->n + 0], gap = G0; // 最优值的下界（先取配送顺序的直达里程）、当前余量 / lower bound of the optimum (the direct length of the order at first), current slack
    for (int t = 0; t < D; t++) lb += I->dist[(t ? pi[t - 1] : 0) * I->n + pi[t]]; // 累加各段 / add the legs
    /* 上界逐步放宽：每轮只找“下界 + 余量”以内的方案。                                                         */
    /* （1）界内无方案：最优值大于本轮上界，下界提高到本轮上界，余量加倍；                                     */
    /* （2）界内最优方案违反经过次数上限：它的里程是新的下界，余量回到起始值，并对违反的节点恢复计数；           */
    /* （3）界内最优方案可行：它就是全局最优（更短的方案都在界内，已被搜索过）。                               */
    /* stepwise bound: every pass searches only within "lower bound + slack".                                   */
    /* (1) nothing within the bound: the optimum exceeds it, so the lower bound rises to it and the slack       */
    /*     doubles; (2) the optimal plan within the bound violates a pass limit: its length is the new lower    */
    /*     bound, the slack restarts and the violated nodes are counted; (3) the optimal plan within the bound  */
    /*     is feasible: it is the global optimum, since every shorter plan lies within the bound.               */
    double lb0 = lb;                             // 起始下界（用于判断余量是否已过大）/ the first lower bound (to tell when the slack is very large)
    UB = G0 > 0 ? fmin(ub0, lb + gap) : ub0;     // 本轮上界 / bound of this pass
    for (;;) {                                   // 逐轮 / pass by pass
        double r = solve_pass(); (*passes)++;    // 一轮 / one pass
        if (getenv("EXACT_DECODER_TRACE")) fprintf(stderr, "pass=%d bound=%.4f value=%.4f counted=%d maxkept=%ld offered=%.0f truncated=%d\n", *passes, UB, r, ntrack, st_maxkept, st_gen, f_trunc); // 可选的逐轮跟踪输出 / optional per-pass trace
        if (f_trunc) return r;                   // 截断：不精确 / truncated: not exact
        if (r >= 1e17) {                         // 界内（放松问题）无方案 / no plan of the relaxation within the bound
            if (UB >= ub0) { *exact = 1; return 1e18; } // 已是最终上界：原问题在上界内无方案 / final bound already: no plan exists within it
            lb = UB; gap *= 2.0; UB = gap > 100.0 * lb0 ? ub0 : fmin(ub0, lb + gap); // 下界提高、余量加倍（过大时直接用最终上界）/ raise the lower bound, double the slack (use the final bound once it is very large)
            continue;                            // 再求一轮 / next pass
        }                                        // 判断结束 / end of check
        int used[NMAX] = {0}, viol = 0; used[0] = 1; // 数各节点经过次数 / count the passes per node
        for (int e = 0; e < nev; e++) used[ev_node[e]]++; // 配送与补货各算一次 / deliveries and reloads count one each
        for (int h = 0; h < I->n; h++) if (used[h] > I->vmax[h]) { viol++; if (ntrack < TMAX) tidx[h] = ntrack++; else return r; } // 违反上限的节点开始计数（放不下则不精确）/ start counting at violated nodes (not exact if they do not fit)
        if (!viol) { *exact = 1; return r; }     // 方案可行：就是精确最优 / the plan is feasible: it is the exact optimum
        if (G0 > 0) { lb = r; gap = G0; UB = fmin(ub0, lb + gap); } // 放松问题的最优值是新的下界，余量回到起始值 / the optimum of the relaxation is the new lower bound; the slack restarts
    }                                            // 循环结束 / end of loop
}                                                // solve 结束 / end of solve

/* 独立复核：按模型规则从头重放事件序列，返回里程；违规返回负数 / independent replay under the model rules; negative on violation */
static double replay(const Inst *J, const char *kind, const int *node, int ne, int D_expect, int reactive) { // 重放 / replay
    int n = J->n, used[NMAX] = {0}, srv[NMAX] = {0}, cp = 0, nd = 0, e2; double Q = J->Q, L = fmin(Q, J->stock[0]), d = 0; // 状态 / state
    used[0] = 1; srv[0] = 1;                     // 出发算车场的一次经过 / the departure is one pass of the depot
    for (int e = 0; e < ne; e++) {               // 逐个事件 / event by event
        int h = node[e];                         // 节点 / node
        if (kind[e] == 'R') {                    // 补货 / reload
            if (!srv[h] || h == cp || used[h] >= J->vmax[h]) return -1; // 须已服务、非当前点、仍有经过次数 / served, not the current node, a pass left
            if (reactive) { for (e2 = e; e2 < ne && kind[e2] == 'R'; e2++) {} if (e2 >= ne || L >= J->demand[node[e2]] - EPS) return -5; } // 被动规则：只有货不够下一个配送点时才可补 / reactive rule: only when the load is short for the next delivery
            d += J->dist[cp * n + h]; L = fmin(Q, L + J->stock[h]); used[h]++; cp = h; // 前往并装车 / drive and load
        } else {                                 // 配送 / delivery
            if (srv[h] || L < J->demand[h] - EPS || used[h] >= J->vmax[h]) return -2; // 须未服务、货够、有经过次数 / unserved, enough load, a pass left
            d += J->dist[cp * n + h]; L -= J->demand[h]; L += fmin(Q - L, J->stock[h]); used[h]++; srv[h] = 1; cp = h; nd++; // 前往、卸货、装车 / drive, unload, load
        }                                        // 判断结束 / end of check
        if (L > Q + EPS || L < -EPS) return -3;  // 载货越界 / load out of range
    }                                            // 循环结束 / end of loop
    if (nd != D_expect) return -4;               // 配送点数不对 / wrong number of deliveries
    return d + J->dist[cp * n + 0];              // 加返回车场 / add the return leg
}                                                // replay 结束 / end of replay

/* ---------------------------------------------------------------- 自检：小实例上与穷举对照 / self-test against exhaustive search */
static const Inst *BJ; static const int *bp_; static int bD, bant; static double bbest; // 穷举用的全局量 / globals of the exhaustive search
static void brute(int t, int pos, double L, double d, int *used, unsigned char *srv) { // 穷举全部补货方案（不用支配规则，不放松上限）/ enumerate all reload plans (no dominance, no relaxation)
    int n = BJ->n;                               // 规模 / size
    if (d >= bbest - 1e-12) return;              // 不比已知最好值短：剪枝 / not shorter than the best known: prune
    if (t == bD) { double f = d + BJ->dist[pos * n + 0]; if (f < bbest) bbest = f; return; } // 全部配送完：返回车场 / all delivered: return
    int v = bp_[t]; int enough = L >= BJ->demand[v] - EPS; // 下一个配送点与货够否 / next delivery and whether the load is enough
    if (enough) {                                // 配送 / deliver
        double L2 = L - BJ->demand[v]; L2 += fmin(BJ->Q - L2, BJ->stock[v]); // 卸货后装车 / unload, then load
        used[v]++; srv[v] = 1; brute(t + 1, v, L2, d + BJ->dist[pos * n + v], used, srv); used[v]--; srv[v] = 0; // 递归并复原 / recurse and undo
    }                                            // 判断结束 / end of check
    if (!bant && enough) return;                 // 被动规则 / reactive rule
    for (int h = 0; h < n; h++) {                // 每个补货点（满载时也允许，穷举不依赖三角不等式的论证）/ every reload node (allowed even when full, so the search does not rely on the triangle argument)
        if (!srv[h] || h == pos || used[h] >= BJ->vmax[h]) continue; // 不合法 / illegal
        used[h]++; brute(t, h, fmin(BJ->Q, L + BJ->stock[h]), d + BJ->dist[pos * n + h], used, srv); used[h]--; // 递归并复原 / recurse and undo
    }                                            // 循环结束 / end of loop
}                                                // brute 结束 / end of brute

static unsigned long long xs = 88172645463325252ULL; // 自检用的随机数状态 / random state of the self-test
static double urand(void) { xs ^= xs << 13; xs ^= xs >> 7; xs ^= xs << 17; return (double)(xs >> 11) / 9007199254740992.0; } // xorshift 均匀数 / xorshift uniform

static int selftest(int cases) {                 // 随机小实例：标签法与穷举逐个对照 / random small instances: labels against exhaustive search
    int bad = 0, feas = 0, differ_modes = 0, multi = 0; // 不符、可行、两种规则结果不同、需要多轮的个数 / mismatches, feasible, rules differ, solves needing several passes
    for (int c = 0; c < cases; c++) {            // 逐个实例 / case by case
        Inst J; memset(&J, 0, sizeof J); int n = 5 + (int)(urand() * 3); double x[8], y[8]; // 5–7 个节点 / five to seven nodes
        double dist[64], dem[8], stk[8]; int vm[8], perm[8]; // 数据 / data
        J.n = n; J.Q = 10.0; J.dist = dist; J.demand = dem; J.stock = stk; J.vmax = vm; // 填入 / fill in
        for (int i = 0; i < n; i++) { x[i] = urand() * 10; y[i] = urand() * 10; dem[i] = i ? 1 + floor(urand() * 9) : 0; stk[i] = urand() < 0.3 ? 0.0 : floor(urand() * 11); vm[i] = 1 + (int)(urand() * 3); perm[i] = i + 1; } // 随机坐标、需求、供给、经过次数 / random data
        stk[0] = 10.0; vm[0] = 2 + (int)(urand() * 2); // 车场 / depot
        for (int i = 0; i < n; i++) for (int j = 0; j < n; j++) dist[i * n + j] = hypot(x[i] - x[j], y[i] - y[j]); // 平面距离 / planar distances
        double res[2];                           // 两种规则的结果 / results of the two rules
        for (int a = 0; a <= 1; a++) {           // 被动、预先 / reactive, anticipatory
            int used[8] = {0}; unsigned char srv[8] = {0}; used[0] = 1; srv[0] = 1; // 初始状态 / initial state
            BJ = &J; bp_ = perm; bD = n - 1; bant = a; bbest = 1e18; brute(0, 0, fmin(J.Q, stk[0]), 0.0, used, srv); // 穷举 / exhaustive search
            int ex, ps; double o = solve(&J, perm, n - 1, a, 1e18, &ex, &ps); // 标签法 / labels
            double rp = o < 1e17 ? replay(&J, ev_kind, ev_node, nev, n - 1, !a) : 1e18; // 重放 / replay
            if (fabs(o - bbest) > 1e-7 || !ex || (o < 1e17 && fabs(rp - o) > 1e-7)) { bad++; printf("selftest MISMATCH case=%d antic=%d labels=%.9f brute=%.9f replay=%.9f exact=%d\n", c, a, o, bbest, rp, ex); } // 不符则报告 / report a mismatch
            res[a] = o; if (ps > 1) multi++;     // 记下 / store
        }                                        // 循环结束 / end of loop
        if (res[1] < 1e17) feas++;               // 可行 / feasible
        if (fabs(res[0] - res[1]) > 1e-7) differ_modes++; // 两种规则不同 / the rules differ
    }                                            // 循环结束 / end of loop
    printf("selftest cases=%d feasible(anticipatory)=%d rules_differ=%d solves_with_several_passes=%d mismatches=%d\n", cases, feas, differ_modes, multi, bad); // 汇总 / summary
    return bad;                                  // 返回不符个数 / return mismatches
}                                                // selftest 结束 / end of selftest

int main(int argc, char **argv) {                // 主程序 / main
    if (argc < 3) { fprintf(stderr, "usage: exact_decoder <root> <perms.txt> [KCAP] [mod] [rem] [reactive 0/1] [slack0 km] [plans.txt]\n"); return 1; } // 参数 / arguments
    g_root = argv[1];                            // 项目根目录 / project root
    if (argc > 3) KCAP = atol(argv[3]);          // 标签上限 / label cap
    int mod = argc > 4 ? atoi(argv[4]) : 1, rm = argc > 5 ? atoi(argv[5]) : 0, doreact = argc > 6 ? atoi(argv[6]) : 1; // 分片与是否算被动规则 / sharding and whether to run the reactive rule
    if (argc > 7) G0 = atof(argv[7]);            // 上界逐步放宽的起始余量 / first slack of the stepwise bound
    FILE *fplan = argc > 8 ? fopen(argv[8], "w") : NULL; // 可选：把每条最优方案写入文件 / optional: write every optimal plan to a file
    que = (QItem *)xmalloc(sizeof(QItem) * (size_t)QCAP); arena = (Prov *)xmalloc(sizeof(Prov) * (size_t)ACAP); // 队列与来历表 / queue and arena
    int bad = selftest(20000); fflush(stdout); if (bad) return 2; // 先自检，不过即停 / self-test first, stop on failure
    FILE *fp = fopen(argv[2], "r"); if (!fp) die("perms"); // 打开记录 / open the records
    Inst *K = NULL; double kq = -1, kr = -1; DecWork *w = decwork_new(100); // 实例缓存与解码区 / instance cache and workspace
    char grp[32], alg[32]; int seed, sh, rl, len, line = 0; double q, r, dist; int perm[128]; // 字段 / fields
    printf("grp\talg\tseed\tq\tr\tgreedy\tshortage\tantic_opt\tantic_exact\tantic_passes\tantic_counted\tantic_maxkept\tantic_offered\tantic_sec\tantic_replay_ok\tn_reloads\treact_opt\treact_exact\treact_passes\treact_maxkept\treact_offered\treact_sec\treact_replay_ok\n"); // 表头 / header
    while (fscanf(fp, "%31s %31s %d %lf %lf %lf %d %d %d", grp, alg, &seed, &q, &r, &dist, &sh, &rl, &len) == 9) { // 读一条 / read one record
        for (int t = 0; t < len; t++) if (fscanf(fp, "%d", &perm[t]) != 1) die("perm"); // 读排列 / read the order
        if (line++ % mod != rm) continue;        // 不属于本分片 / not in this shard
        if (q != kq || r != kr) { if (K) inst_free(K); K = inst_korea100(400.0, 1.0, q, 5, r, 1000.0); kq = q; kr = r; } // 按 q、r 构造实例 / build the instance for q and r
        DecInfo info; decode_perm(K, perm, len, w, &info, NULL, NULL); // 论文的贪心解码 / the paper's greedy decoder
        double ub0 = info.shortage > EPS ? 1e18 : info.dist; // 贪心无缺货时作为初始上界 / greedy distance as the first bound when it has no shortage
        int e2, p2, e1 = 0, p1 = 0, nre = 0, c2; double t0 = wall_time(); st_gen = 0; st_maxkept = 0; // 计时与计数 / timing and counters
        double o2 = solve(K, perm, len, 1, ub0, &e2, &p2); double s2 = wall_time() - t0, g2 = st_gen; long m2 = st_maxkept; c2 = ntrack; // 允许预先补货 / anticipatory
        double rp2 = (e2 && o2 < 1e17) ? replay(K, ev_kind, ev_node, nev, len, 0) : -9; for (int e = 0; e < nev; e++) nre += ev_kind[e] == 'R'; // 重放复核并数补货次数 / replay and count reloads
        if (fplan) { fprintf(fplan, "%s %s %d %g %g %.6f %d", grp, alg, seed, q, r, o2, nev); for (int e = 0; e < nev; e++) fprintf(fplan, " %c%d", ev_kind[e], ev_node[e]); fprintf(fplan, "\n"); } // 写出方案：R 补货，D 配送 / write the plan: R reload, D delivery
        double o1 = -1, s1 = 0, g1 = 0, rp1 = -9; long m1 = 0; // 被动规则的结果 / reactive results
        if (doreact) { t0 = wall_time(); st_gen = 0; st_maxkept = 0; o1 = solve(K, perm, len, 0, ub0, &e1, &p1); s1 = wall_time() - t0; g1 = st_gen; m1 = st_maxkept; rp1 = (e1 && o1 < 1e17) ? replay(K, ev_kind, ev_node, nev, len, 1) : -9; } // 只许被动补货 / reactive only
        printf("%s\t%s\t%d\t%g\t%g\t%.4f\t%.4f\t%.4f\t%d\t%d\t%d\t%ld\t%.0f\t%.3f\t%d\t%d\t%.4f\t%d\t%d\t%ld\t%.0f\t%.3f\t%d\n", grp, alg, seed, q, r, info.dist, info.shortage, o2, e2, p2, c2, m2, g2, s2, fabs(rp2 - o2) < 1e-6, nre, o1, e1, p1, m1, g1, s1, fabs(rp1 - o1) < 1e-6); // 输出一行 / print one row
        fflush(stdout);                          // 及时输出 / flush
    }                                            // 读入结束 / end of reading
    fclose(fp); if (fplan) fclose(fplan); if (K) inst_free(K); decwork_free(w); // 关闭与释放 / close and free
    return 0;                                    // 结束 / done
}                                                // main 结束 / end of main


==> anc/src/exact_decoder_sweep.c <==
/* exact_decoder_sweep.c — 由 exact_decoder.c（上界逐步放宽版）派生：实例参数 Q、alpha、V1 可由环境变量 EXD_Q、EXD_ALPHA、EXD_V1 设定，其余相同 */
/* derived from exact_decoder.c (stepwise-bound version): Q, alpha and V1 may be set by the environment variables EXD_Q, EXD_ALPHA, EXD_V1; otherwise identical */
/* exact_decoder.c — M-ACO 可行性试验：固定配送顺序下的精确补货解码器                                            */
/* M-ACO feasibility test: exact reload decoder for a fixed delivery order                                      */
/* 方法：标签法；经过次数上限先全部放松，只对最优方案违反上限的节点逐步恢复计数，直到最优方案可行。             */
/* method: labelling; the pass limits are relaxed first and restored only for the nodes whose limit the optimal  */
/* plan violates, until the optimal plan is feasible (a relaxation whose optimum is feasible is solved exactly). */
/* 新写的原型程序；论文发布的程序（mita.h 及 src/ 下各文件）只调用、不改动。                                   */
/* a new prototype; the released program (mita.h and the files under src/) is only called, never modified       */
#include "mita.h"                                // 公共头文件（论文发布的程序）/ common header of the released program
#include <stdlib.h>                              // 内存分配与排序 / allocation and sorting
#include <string.h>                              // 内存复制 / memory copy
#include <math.h>                                // 数学函数 / maths

#define NMAX 104                                 // 节点数上限 / node limit
#define TMAX 16                                  // 恢复计数的节点数上限（超过即记为“非精确”）/ limit of nodes with restored counting (beyond it the exact flag is cleared)
#define EPS 1e-9                                 // 数值容差（只用于可行性判断与上界剪枝）/ tolerance (feasibility checks and bound pruning only)

typedef struct {                                 // 一个标签 / one label
    double dist, L;                              // 已走里程、当前载货 / distance so far, current load
    unsigned char rc[TMAX];                      // 恢复计数的各节点已补货次数 / reloads made at the counted nodes
    int prov;                                    // 来历表中的下标 / index into the provenance arena
    int dead;                                    // 是否已被支配 / dominated flag
} Lab;                                           // Lab 结束 / end of Lab

typedef struct { int parent; unsigned char node, kind; } Prov; // 来历：上一个事件、节点、类型（R 补货，D 配送）/ provenance: previous event, node, kind (R reload, D delivery)
typedef struct { Lab *a; long n, cap; } List;    // 标签表 / a list of labels
typedef struct { int node; long idx; } QItem;    // 待扩展项 / an item waiting for extension

static const Inst *I;                            // 实例 / instance
static const int *pi;                            // 配送顺序 / delivery order
static int D, antic;                             // 顺序长度、是否允许预先补货 / order length, anticipatory flag
static double UB, rem[NMAX + 2];                 // 上界、剩余直达里程 / upper bound, remaining direct length
static unsigned char served[NMAX];               // 已服务的节点 / nodes served so far
static int tidx[NMAX], ntrack;                   // 节点在计数向量中的位置（-1 为不计数）、计数节点个数 / position in the count vector (-1: not counted), number of counted nodes
static List lst[NMAX], nxt, cur;                 // 本段各节点的标签表、下一步的标签表、当前步的标签表 / per-node lists of this leg, next step, current step
static QItem *que; static long qh, qt, QCAP = 4000000; // 队列及容量 / queue and capacity
static Prov *arena; static long na, ACAP = 60000000; // 来历表及容量 / provenance arena and capacity
static long KCAP = 200000;                       // 每步保留标签数上限（超过即截断，结果不再精确）/ labels kept per step (beyond it we truncate and exactness is lost)
static int f_trunc;                              // 截断标记 / truncation flag
static char ev_kind[16 * NMAX]; static int ev_node[16 * NMAX]; static int nev; // 最优方案的事件序列 / event list of the best plan
static double st_gen;                            // 累计试图加入的标签数（计算量的度量）/ labels offered in total (a measure of work)
static long st_maxkept;                          // 单步保留标签数的最大值 / largest kept set over the steps
static double g_direct;                          // 配送顺序本身的直达里程 / direct length of the order itself
static double G0 = 0.0;                          // 上界逐步放宽的起始余量（km；0 表示不用，直接以贪心里程为上界）/ first slack of the stepwise bound (km; 0 = off, the greedy distance is the bound)

static int rc_le(const unsigned char *a, const unsigned char *b) { // a 的每个分量都不超过 b（分量均小于 128）/ a <= b in every component (components below 128)
    const unsigned long long H = 0x8080808080808080ULL; // 每字节最高位 / top bit of every byte
    for (int w = 0; w < TMAX / 8; w++) {         // 逐个 64 位字 / word by word
        unsigned long long x, y; memcpy(&x, a + 8 * w, 8); memcpy(&y, b + 8 * w, 8); // 取出两个字 / load both words
        if ((((y | H) - x) & H) != H) return 0;  // 某个字节 a>b / some byte has a>b
    }                                            // 循环结束 / end of loop
    return 1;                                    // 全部不超过 / all components pass
}                                                // rc_le 结束 / end of rc_le

/* 支配规则（两个标签在同一节点、同一步）/ dominance rule (two labels at the same node and step)                 */
/* 允许预先补货：y 支配 x，当 y 里程不长、载货不少、计数节点的补货次数都不多。x 的任何后续方案 y 都能照做，      */
/* 每一步载货不少（装车量 min(Q-L,s) 使载货对 L 单调）；y 已满载而 x 要补货的那一步，y 直接跳过，                */
/* 由三角不等式里程不增。                                                                                       */
/* anticipatory: y dominates x when y is no longer, no lighter and has no more counted reloads; y can copy any   */
/* continuation of x with at least the same load (loading min(Q-L,s) is monotone in L) and skips a reload when   */
/* already full, which by the triangle inequality is no longer.                                                  */
/* 只许被动补货：能否补货取决于“货够不够”，载货多不一定更好；只在载货相等时才判支配。                           */
/* reactive only: whether a reload is allowed depends on the load, so dominance needs equal loads.               */
static int dominates(const Lab *y, const Lab *x) { // y 是否支配 x / does y dominate x
    if (y->dist > x->dist) return 0;             // 里程更长：不支配 / longer: no
    if (antic ? (y->L < x->L) : (y->L != x->L)) return 0; // 载货条件不成立 / load condition fails
    return rc_le(y->rc, x->rc);                  // 再比补货次数 / then the reload counts
}                                                // dominates 结束 / end of dominates

static long insert(List *l, const Lab *x) {      // 把 x 加入表 l；被支配则返回 -1，否则返回下标 / add x to list l; -1 if dominated, else its index
    st_gen += 1.0;                               // 计数 / count
    for (long i = 0; i < l->n; i++) {            // 与表中每个标签比较 / compare with every label of the list
        Lab *y = &l->a[i];                       // 已有标签 / an existing label
        if (y->dead) continue;                   // 已删除 / deleted
        if (dominates(y, x)) return -1;          // x 被支配 / x is dominated
        if (dominates(x, y)) y->dead = 1;        // 旧标签被支配 / the old label is dominated
    }                                            // 循环结束 / end of loop
    if (l->n == l->cap) { l->cap = l->cap ? 2 * l->cap : 64; l->a = (Lab *)xrealloc(l->a, sizeof(Lab) * (size_t)l->cap); } // 扩容 / grow
    l->a[l->n] = *x; l->a[l->n].dead = 0;        // 加入 / append
    return l->n++;                               // 返回下标 / return the index
}                                                // insert 结束 / end of insert

static int new_prov(int parent, int node, char kind) { // 在来历表中记一个事件 / record one event in the arena
    if (na >= ACAP) { f_trunc = 1; return -1; }  // 来历表已满：记为截断 / arena full: flag truncation
    arena[na].parent = parent; arena[na].node = (unsigned char)node; arena[na].kind = (unsigned char)kind; // 填写 / fill in
    return (int)na++;                            // 返回下标 / return the index
}                                                // new_prov 结束 / end of new_prov

static int cmp_lab(const void *a, const void *b) { // 按里程升序 / order by distance
    double x = ((const Lab *)a)->dist, y = ((const Lab *)b)->dist; return (x > y) - (x < y); // 比较 / compare
}                                                // cmp_lab 结束 / end of cmp_lab

/* 一轮求解：给定上界与计数节点集合，返回最短里程（无方案为 1e18）/ one pass for a given bound and set of counted nodes */
static double solve_pass(void) {                 // 一轮 / one pass
    int n = I->n; const double *Dm = I->dist; double Q = I->Q; // 规模、距离、载重 / size, distances, capacity
    f_trunc = 0; na = 0;                         // 清标记与来历表 / clear the flag and the arena
    rem[D + 1] = 0.0; rem[D] = Dm[pi[D - 1] * n + 0]; // 最后一点返回车场 / return from the last node
    for (int t = D - 1; t >= 1; t--) rem[t] = rem[t + 1] + Dm[pi[t - 1] * n + pi[t]]; // 从 π_{t-1} 起的剩余直达里程 / remaining direct length from π_{t-1}
    memset(served, 0, sizeof served); served[0] = 1; // 只有车场已服务 / only the depot is served
    cur.n = 0; { Lab s; memset(&s, 0, sizeof s); s.L = fmin(Q, I->stock[0]); s.prov = -1; insert(&cur, &s); } // 从车场装货出发 / leave the depot loaded
    int done = 0;                                // 已完成的步数 / steps completed
    for (int t = 0; t < D; t++) {                // 逐个配送点 / delivery by delivery
        int u = t == 0 ? 0 : pi[t - 1], v = pi[t]; // 当前位置与下一个配送点 / current position and next delivery
        for (int h = 0; h < n; h++) lst[h].n = 0; // 清空各节点的表 / clear the per-node lists
        nxt.n = 0; qh = qt = 0;                  // 清空下一步与队列 / clear the next step and the queue
        for (long i = 0; i < cur.n; i++) { long k = insert(&lst[u], &cur.a[i]); if (k >= 0 && qt < QCAP) { que[qt].node = u; que[qt++].idx = k; } } // 当前步的标签放在 u 并入队 / put the current labels at u and queue them
        while (qh < qt) {                        // 逐个扩展 / extend one by one
            int p = que[qh].node; long xi = que[qh++].idx; // 取出一项 / pop an item
            if (lst[p].a[xi].dead) continue;     // 已被支配 / dominated meanwhile
            Lab x = lst[p].a[xi];                // 取标签（表可能扩容，故复制）/ copy the label (the list may be reallocated)
            int enough = x.L >= I->demand[v] - EPS; // 货是否够 / is the load enough
            if (enough) {                        // 货够：配送 / enough: deliver
                Lab y = x; y.dist = x.dist + Dm[p * n + v]; // 前往 v / drive to v
                if (y.dist + rem[t + 1] <= UB + EPS) { // 下界不超过上界 / within the bound
                    y.L -= I->demand[v]; y.L += fmin(Q - y.L, I->stock[v]); // 卸货后装车 / unload, then load
                    long k = insert(&nxt, &y);   // 加入下一步 / add to the next step
                    if (k >= 0) nxt.a[k].prov = new_prov(x.prov, v, 'D'); // 记来历 / record provenance
                }                                // 判断结束 / end of check
            }                                    // 判断结束 / end of check
            if (!antic && enough) continue;      // 只许被动补货：货够就不补 / reactive only: no reload when enough
            if (x.L >= Q) continue;              // 已满载，补货无益 / full already, a reload cannot help
            for (int h = 0; h < n; h++) {        // 每个补货点 / every reload node
                if (!served[h] || h == p) continue; // 未服务或就是当前点（无货的点也可经过，模型不禁止）/ unserved or the current node (an empty node may still be passed)
                int ti = tidx[h];                // 是否计数 / counted or not
                if (ti >= 0 && 1 + x.rc[ti] >= I->vmax[h]) continue; // 计数节点的经过次数已用完（配送或出发占 1 次）/ no pass left at a counted node (delivery or departure took one)
                double d2 = x.dist + Dm[p * n + h]; // 到补货点的里程 / distance at the reload node
                if (d2 + Dm[h * n + v] + rem[t + 1] > UB + EPS) continue; // 下界超过上界：剪枝 / prune by the bound
                Lab y = x; y.dist = d2; y.L = fmin(Q, x.L + I->stock[h]); if (ti >= 0) y.rc[ti]++; // 补货 / reload
                long k = insert(&lst[h], &y);    // 加入 h 的表 / add to the list of h
                if (k < 0) continue;             // 被支配 / dominated
                lst[h].a[k].prov = new_prov(x.prov, h, 'R'); // 记来历 / record provenance
                if (qt < QCAP) { que[qt].node = h; que[qt++].idx = k; } else f_trunc = 1; // 入队；队列满则记为截断 / queue it; a full queue flags truncation
            }                                    // 循环结束 / end of loop
        }                                        // 扩展结束 / end of extension
        cur.n = 0;                               // 下一步成为当前步 / the next step becomes current
        for (long i = 0; i < nxt.n; i++) if (!nxt.a[i].dead) { if (cur.n == cur.cap) { cur.cap = cur.cap ? 2 * cur.cap : 64; cur.a = (Lab *)xrealloc(cur.a, sizeof(Lab) * (size_t)cur.cap); } cur.a[cur.n++] = nxt.a[i]; } // 只留未被支配的 / keep the non-dominated ones
        if (cur.n > KCAP) { qsort(cur.a, (size_t)cur.n, sizeof(Lab), cmp_lab); cur.n = KCAP; f_trunc = 1; } // 超过上限：只留里程最短的 / over the cap: keep the shortest
        served[v] = 1; done = t + 1;             // π_t 已服务 / π_t is now served
        if (cur.n > st_maxkept) st_maxkept = cur.n; // 记最大值 / track the maximum
        if (cur.n == 0) break;                   // 无可行延伸 / no feasible extension
    }                                            // 循环结束 / end of loop
    double best = 1e18; int bp = -2;             // 最好值及其来历 / best value and its provenance
    if (done == D) for (long i = 0; i < cur.n; i++) { double f = cur.a[i].dist + Dm[pi[D - 1] * n + 0]; if (f < best) { best = f; bp = cur.a[i].prov; } } // 加返回车场 / add the return leg
    nev = 0;                                     // 清空事件 / clear the events
    if (bp >= 0) {                               // 回溯最优方案 / trace the best plan back
        int m = 0; for (int j = bp; j >= 0; j = arena[j].parent) m++; // 事件个数 / number of events
        if (m <= 16 * NMAX) { nev = m; for (int j = bp; j >= 0; j = arena[j].parent) { m--; ev_kind[m] = (char)arena[j].kind; ev_node[m] = arena[j].node; } } // 逆向填入 / fill backwards
    }                                            // 判断结束 / end of check
    return best;                                 // 返回 / return
}                                                // solve_pass 结束 / end of solve_pass

/* 完整求解：计数节点集合从空集开始，每轮把最优方案中超过经过次数上限的节点加入，直到方案可行。                  */
/* *exact=1 时返回值是精确最优（1e18 表示上界内无可行方案）；*exact=0 时返回值只是放松问题的值（下界）。          */
/* full solve by restoring counts step by step; with *exact=1 the value is the exact optimum (1e18: no feasible  */
/* plan within the bound); with *exact=0 it is only the value of a relaxation (a lower bound).                   */
static double solve(const Inst *inst, const int *perm, int len, int anticipatory, double ub0, int *exact, int *passes) { // 求解 / solve
    I = inst; pi = perm; D = len; antic = anticipatory; // 设定 / set up
    for (int h = 0; h < NMAX; h++) tidx[h] = -1; // 开始时都不计数 / nothing is counted at first
    ntrack = 0; *passes = 0; *exact = 0;         // 清零 / reset
    double lb = I->dist[pi[D - 1] * I->n + 0], gap = G0; // 最优值的下界（先取配送顺序的直达里程）、当前余量 / lower bound of the optimum (the direct length of the order at first), current slack
    for (int t = 0; t < D; t++) lb += I->dist[(t ? pi[t - 1] : 0) * I->n + pi[t]]; // 累加各段 / add the legs
    /* 上界逐步放宽：每轮只找“下界 + 余量”以内的方案。                                                         */
    /* （1）界内无方案：最优值大于本轮上界，下界提高到本轮上界，余量加倍；                                     */
    /* （2）界内最优方案违反经过次数上限：它的里程是新的下界，余量回到起始值，并对违反的节点恢复计数；           */
    /* （3）界内最优方案可行：它就是全局最优（更短的方案都在界内，已被搜索过）。                               */
    /* stepwise bound: every pass searches only within "lower bound + slack".                                   */
    /* (1) nothing within the bound: the optimum exceeds it, so the lower bound rises to it and the slack       */
    /*     doubles; (2) the optimal plan within the bound violates a pass limit: its length is the new lower    */
    /*     bound, the slack restarts and the violated nodes are counted; (3) the optimal plan within the bound  */
    /*     is feasible: it is the global optimum, since every shorter plan lies within the bound.               */
    g_direct = lb; double lb0 = lb;                             // 起始下界（用于判断余量是否已过大）/ the first lower bound (to tell when the slack is very large)
    UB = G0 > 0 ? fmin(ub0, lb + gap) : ub0;     // 本轮上界 / bound of this pass
    for (;;) {                                   // 逐轮 / pass by pass
        double r = solve_pass(); (*passes)++;    // 一轮 / one pass
        if (getenv("EXACT_DECODER_TRACE")) fprintf(stderr, "pass=%d bound=%.4f value=%.4f counted=%d maxkept=%ld offered=%.0f truncated=%d\n", *passes, UB, r, ntrack, st_maxkept, st_gen, f_trunc); // 可选的逐轮跟踪输出 / optional per-pass trace
        if (f_trunc) return r;                   // 截断：不精确 / truncated: not exact
        if (r >= 1e17) {                         // 界内（放松问题）无方案 / no plan of the relaxation within the bound
            if (UB >= ub0) { *exact = 1; return 1e18; } // 已是最终上界：原问题在上界内无方案 / final bound already: no plan exists within it
            lb = UB; gap *= 2.0; UB = gap > 100.0 * lb0 ? ub0 : fmin(ub0, lb + gap); // 下界提高、余量加倍（过大时直接用最终上界）/ raise the lower bound, double the slack (use the final bound once it is very large)
            continue;                            // 再求一轮 / next pass
        }                                        // 判断结束 / end of check
        int used[NMAX] = {0}, viol = 0; used[0] = 1; // 数各节点经过次数 / count the passes per node
        for (int e = 0; e < nev; e++) used[ev_node[e]]++; // 配送与补货各算一次 / deliveries and reloads count one each
        for (int h = 0; h < I->n; h++) if (used[h] > I->vmax[h]) { viol++; if (ntrack < TMAX) tidx[h] = ntrack++; else return r; } // 违反上限的节点开始计数（放不下则不精确）/ start counting at violated nodes (not exact if they do not fit)
        if (!viol) { *exact = 1; return r; }     // 方案可行：就是精确最优 / the plan is feasible: it is the exact optimum
        if (G0 > 0) { lb = r; gap = G0; UB = fmin(ub0, lb + gap); } // 放松问题的最优值是新的下界，余量回到起始值 / the optimum of the relaxation is the new lower bound; the slack restarts
    }                                            // 循环结束 / end of loop
}                                                // solve 结束 / end of solve

/* 独立复核：按模型规则从头重放事件序列，返回里程；违规返回负数 / independent replay under the model rules; negative on violation */
static double replay(const Inst *J, const char *kind, const int *node, int ne, int D_expect, int reactive) { // 重放 / replay
    int n = J->n, used[NMAX] = {0}, srv[NMAX] = {0}, cp = 0, nd = 0, e2; double Q = J->Q, L = fmin(Q, J->stock[0]), d = 0; // 状态 / state
    used[0] = 1; srv[0] = 1;                     // 出发算车场的一次经过 / the departure is one pass of the depot
    for (int e = 0; e < ne; e++) {               // 逐个事件 / event by event
        int h = node[e];                         // 节点 / node
        if (kind[e] == 'R') {                    // 补货 / reload
            if (!srv[h] || h == cp || used[h] >= J->vmax[h]) return -1; // 须已服务、非当前点、仍有经过次数 / served, not the current node, a pass left
            if (reactive) { for (e2 = e; e2 < ne && kind[e2] == 'R'; e2++) {} if (e2 >= ne || L >= J->demand[node[e2]] - EPS) return -5; } // 被动规则：只有货不够下一个配送点时才可补 / reactive rule: only when the load is short for the next delivery
            d += J->dist[cp * n + h]; L = fmin(Q, L + J->stock[h]); used[h]++; cp = h; // 前往并装车 / drive and load
        } else {                                 // 配送 / delivery
            if (srv[h] || L < J->demand[h] - EPS || used[h] >= J->vmax[h]) return -2; // 须未服务、货够、有经过次数 / unserved, enough load, a pass left
            d += J->dist[cp * n + h]; L -= J->demand[h]; L += fmin(Q - L, J->stock[h]); used[h]++; srv[h] = 1; cp = h; nd++; // 前往、卸货、装车 / drive, unload, load
        }                                        // 判断结束 / end of check
        if (L > Q + EPS || L < -EPS) return -3;  // 载货越界 / load out of range
    }                                            // 循环结束 / end of loop
    if (nd != D_expect) return -4;               // 配送点数不对 / wrong number of deliveries
    return d + J->dist[cp * n + 0];              // 加返回车场 / add the return leg
}                                                // replay 结束 / end of replay

/* ---------------------------------------------------------------- 自检：小实例上与穷举对照 / self-test against exhaustive search */
static const Inst *BJ; static const int *bp_; static int bD, bant; static double bbest; // 穷举用的全局量 / globals of the exhaustive search
static void brute(int t, int pos, double L, double d, int *used, unsigned char *srv) { // 穷举全部补货方案（不用支配规则，不放松上限）/ enumerate all reload plans (no dominance, no relaxation)
    int n = BJ->n;                               // 规模 / size
    if (d >= bbest - 1e-12) return;              // 不比已知最好值短：剪枝 / not shorter than the best known: prune
    if (t == bD) { double f = d + BJ->dist[pos * n + 0]; if (f < bbest) bbest = f; return; } // 全部配送完：返回车场 / all delivered: return
    int v = bp_[t]; int enough = L >= BJ->demand[v] - EPS; // 下一个配送点与货够否 / next delivery and whether the load is enough
    if (enough) {                                // 配送 / deliver
        double L2 = L - BJ->demand[v]; L2 += fmin(BJ->Q - L2, BJ->stock[v]); // 卸货后装车 / unload, then load
        used[v]++; srv[v] = 1; brute(t + 1, v, L2, d + BJ->dist[pos * n + v], used, srv); used[v]--; srv[v] = 0; // 递归并复原 / recurse and undo
    }                                            // 判断结束 / end of check
    if (!bant && enough) return;                 // 被动规则 / reactive rule
    for (int h = 0; h < n; h++) {                // 每个补货点（满载时也允许，穷举不依赖三角不等式的论证）/ every reload node (allowed even when full, so the search does not rely on the triangle argument)
        if (!srv[h] || h == pos || used[h] >= BJ->vmax[h]) continue; // 不合法 / illegal
        used[h]++; brute(t, h, fmin(BJ->Q, L + BJ->stock[h]), d + BJ->dist[pos * n + h], used, srv); used[h]--; // 递归并复原 / recurse and undo
    }                                            // 循环结束 / end of loop
}                                                // brute 结束 / end of brute

static unsigned long long xs = 88172645463325252ULL; // 自检用的随机数状态 / random state of the self-test
static double urand(void) { xs ^= xs << 13; xs ^= xs >> 7; xs ^= xs << 17; return (double)(xs >> 11) / 9007199254740992.0; } // xorshift 均匀数 / xorshift uniform

static int selftest(int cases) {                 // 随机小实例：标签法与穷举逐个对照 / random small instances: labels against exhaustive search
    int bad = 0, feas = 0, differ_modes = 0, multi = 0; // 不符、可行、两种规则结果不同、需要多轮的个数 / mismatches, feasible, rules differ, solves needing several passes
    for (int c = 0; c < cases; c++) {            // 逐个实例 / case by case
        Inst J; memset(&J, 0, sizeof J); int n = 5 + (int)(urand() * 3); double x[8], y[8]; // 5–7 个节点 / five to seven nodes
        double dist[64], dem[8], stk[8]; int vm[8], perm[8]; // 数据 / data
        J.n = n; J.Q = 10.0; J.dist = dist; J.demand = dem; J.stock = stk; J.vmax = vm; // 填入 / fill in
        for (int i = 0; i < n; i++) { x[i] = urand() * 10; y[i] = urand() * 10; dem[i] = i ? 1 + floor(urand() * 9) : 0; stk[i] = urand() < 0.3 ? 0.0 : floor(urand() * 11); vm[i] = 1 + (int)(urand() * 3); perm[i] = i + 1; } // 随机坐标、需求、供给、经过次数 / random data
        stk[0] = 10.0; vm[0] = 2 + (int)(urand() * 2); // 车场 / depot
        for (int i = 0; i < n; i++) for (int j = 0; j < n; j++) dist[i * n + j] = hypot(x[i] - x[j], y[i] - y[j]); // 平面距离 / planar distances
        double res[2];                           // 两种规则的结果 / results of the two rules
        for (int a = 0; a <= 1; a++) {           // 被动、预先 / reactive, anticipatory
            int used[8] = {0}; unsigned char srv[8] = {0}; used[0] = 1; srv[0] = 1; // 初始状态 / initial state
            BJ = &J; bp_ = perm; bD = n - 1; bant = a; bbest = 1e18; brute(0, 0, fmin(J.Q, stk[0]), 0.0, used, srv); // 穷举 / exhaustive search
            int ex, ps; double o = solve(&J, perm, n - 1, a, 1e18, &ex, &ps); // 标签法 / labels
            double rp = o < 1e17 ? replay(&J, ev_kind, ev_node, nev, n - 1, !a) : 1e18; // 重放 / replay
            if (fabs(o - bbest) > 1e-7 || !ex || (o < 1e17 && fabs(rp - o) > 1e-7)) { bad++; printf("selftest MISMATCH case=%d antic=%d labels=%.9f brute=%.9f replay=%.9f exact=%d\n", c, a, o, bbest, rp, ex); } // 不符则报告 / report a mismatch
            res[a] = o; if (ps > 1) multi++;     // 记下 / store
        }                                        // 循环结束 / end of loop
        if (res[1] < 1e17) feas++;               // 可行 / feasible
        if (fabs(res[0] - res[1]) > 1e-7) differ_modes++; // 两种规则不同 / the rules differ
    }                                            // 循环结束 / end of loop
    printf("selftest cases=%d feasible(anticipatory)=%d rules_differ=%d solves_with_several_passes=%d mismatches=%d\n", cases, feas, differ_modes, multi, bad); // 汇总 / summary
    return bad;                                  // 返回不符个数 / return mismatches
}                                                // selftest 结束 / end of selftest

int main(int argc, char **argv) {                // 主程序 / main
    if (argc < 3) { fprintf(stderr, "usage: exact_decoder <root> <perms.txt> [KCAP] [mod] [rem] [reactive 0/1] [slack0 km] [plans.txt]\n"); return 1; } // 参数 / arguments
    g_root = argv[1];                            // 项目根目录 / project root
    if (argc > 3) KCAP = atol(argv[3]);          // 标签上限 / label cap
    int mod = argc > 4 ? atoi(argv[4]) : 1, rm = argc > 5 ? atoi(argv[5]) : 0, doreact = argc > 6 ? atoi(argv[6]) : 1; // 分片与是否算被动规则 / sharding and whether to run the reactive rule
    if (argc > 7) G0 = atof(argv[7]);            // 上界逐步放宽的起始余量 / first slack of the stepwise bound
    FILE *fplan = argc > 8 ? fopen(argv[8], "w") : NULL; // 可选：把每条最优方案写入文件 / optional: write every optimal plan to a file
    que = (QItem *)xmalloc(sizeof(QItem) * (size_t)QCAP); arena = (Prov *)xmalloc(sizeof(Prov) * (size_t)ACAP); // 队列与来历表 / queue and arena
    int bad = selftest(20000); fflush(stdout); if (bad) return 2; // 先自检，不过即停 / self-test first, stop on failure
    FILE *fp = fopen(argv[2], "r"); if (!fp) die("perms"); // 打开记录 / open the records
    Inst *K = NULL; double kq = -1, kr = -1; DecWork *w = decwork_new(100); // 实例缓存与解码区 / instance cache and workspace
    char grp[32], alg[32]; int seed, sh, rl, len, line = 0; double q, r, dist; int perm[128]; // 字段 / fields
    printf("grp\talg\tseed\tq\tr\tgreedy\tshortage\tantic_opt\tantic_exact\tantic_passes\tantic_counted\tantic_maxkept\tantic_offered\tantic_sec\tantic_replay_ok\tn_reloads\treact_opt\treact_exact\treact_passes\treact_maxkept\treact_offered\treact_sec\treact_replay_ok\tdirect\n"); // 表头 / header
    while (fscanf(fp, "%31s %31s %d %lf %lf %lf %d %d %d", grp, alg, &seed, &q, &r, &dist, &sh, &rl, &len) == 9) { // 读一条 / read one record
        for (int t = 0; t < len; t++) if (fscanf(fp, "%d", &perm[t]) != 1) die("perm"); // 读排列 / read the order
        if (line++ % mod != rm) continue;        // 不属于本分片 / not in this shard
        if (q != kq || r != kr) { if (K) inst_free(K); K = inst_korea100(getenv("EXD_Q") ? atof(getenv("EXD_Q")) : 400.0, getenv("EXD_ALPHA") ? atof(getenv("EXD_ALPHA")) : 1.0, q, getenv("EXD_V1") ? atof(getenv("EXD_V1")) : 5, r, 1000.0); kq = q; kr = r; } // 按 q、r 构造实例 / build the instance for q and r
        DecInfo info; decode_perm(K, perm, len, w, &info, NULL, NULL); // 论文的贪心解码 / the paper's greedy decoder
        double ub0 = info.shortage > EPS ? 1e18 : info.dist; // 贪心无缺货时作为初始上界 / greedy distance as the first bound when it has no shortage
        int e2, p2, e1 = 0, p1 = 0, nre = 0, c2; double t0 = wall_time(); st_gen = 0; st_maxkept = 0; // 计时与计数 / timing and counters
        double o2 = solve(K, perm, len, 1, ub0, &e2, &p2); double s2 = wall_time() - t0, g2 = st_gen, dr2 = g_direct; long m2 = st_maxkept; c2 = ntrack; // 允许预先补货 / anticipatory
        double rp2 = (e2 && o2 < 1e17) ? replay(K, ev_kind, ev_node, nev, len, 0) : -9; for (int e = 0; e < nev; e++) nre += ev_kind[e] == 'R'; // 重放复核并数补货次数 / replay and count reloads
        if (fplan) { fprintf(fplan, "%s %s %d %g %g %.6f %d", grp, alg, seed, q, r, o2, nev); for (int e = 0; e < nev; e++) fprintf(fplan, " %c%d", ev_kind[e], ev_node[e]); fprintf(fplan, "\n"); } // 写出方案：R 补货，D 配送 / write the plan: R reload, D delivery
        double o1 = -1, s1 = 0, g1 = 0, rp1 = -9; long m1 = 0; // 被动规则的结果 / reactive results
        if (doreact) { t0 = wall_time(); st_gen = 0; st_maxkept = 0; o1 = solve(K, perm, len, 0, ub0, &e1, &p1); s1 = wall_time() - t0; g1 = st_gen; m1 = st_maxkept; rp1 = (e1 && o1 < 1e17) ? replay(K, ev_kind, ev_node, nev, len, 1) : -9; } // 只许被动补货 / reactive only
        printf("%s\t%s\t%d\t%g\t%g\t%.4f\t%.4f\t%.4f\t%d\t%d\t%d\t%ld\t%.0f\t%.3f\t%d\t%d\t%.4f\t%d\t%d\t%ld\t%.0f\t%.3f\t%d\t%.4f\n", grp, alg, seed, q, r, info.dist, info.shortage, o2, e2, p2, c2, m2, g2, s2, fabs(rp2 - o2) < 1e-6, nre, o1, e1, p1, m1, g1, s1, fabs(rp1 - o1) < 1e-6, dr2); // 输出一行 / print one row
        fflush(stdout);                          // 及时输出 / flush
    }                                            // 读入结束 / end of reading
    fclose(fp); if (fplan) fclose(fplan); if (K) inst_free(K); decwork_free(w); // 关闭与释放 / close and free
    return 0;                                    // 结束 / done
}                                                // main 结束 / end of main


==> anc/src/exact_eval.c <==
/* exact_eval.c — M-ACO 的适应值：把论文程序的解码入口换成“精确补货解码”（允许预先补货）                      */
/* fitness of M-ACO: the decoding entry points of the released program are replaced by exact reload decoding     */
/* (anticipatory reloads allowed).                                                                               */
/* 做法：论文发布的 decode.c 不改动，编译时把其中 5 个函数改名为 greedy_*；本文件提供同名的新函数，                */
/* 先调用原来的贪心解码，再用精确解码器求同一配送顺序的最优补货方案。搜索程序（maco.c、ga.c、ops.c）不改动。       */
/* how: the released decode.c is unchanged; at compile time five of its functions are renamed greedy_*; this     */
/* file supplies new functions under the original names, which call the greedy decoder first and then solve the  */
/* reload plan of the same order exactly. The search code (maco.c, ga.c, ops.c) is unchanged.                    */
#define main exact_core_cli_main                 // 求解器自带的命令行主程序在这里不用，改名避开 / the solver's own command-line main is unused here and renamed out of the way
#include "exact_core.c"                          // 精确解码器（求解器全部代码）/ the exact decoder (all solver code)
#undef main                                      // 恢复 main 这个名字 / give the name main back

void greedy_bs_init(const Inst *I, BState *s, DecWork *w); // 论文的贪心解码：初始化车辆状态 / the paper's greedy decoder: initialise a vehicle state
void greedy_bs_step(const Inst *I, BState *s, DecWork *w, int v, Event *ev, int *nev); // 论文的贪心解码：前往城市 v / the paper's greedy decoder: go to city v
double greedy_bs_finish(const Inst *I, BState *s, DecInfo *info, Event *ev, int *nev); // 论文的贪心解码：返回车场 / the paper's greedy decoder: return to the depot
double greedy_decode_perm(const Inst *I, const int *perm, int D, DecWork *w, DecInfo *info, Event *ev, int *nev); // 论文的贪心解码：解码一个排列 / the paper's greedy decoder: decode one order

int xe_mode = 1;                                 // 1：精确解码；0：原样返回贪心解码的值（用于核对接线是否正确）/ 1: exact decoding; 0: pass the greedy value through (to check the wiring)
double xe_budget = 2000000.0;                    // 每次精确求解的标签数预算（超出则退回贪心解码的值）/ label budget per exact solve (beyond it the greedy value is returned)
double xe_n_eval, xe_n_exact, xe_n_fallback, xe_n_shorter, xe_n_fixed, xe_labels, xe_sec; // 统计：评估次数、精确次数、退回次数、比贪心短的次数、贪心缺货而精确可行的次数、标签总数、解码用时 / counters: evaluations, exact, fallbacks, shorter than greedy, greedy shortage repaired, labels, decoding time

static double exact_fitness(const Inst *K, const int *perm, int len, double gf, double gdist, double gshort) { // 由贪心结果与配送顺序给出适应值 / fitness from the greedy result and the order
    xe_n_eval += 1.0;                            // 计一次评估 / count one evaluation
    if (!xe_mode) return gf;                     // 核对模式：原样返回 / wiring check: pass through
    if (!que) { que = (QItem *)xmalloc(sizeof(QItem) * (size_t)QCAP); arena = (Prov *)xmalloc(sizeof(Prov) * (size_t)ACAP); G0 = 5.0; } // 第一次使用时分配存储，并设上界放宽的起始余量 5 km / allocate on first use and set the first slack of the stepwise bound to 5 km
    int ex, ps; double t0 = wall_time(), g0 = st_gen; // 精确标记、轮数、计时与标签计数 / exact flag, passes, timer and label counter
    LBUD = xe_budget;                            // 本次求解的标签数预算 / label budget of this solve
    double o = solve(K, perm, len, 1, gshort > EPS ? 1e18 : gdist, &ex, &ps); // 精确求解；贪心无缺货时以其里程为上界 / exact solve; the greedy distance is the bound when it has no shortage
    xe_labels += st_gen - g0; xe_sec += wall_time() - t0; // 累计标签数与用时 / accumulate labels and time
    if (!ex) { xe_n_fallback += 1.0; return gf; } // 超出预算：退回贪心解码的适应值 / over the budget: return the greedy fitness
    xe_n_exact += 1.0;                           // 精确求解完成 / solved exactly
    if (o >= 1e17) return gf;                    // 证明无可行方案：保留贪心的带罚适应值 / proven infeasible: keep the penalised greedy fitness
    if (gshort > EPS) xe_n_fixed += 1.0; else if (o < gdist - 1e-9) xe_n_shorter += 1.0; // 修复了贪心的缺货，或比贪心短 / repaired a greedy shortage, or shorter than greedy
    return o;                                    // 最优补货方案的里程 / distance of the optimal reload plan
}                                                // exact_fitness 结束 / end of exact_fitness

double decode_perm(const Inst *K, const int *perm, int len, DecWork *w, DecInfo *info, Event *ev, int *nev) { // 解码一个排列（新入口）/ decode one order (new entry point)
    DecInfo li; double gf = greedy_decode_perm(K, perm, len, w, &li, ev, nev); // 先做贪心解码 / greedy decoding first
    if (info) *info = li;                        // 附加信息仍是贪心解码的 / the extra information remains the greedy one
    return exact_fitness(K, perm, len, gf, li.dist, li.shortage); // 再精确求解 / then solve exactly
}                                                // decode_perm 结束 / end of decode_perm

void decode_batch(const Inst *K, const int *P, int rows, int len, DecWork *w, double *f) { // 批量解码（新入口）/ decode a batch (new entry point)
    for (int i = 0; i < rows; i++) f[i] = decode_perm(K, P + (size_t)i * len, len, w, NULL, NULL, NULL); // 逐行 / row by row
}                                                // decode_batch 结束 / end of decode_batch

/* 蚁群在构造路线时逐步调用 bs_step、最后调用 bs_finish 取适应值。这里把每只蚂蚁走过的城市记下来，               */
/* 到 bs_finish 时就有了完整的配送顺序，可以做精确解码。                                                        */
/* the colony calls bs_step while building tours and bs_finish for the fitness; the cities of every ant are      */
/* recorded here, so that bs_finish has the complete order and can decode it exactly.                            */
#define XSLOT 4096                               // 同时记录的车辆状态数上限 / limit of vehicle states recorded at once
static const BState *xkey[XSLOT]; static int xlen[XSLOT], (*xseq)[128], xn; // 状态地址、已走城市数、城市序列、已用槽数 / state addresses, cities so far, sequences, slots in use

static int slot_of(const BState *s) {            // 找到（或新建）某个车辆状态的记录槽 / find (or create) the slot of a vehicle state
    if (!xseq) xseq = (int (*)[128])xmalloc(sizeof(int[128]) * XSLOT); // 第一次使用时分配 / allocate on first use
    for (int i = 0; i < xn; i++) if (xkey[i] == s) return i; // 已有 / found
    if (xn >= XSLOT) die("too many vehicle states"); // 槽不够即退出 / stop if out of slots
    xkey[xn] = s; xlen[xn] = 0; return xn++;     // 新建 / create
}                                                // slot_of 结束 / end of slot_of

void bs_init(const Inst *K, BState *s, DecWork *w) { // 初始化车辆状态（新入口）/ initialise a vehicle state (new entry point)
    greedy_bs_init(K, s, w); xlen[slot_of(s)] = 0; // 原样初始化，并清空记录 / initialise as before and clear the record
}                                                // bs_init 结束 / end of bs_init

void bs_step(const Inst *K, BState *s, DecWork *w, int v, Event *ev, int *nev) { // 前往城市 v（新入口）/ go to city v (new entry point)
    greedy_bs_step(K, s, w, v, ev, nev);         // 原样前进（蚁群的载货感知启发仍用贪心状态）/ advance as before (the load-aware heuristic still reads the greedy state)
    int i = slot_of(s); if (xlen[i] < 128) xseq[i][xlen[i]++] = v; // 记下城市 / record the city
}                                                // bs_step 结束 / end of bs_step

double bs_finish(const Inst *K, BState *s, DecInfo *info, Event *ev, int *nev) { // 返回车场并给出适应值（新入口）/ return to the depot and give the fitness (new entry point)
    DecInfo li; double gf = greedy_bs_finish(K, s, &li, ev, nev); // 贪心解码的适应值 / fitness of the greedy decoding
    if (info) *info = li;                        // 附加信息仍是贪心解码的 / the extra information remains the greedy one
    int i = slot_of(s);                          // 这只蚂蚁的记录 / the record of this ant
    return exact_fitness(K, xseq[i], xlen[i], gf, li.dist, li.shortage); // 对完整的配送顺序做精确解码 / exact decoding of the complete order
}                                                // bs_finish 结束 / end of bs_finish


==> anc/src/ga.c <==
/* ga.c — 排列编码遗传算法 GA 与 GA-LS（锦标赛选择 + OX 顺序交叉 + 反转变异 + 精英保留 + 批量局部搜索）     */
/* permutation GA and GA-LS (tournament selection, OX crossover, inversion mutation, elitism, local search) */
/* 注：精英与局部搜索对象按适应值排序；相等适应值的先后顺序取决于所用的排序网络，                       */
/* note: elites and local-search targets are chosen by sorting fitness; the order of equal values follows   */
/* 这里用 np_argsort_default 逐步模拟该网络，使相等值的顺序确定、记录可以逐位复现。                      */
/* the AVX-512 sorting network simulated step by step by np_argsort_default, so that runs are reproducible. */
#include "mita.h"                                // 公共头文件 / common header
#include <stdlib.h>                              // 内存分配 malloc / memory allocation (malloc)
#include <string.h>                              // 内存复制 memcpy / memory copy (memcpy)

static void two_sorted(Rng *rng, int D, int *i, int *j) { // 两个不同位置并排序 sorted(rng.choice(D, 2, replace=False)) / two sorted distinct positions
    int64_t c[2]; rng_choice_noreplace(rng, D, 2, c); // 无放回取两个 / draw two without replacement
    if (c[0] < c[1]) { *i = (int)c[0]; *j = (int)c[1]; } else { *i = (int)c[1]; *j = (int)c[0]; } // 排序 / sort
}                                                // two_sorted 结束 / end of two_sorted

static void ox(const int *p1, const int *p2, int D, int n, Rng *rng, int *child) { // ga._ox：顺序交叉 / ga._ox: order crossover
    int i, j; two_sorted(rng, D, &i, &j);        // 交叉段 [i, j] / segment [i, j]
    unsigned char *used = (unsigned char *)xcalloc((size_t)n, 1); // 段内城市 / cities in the segment
    for (int t = i; t <= j; t++) { child[t] = p1[t]; used[p1[t]] = 1; } // 复制 p1 的一段 / copy p1's segment
    int k = 0;                                   // 填充计数 / fill count
    int *fill = (int *)xmalloc(sizeof(int) * (size_t)D); // 按 p2 的顺序取其余城市 / remaining cities in p2's order
    for (int t = j + 1; t < D; t++) if (!used[p2[t]]) fill[k++] = p2[t]; // 先取 p2[j+1:] 中未用的城市 / unused cities of p2[j+1:] first
    for (int t = 0; t <= j; t++) if (!used[p2[t]]) fill[k++] = p2[t]; // 再取 p2[:j+1] 中未用的城市 / then unused cities of p2[:j+1]
    int q = 0;                                   // 填充位置 / fill position
    for (int t = j + 1; t < D; t++) child[t] = fill[q++]; // 先填 j 之后 / fill after j
    for (int t = 0; t < i; t++) child[t] = fill[q++]; // 再填 i 之前 / then before i
    free(used); free(fill);                      // 释放 / free
}                                                // ox 结束 / end of ox

static void inv(int *p, int D, Rng *rng) {       // ga._inv：反转变异 / ga._inv: inversion mutation
    int i, j; two_sorted(rng, D, &i, &j);        // 反转段 / segment
    while (i < j) { int t = p[i]; p[i] = p[j]; p[j] = t; i++; j--; } // 反转 / reverse
}                                                // inv 结束 / end of inv

static int tour_pick(Rng *rng, int N, const double *fit) { // 二元锦标赛 min(rng.choice(N, 2, replace=False), key=fit) / binary tournament
    int64_t c[2]; rng_choice_noreplace(rng, N, 2, c); // 两个不同个体 / two distinct individuals
    return fit[c[1]] < fit[c[0]] ? (int)c[1] : (int)c[0]; // 相等时取第一个 / the first minimum wins a tie
}                                                // tour_pick 结束 / end of tour_pick

void ga_run(const Inst *I, uint64_t seed, int64_t max_fe, int ls, Result *res) { // 遗传算法 GA 与 GA-LS（ga.ga）/ GA and GA-LS
    ga_run_v6(I, seed, max_fe, ls, 5, res);     // 默认每 5 代局部搜索（v4 行为不变）/ default local search every 5 generations (v4 behaviour)
}                                                // ga_run 结束 / end of ga_run

void ga_run_v6(const Inst *I, uint64_t seed, int64_t max_fe, int ls, int ls_period, Result *res) { // v6：局部搜索周期可变 / v6: local-search period as a parameter
    memset(res, 0, sizeof(*res));                // 清零 / zero
    const int N = 50, elite = 2, ls_K = 48, ls_pass = 40, ls_elites = 1; // 参数（ls_period 由参数给出）/ parameters (ls_period is an argument)
    const double pc = 0.9, pm = 0.3;             // 交叉与变异概率 / crossover and mutation rates
    Rng rng; rng_seed(&rng, seed);               // 随机数 / random numbers
    Eval *ev = eval_new(I, max_fe, 0);           // 评估器 / evaluator
    int n = I->n, D = n - 1;                     // 规模 / sizes
    int *bufA = (int *)xmalloc(sizeof(int) * (size_t)N * D), *bufB = (int *)xmalloc(sizeof(int) * (size_t)N * D); // 两块种群缓冲 / two population buffers
    int *pop = bufA, *nw = bufB;                 // 当前种群与新种群（每代交换）/ current and new population (swapped each generation)
    init_population_ga(I, N, &rng, 0.2, pop);    // 混合初始化 / mixed initialisation
    double *fitA = (double *)xmalloc(sizeof(double) * (size_t)N), *fitB = (double *)xmalloc(sizeof(double) * (size_t)N); // 两块适应值缓冲 / two fitness buffers
    double *fit = fitA, *fnew = fitB;            // 当前与新适应值 / current and new fitness
    eval_batch(ev, pop, N, fit);                 // 评估 / evaluate
    unsigned char *doneA = (unsigned char *)xcalloc((size_t)N, 1), *doneB = (unsigned char *)xcalloc((size_t)N, 1); // 两块标记缓冲 / two flag buffers
    unsigned char *done = doneA, *ndone = doneB; // 是否已做局部搜索 / local search done?
    int64_t *ord = (int64_t *)xmalloc(sizeof(int64_t) * (size_t)N); // 排序 / order
    double *cf = (double *)xmalloc(sizeof(double) * (size_t)N); int *cand = (int *)xmalloc(sizeof(int) * (size_t)N); // 候选 / candidates
    long gen = 0;                                // 代数 / generations
    while (eval_left(ev) >= N - elite) {         // 预算够一代 / budget for a generation
        gen++;                                   // 代数加一 / next generation
        np_argsort_default(fit, N, ord);         // 排序（相等值的顺序由排序网络确定）/ sort; the order of ties is fixed by the sorting network
        for (int e = 0; e < elite; e++) {        // 精英 / elites
            memcpy(nw + (size_t)e * D, pop + (size_t)ord[e] * D, sizeof(int) * (size_t)D); // 复制 / copy
            ndone[e] = done[ord[e]];             // 继承标记 / inherit the flag
            fnew[e] = fit[ord[e]];               // 适应值 / fitness
        }                                        // 循环结束 / end of loop
        for (int k = elite; k < N; k++) {        // 产生子代 / produce children
            int a = tour_pick(&rng, N, fit), b = tour_pick(&rng, N, fit); // 两次锦标赛 / two tournaments
            int *c = nw + (size_t)k * D;         // 子代位置 / child slot
            if (rng_random(&rng) < pc) ox(pop + (size_t)a * D, pop + (size_t)b * D, D, n, &rng, c); // 交叉 / crossover
            else memcpy(c, pop + (size_t)a * D, sizeof(int) * (size_t)D); // 复制 / copy
            if (rng_random(&rng) < pm) inv(c, D, &rng); // 变异 / mutation
            ndone[k] = 0;                        // 新个体未做局部搜索 / not yet searched
        }                                        // 循环结束 / end of loop
        eval_batch(ev, nw + (size_t)elite * D, N - elite, fnew + elite); // 评估子代 / evaluate the children
        int *tp = pop; pop = nw; nw = tp;        // 换代 / swap generations
        double *tf = fit; fit = fnew; fnew = tf; // 换适应值 / swap fitness
        unsigned char *td = done; done = ndone; ndone = td; // 换标记 / swap flags
        if (ls && gen % ls_period == 0 && eval_left(ev) > ls_K) { // 周期性局部搜索 / periodic local search
            int nc = 0;                          // 未搜索过的个体 / not-yet-searched individuals
            for (int k = 0; k < N; k++) if (!done[k]) { cand[nc] = k; cf[nc] = fit[k]; nc++; } // 未做局部搜索的个体 flatnonzero(~done) / individuals not yet searched
            np_argsort_default(cf, nc, ord);     // 排序（相等值的顺序确定）/ sort with a fixed order of ties
            for (int e = 0; e < ls_elites && e < nc; e++) { // 最好的 ls_elites 个 / the best ls_elites
                int b = cand[ord[e]];            // 个体 / individual
                local_search(pop + (size_t)b * D, &fit[b], ev, ls_K, ls_pass, &rng); // 局部搜索 / local search
                done[b] = 1;                     // 标记 / mark
            }                                    // 循环结束 / end of loop
        }                                        // 判断结束 / end of check
    }                                            // 主循环结束 / end of main loop
    if (ls && eval_left(ev) > ls_K) {            // 收尾局部搜索 / final local search
        int b = 0;                               // 最好个体 / best individual
        for (int k = 1; k < N; k++) if (fit[k] < fit[b]) b = k; // 第一个最小值 / first minimum
        local_search(pop + (size_t)b * D, &fit[b], ev, ls_K, 1000000, &rng); // 局部搜索 / local search
    }                                            // 判断结束 / end of check
    result_from_eval(res, ev);                   // 结果 / result
    res->gens = gen;                             // 代数 / generations
    free(bufA); free(bufB); free(fitA); free(fitB); free(doneA); free(doneB); free(ord); free(cf); free(cand); eval_free(ev); // 释放 / free
}                                                // ga_run 结束 / end of ga_run


==> anc/src/hyb_run.c <==
/* hyb_run.c — 混合搜索的运行程序：纯 MACO-G、纯 ERD-MACO、混合，三者按同样的代价单位预算运行                    */
/* run program of the hybrid search: pure MACO-G, pure ERD-MACO and the hybrid run under the same budget of     */
/* cost units                                                                                                   */
/* 派生自 m_aco_run.c：命令行的 12 个参数位置与它相同（任务包的脚本因此可以共用），实例的读入（预存数组）、       */
/* 最好顺序的复核与输出方式也照它写。不同之处：第 8 个参数是做法，第 10 个参数是代价比，第 11 个参数是预算。      */
/* derived from m_aco_run.c: the twelve command-line arguments sit at the same positions (so the scripts of the */
/* task package serve both programs), and reading the instance (stored arrays), certifying the best order and   */
/* the output follow that program. Differences: argument 8 is the variant, argument 10 the cost ratio and       */
/* argument 11 the budget.                                                                                      */
/*   <alg>   G = 纯 MACO-G；X = 纯 ERD-MACO；A = 只做规则 a（MACO-G 到停滞后一直用 ERD-MACO）；                  */
/*           A = rule a only (after MACO-G stagnates, ERD-MACO runs to the end);                                */
/*           H<a>x<b>r<c><d> = 混合：ERD-MACO 每段 a 次迭代、MACO-G 每段 b 次                                   */
/*           迭代，c 与 d 是两个接续规则（x_from、g_from，见 maco_hybrid.c）。例：H10x1000r11                     */
/*           G = pure MACO-G; X = pure ERD-MACO; H<a>x<b>r<c><d> = hybrid with a iterations per ERD-MACO phase, */
/*           b per MACO-G phase, and the two resume rules c and d (x_from, g_from; see maco_hybrid.c).          */
/*   <mode>  c<数> = 一次精确评估折合的代价单位数，例：c1000 / c<number> = cost units per exact evaluation       */
/*   <units> 预算，单位是代价单位（一次贪心评估为 1）/ the budget in cost units (one greedy evaluation is 1)      */
#include "mita.h"                                // 公共头文件（论文发布的程序）/ common header of the released program
#include <string.h>                              // 字符串比较 / string comparison
#include <stdlib.h>                              // 数值转换 / conversions
#include <math.h>                                // 绝对值 fabs / absolute value (fabs)

extern int xe_mode;                              // 1 精确解码，0 贪心解码 / 1 exact decoding, 0 greedy decoding
extern double xe_budget, xe_n_eval, xe_n_exact, xe_n_fallback, xe_n_shorter, xe_n_fixed, xe_labels, xe_sec; // 预算与统计量（见 exact_eval.c）/ budget and counters (see exact_eval.c)
double greedy_decode_perm(const Inst *I, const int *perm, int D, DecWork *w, DecInfo *info, Event *ev, int *nev); // 论文的贪心解码 / the paper's greedy decoder
void maco_run_hybrid(const Inst *I, uint64_t seed, double B, double cx, int variant, int x_iters, int g_iters, int x_from, int g_from, Result *res, double *info); // 混合搜索（见 maco_hybrid.c）/ the hybrid search (see maco_hybrid.c)

int main(int argc, char **argv) {                // 主程序 / main
    if (argc < 13) { fprintf(stderr, "usage: hyb_run <root> <tag> <Q> <alpha> <q> <V1> <r> <G|X|A|H<a>x<b>r<c><d>> <seed> <c<cx>> <units> <budget>\n"); return 1; } // 参数 / arguments
    g_root = argv[1];                            // 项目根目录 / project root
    const char *tag = argv[2], *alg = argv[8], *mode = argv[10]; // 实例标签、做法、代价比 / instance label, variant, cost ratio
    double Q = atof(argv[3]), alpha = atof(argv[4]), q = atof(argv[5]), V1 = atof(argv[6]), r = atof(argv[7]); // 实例参数 / instance parameters
    int seed = atoi(argv[9]); double B = atof(argv[11]), cx = 0.0; // 种子、预算（代价单位）、代价比 / seed, budget in cost units, cost ratio
    xe_budget = atof(argv[12]);                  // 每次精确求解的标签数预算 / label budget per exact solve
    if (mode[0] != 'c' || (cx = atof(mode + 1)) < 1.0) die("the mode must be c<cost ratio>, for example c1000"); // 代价比的写法不对即退出 / stop on a malformed cost ratio
    int variant = -1, x_iters = 0, g_iters = 0, x_from = 0, g_from = 0; // 做法编号与混合的四个参数 / variant number and the four parameters of the hybrid
    if (!strcmp(alg, "G")) variant = 0;          // 纯 MACO-G / pure MACO-G
    else if (!strcmp(alg, "X")) variant = 1;     // 纯 ERD-MACO / pure ERD-MACO
    else if (!strcmp(alg, "A")) { variant = 2; x_iters = 2147483647; g_iters = 1; x_from = 1; g_from = 1; } // 只做规则 a：MACO-G 到停滞后一直用 ERD-MACO，不再换回 / rule a only: after MACO-G stagnates ERD-MACO runs to the end, with no change back
    else if (sscanf(alg, "H%dx%dr%1d%1d", &x_iters, &g_iters, &x_from, &g_from) == 4 && x_iters > 0 && g_iters > 0) variant = 2; // 混合及其参数 / the hybrid and its parameters
    if (variant < 0) die("unknown variant");     // 未知做法 / unknown variant
    static char adir[1024]; char afile[1200]; int stored = 0; // 数组目录、参数文件名、是否使用预存数组 / array folder, parameter file, whether stored arrays are used
    snprintf(adir, sizeof adir, "%s/arrays/%s", g_root, tag); // 目录：<根目录>/arrays/<实例标签> / folder: <root>/arrays/<tag>
    snprintf(afile, sizeof afile, "%s/PARAMS.txt", adir); // 该目录下的参数文件 / the parameter file in that folder
    FILE *fa = fopen(afile, "r");                // 存在则使用预存数组 / stored arrays are used when it exists
    if (fa) {                                    // 核对参数后启用 / enable after checking the parameters
        double pa, pq, pv, pr;                   // 文件中的 alpha、q、V1、r / alpha, q, V1, r of the file
        if (fscanf(fa, "%lf %lf %lf %lf", &pa, &pq, &pv, &pr) != 4 || fabs(pa - alpha) > 1e-12 || fabs(pq - q) > 1e-12 || fabs(pv - V1) > 1e-12 || fabs(pr - r) > 1e-12) die("stored arrays do not match the parameters"); // 参数不符即退出 / stop on a mismatch
        fclose(fa); g_numpy_dir = adir; stored = 1; // 启用逐位一致模式 / switch the bit-exact mode on
    }                                            // 判断结束 / end of check
    Inst *K = inst_korea100(Q, alpha, q, V1, r, 1000.0); // 构造实例 / build the instance
    Result res; memset(&res, 0, sizeof res); double info[16]; memset(info, 0, sizeof info); // 结果与附加信息 / result and extra information
    printf("ARGS\t%s\t%s\t%d\t%s\t%g\t%g\t%g\t%g\t%g\t%.0f\t%g\t%d\t%d\t%d\t%d\t%.0f\t%s\n", tag, alg, seed, mode, Q, alpha, q, V1, r, B, cx, x_iters, g_iters, x_from, g_from, xe_budget, stored ? "stored" : "native"); // 参数行 / the arguments line
    fflush(stdout);                              // 立即写出，便于确认已开跑 / write at once, to confirm that the run has started
    double t0 = wall_time();                     // 计时 / timer
    maco_run_hybrid(K, (uint64_t)seed, B, cx, variant, x_iters, g_iters, x_from, g_from, &res, info); // 搜索 / the search
    double secs = wall_time() - t0;              // 搜索用时 / search time
    double n_eval = xe_n_eval, n_exact = xe_n_exact, n_fb = xe_n_fallback, labels = xe_labels, dsec = xe_sec; // 取出搜索期间的统计 / counters of the search
    DecWork *w = decwork_new(100); DecInfo di;   // 解码区与附加信息 / workspace and extra information
    double gf = greedy_decode_perm(K, res.perm, res.D, w, &di, NULL, NULL); // 最好顺序的贪心解码 / greedy decoding of the best order
    xe_mode = 1; xe_budget = 0.0;                // 复核：精确解码，不设预算 / certification: exact decoding without a budget
    double cert = decode_perm(K, res.perm, res.D, w, NULL, NULL, NULL); // 最好顺序的精确最优里程 / exact optimum of the best order
    int cert_exact = xe_n_fallback == n_fb;      // 复核是否算到精确最优 / whether the certification reached the exact optimum
    int n = K->n; double direct = K->dist[res.perm[res.D - 1] * n + 0]; // 直达里程：先加返回车场 / direct length: the return leg first
    for (int t = 0; t < res.D; t++) direct += K->dist[(t ? res.perm[t - 1] : 0) * n + res.perm[t]]; // 再加各段 / then the legs
    printf("RUN\t%s\t%s\t%d\t%s\t%g\t%g\t%g\t%g\t%g\t%lld\t%.10f\t%.10f\t%.6f\t%d\t%.10f\t%d\t%.10f\t%.0f\t%.0f\t%.0f\t%.0f\t%.0f\t%.0f\t%.2f\t%.2f\t%s", tag, alg, seed, mode, Q, alpha, q, V1, r, (long long)res.fe, res.best, gf, di.shortage, di.n_re, cert, cert_exact, direct, n_eval, n_exact, n_fb, info[0], info[1], labels, dsec, secs, stored ? "stored" : "native"); // 汇总行前 27 个字段，位置与 m_aco_run 的 RUN 行相同（第 22、23 个字段改为贪心评估数与精确评估数）：全程最好值、最好顺序的贪心值、缺货、补货次数、精确最优及是否算完、直达里程、评估总数、精确完成数、退回数、贪心评估数、精确评估数、标签数、解码用时、总用时、数组来源 / the first 27 fields of the summary line, at the positions of the RUN line of m_aco_run (fields 22 and 23 are the greedy and the exact evaluations here)
    printf("\t%.0f\t%.0f\t%ld\t%.0f\t%.0f\t%.10f\t%.10f\t%.10f\t%.0f\n", B, info[2], res.iters, info[3], info[8], info[6], info[7], info[4], info[5]); // 其后 9 个字段：预算、已用单位、迭代数、换解码器次数、ERD-MACO 改用对方新解的次数、ERD-MACO 与 MACO-G 各自记下的最好值、收尾时的当前值与解码器 / nine more fields: budget, units used, iterations, decoder changes, times ERD-MACO took the other's new solution, the best values kept for ERD-MACO and for MACO-G, current value and decoder at the end
    printf("PERM\t%s\t%s\t%d\t%s", tag, alg, seed, mode); for (int t = 0; t < res.D; t++) printf(" %d", res.perm[t]); printf("\n"); // 最好顺序 / the best order
    printf("TRACE\t%s\t%s\t%d\t%s", tag, alg, seed, mode); for (int i = 0; i < 61; i++) { if (res.has_trace[i]) printf("\t%.6f", res.trace[i]); else printf("\tNA"); } printf("\n"); // 前 300000 次评估（不分解码方式）的收敛轨迹，61 个等距点 / convergence trace over the first 300000 evaluations (of either kind), 61 even points
    result_free(&res); inst_free(K); decwork_free(w); // 释放 / free
    return 0;                                    // 结束 / done
}                                                // main 结束 / end of main


==> anc/src/inst.c <==
/* inst.c — 问题实例：韩国 100 城分级多访问补货问题（单车）                                                  */
/* problem instance: the Korean 100-city hierarchical multi-visit replenishment problem (one vehicle)        */
#include "mita.h"                                // 公共头文件 / common header
#include <stdlib.h>                              // 内存分配与字符串转浮点 / allocation and string-to-double
#include <string.h>                              // 字符串函数 / string functions
#include <math.h>                                // 数学函数 sin、cos、asin、sqrt、pow / maths functions

#define R_EARTH 6371.0088                        // 地球平均半径（km）/ mean Earth radius (km)

static Inst *inst_alloc(int n) {                 // 分配一个 n 节点的实例 / allocate an instance with n nodes
    Inst *I = (Inst *)xcalloc(1, sizeof(Inst));  // 清零的结构 / zeroed structure
    I->n = n;                                    // 节点数 / node count
    I->dist = (double *)xcalloc((size_t)n * n, sizeof(double)); // 距离矩阵 / distance matrix
    I->demand = (double *)xcalloc((size_t)n, sizeof(double)); // 需求 / demand
    I->stock = (double *)xcalloc((size_t)n, sizeof(double));  // 可装车量 / stock per pass
    I->vmax = (int *)xcalloc((size_t)n, sizeof(int));         // 允许经过次数 / allowed passes
    I->level = (int *)xcalloc((size_t)n, sizeof(int));        // 级别 / level
    I->pop = (double *)xcalloc((size_t)n, sizeof(double));    // 人口 / population
    I->lat = (double *)xcalloc((size_t)n, sizeof(double));    // 纬度 / latitude
    I->lon = (double *)xcalloc((size_t)n, sizeof(double));    // 经度 / longitude
    I->names = (char **)xcalloc((size_t)n, sizeof(char *));   // 名称 / names
    I->penalty = 1000.0;                         // 缺货罚系数 / shortage penalty
    return I;                                    // 返回实例 / return the instance
}                                                // inst_alloc 结束 / end of inst_alloc

void inst_free(Inst *I) {                        // 释放实例 / free an instance
    if (!I) return;                              // 空指针直接返回 / nothing to free
    free(I->dist); free(I->demand); free(I->stock); free(I->vmax); free(I->level); // 数组 / arrays
    free(I->pop); free(I->lat); free(I->lon);    // 数组 / arrays
    for (int i = 0; i < I->n; i++) free(I->names[i]); // 每个名称 / each name
    free(I->names);                              // 名称数组 / the name array
    free(I);                                     // 结构本身 / the structure itself
}                                                // inst_free 结束 / end of inst_free

static char *xstrdup(const char *s) {            // 复制字符串 / duplicate a string
    size_t L = strlen(s);                        // 长度 / length
    char *p = (char *)xmalloc(L + 1);            // 分配 / allocate
    memcpy(p, s, L + 1);                         // 复制（含结束符）/ copy with the terminator
    return p;                                    // 返回 / return
}                                                // xstrdup 结束 / end of xstrdup

void haversine_matrix(const double *lat, const double *lon, int n, double *D) { // 大圆距离（运算顺序固定）/ great-circle distances (fixed operation order)
    double *la = (double *)xmalloc(sizeof(double) * (size_t)n); // 纬度弧度 / latitude in radians
    double *lo = (double *)xmalloc(sizeof(double) * (size_t)n); // 经度弧度 / longitude in radians
    double *cl = (double *)xmalloc(sizeof(double) * (size_t)n); // 纬度余弦 / cosine of latitude
    for (int i = 0; i < n; i++) {                // 逐点换算 / per point
        la[i] = lat[i] * (3.14159265358979323846 / 180.0); // 角度转弧度 / degrees to radians
        lo[i] = lon[i] * (3.14159265358979323846 / 180.0); // 角度转弧度 / degrees to radians
        cl[i] = cos(la[i]);                      // 余弦 / cosine
    }                                            // 循环结束 / end of loop
    for (int i = 0; i < n; i++)                  // 行 / rows
        for (int j = 0; j < n; j++) {            // 列 / columns
            double s1 = sin((la[i] - la[j]) / 2), s2 = sin((lo[i] - lo[j]) / 2); // 半角正弦 / half-angle sines
            double a = s1 * s1 + (cl[i] * cl[j]) * (s2 * s2); // 半正矢公式 / haversine formula
            if (a < 0) a = 0;                    // 截断到 [0,1] / clip to [0,1]
            if (a > 1) a = 1;                    // 截断到 [0,1] / clip to [0,1]
            D[(size_t)i * n + j] = (2 * R_EARTH) * asin(sqrt(a)); // 弧长 / arc length
        }                                        // 列循环结束 / end of columns
    free(la); free(lo); free(cl);                // 释放 / free
}                                                // haversine_matrix 结束 / end of haversine_matrix

static void load_into(double *dst, const char *name, const char *suffix, int64_t cnt) { // 读入一个导出数组 / read one exported array
    char path[1024], file[256];                  // 路径缓冲 / path buffers
    snprintf(file, sizeof file, "%s_%s.bin", name, suffix); // 文件名 / file name
    path_join(path, sizeof path, g_numpy_dir, file); // 完整路径 / full path
    double *a = read_bin_doubles(path, cnt);     // 读入 / read
    memcpy(dst, a, sizeof(double) * (size_t)cnt); // 覆盖 / overwrite
    free(a);                                     // 释放 / free
}                                                // load_into 结束 / end of load_into

void inst_load_numpy(Inst *I, const char *name, int with_dist) { // 逐位一致模式：用预先存好的数组替换本机算出的 / bit-exact mode: replace the arrays computed here by stored ones
    if (!g_numpy_dir) return;                    // 未设目录则不读 / nothing to do without a folder
    int n = I->n;                                // 节点数 / node count
    if (with_dist) load_into(I->dist, name, "dist", (int64_t)n * n); // 距离矩阵（含 arcsin）/ distances (they involve arcsin)
    load_into(I->demand, name, "demand", n);     // 需求 / demand
    load_into(I->stock, name, "stock", n);       // 可装车量（含幂运算）/ stock (involves a power)
    double *v = (double *)xmalloc(sizeof(double) * (size_t)n); // 经过次数（以 double 存）/ passes (stored as doubles)
    load_into(v, name, "vmax", n);               // 读入 / read
    for (int i = 0; i < n; i++) I->vmax[i] = (int)v[i]; // 转为整数 / to integers
    free(v);                                     // 释放 / free
}                                                // inst_load_numpy 结束 / end of inst_load_numpy

static int split_csv(char *line, char **f, int maxf) { // 按逗号切分一行（数据中没有引号）/ split a line at commas (no quotes in our data)
    int k = 0;                                   // 字段数 / field count
    f[k++] = line;                               // 第一个字段 / first field
    for (char *p = line; *p && k < maxf; p++)    // 扫描 / scan
        if (*p == ',') { *p = 0; f[k++] = p + 1; } // 逗号处断开 / cut at commas
    return k;                                    // 返回字段数 / return the count
}                                                // split_csv 结束 / end of split_csv

Inst *inst_korea100(double Q, double alpha, double q, double V1, double r, double penalty) { // 韩国 100 城实例 / Korea 100-city instance
    char path[1024];                             // 路径 / path
    path_join(path, sizeof path, g_root, "data/korea100_nodes.csv"); // 城市数据表 / the city table
    char *txt = read_text(path, NULL);           // 读入全文 / read all text
    Inst *I = inst_alloc(100);                   // 100 个节点 / 100 nodes
    snprintf(I->tag, sizeof I->tag, "KR100");    // 实例名 / tag
    char *line = strtok(txt, "\n");              // 第一行是表头 / first line is the header
    int i = 0;                                   // 已读城市数 / cities read
    while ((line = strtok(NULL, "\n")) != NULL && i < 100) { // 逐行读入前 100 个城市 / read the first 100 cities
        char *f[16];                             // 字段 / fields
        size_t L = strlen(line);                 // 行长 / line length
        if (L && line[L - 1] == '\r') line[L - 1] = 0; // 去掉回车 / strip a carriage return
        if (split_csv(line, f, 16) < 10) continue; // 字段不足则跳过 / skip short lines
        I->names[i] = xstrdup(f[2]);             // 英文名 / English name
        I->pop[i] = strtod(f[7], NULL);          // 人口 / population
        I->lat[i] = strtod(f[8], NULL);          // 纬度 / latitude
        I->lon[i] = strtod(f[9], NULL);          // 经度 / longitude
        I->level[i] = i / 10 + 1;                // 每 10 个一级 / ten per level
        i++;                                     // 下一个 / next
    }                                            // 读入结束 / end of reading
    free(txt);                                   // 释放文本 / free the text
    if (i != 100 || strcmp(I->names[0], "Seoul") != 0) die("城市表格式不对 / bad city table"); // 检查 / check
    haversine_matrix(I->lat, I->lon, 100, I->dist); // 距离矩阵 / distance matrix
    I->Q = Q; I->alpha = alpha; I->q = q; I->V1 = V1; I->r = r; I->penalty = penalty; // 参数 / parameters
    for (int k = 0; k < 100; k++) {              // 逐城市 / per city
        I->demand[k] = I->pop[k] / 1e4;          // 需求 = 人口 / 1e4 / demand = population / 1e4
        double coef = alpha * pow(q, (double)(I->level[k] - 1)); // 级别系数 α q^(ℓ-1) / level coefficient
        I->stock[k] = coef * I->pop[k] / 1e4;    // 可装车量 / stock per pass
        double v = py_round(V1 * pow(r, (double)(I->level[k] - 1))); // 经过次数（四舍五入）/ passes (rounded)
        I->vmax[k] = v < 1 ? 1 : (int)v;         // 至少 1 次 / at least one
    }                                            // 循环结束 / end of loop
    I->demand[0] = 0.0;                          // 首尔需求就地满足 / Seoul's demand is met locally
    if (g_numpy_dir) {                           // 逐位一致模式 / bit-exact mode
        char name[64];                           // 导出名 / export name
        snprintf(name, sizeof name, "KR100_q%g_r%g", q, r); // 例如 KR100_q0.6_r0.8 / e.g. KR100_q0.6_r0.8
        inst_load_numpy(I, name, 1);             // 读入预先存好的数组 / read the stored arrays
    }                                            // 判断结束 / end of check
    return I;                                    // 返回实例 / return the instance
}                                                // inst_korea100 结束 / end of inst_korea100

Inst *inst_default(void) {                       // 默认参数：Q=400，α=1，q=0.6，V1=5，r=0.8 / default parameters
    return inst_korea100(400.0, 1.0, 0.6, 5, 0.8, 1000.0); // 构造 / build
}                                                // inst_default 结束 / end of inst_default


==> anc/src/key_results.c <==
/* key_results.c — 核对工具：由存档的原始记录重算论文各表的关键数字                                            */
/* checking tool: recomputes the key numbers of the tables of the paper from the stored raw records             */
/* 用法 / usage: key_results <记录目录 / records directory> [exp1|exp2|supply|exp3|hybrid]                        */
/*   第二个参数可省；给出时只算那一部分。 / the second argument is optional and restricts the output to one part. */
/*   记录目录下有 exp1（perms.txt、decoder_530.tsv）、exp2_base、exp2_supply、exp3、hybrid 各子目录；           */
/*   子目录里找不到的文件，再到记录目录本身去找（重跑结果放在同一个目录里时也能用）。                           */
/*   the records directory holds the folders exp1 (perms.txt, decoder_530.tsv), exp2_base, exp2_supply, exp3    */
/*   and hybrid; a file that is not in its folder is looked for in the records directory itself (so the         */
/*   program also works on a folder that holds re-run results side by side).                                    */
/* 统计口径与论文相同：标准差用 n-1；A 是两两比较中前一组更短的比例（相等算一半）；                             */
/* 检验的 p 值不在这里算（由整理脚本计算）。                                                                    */
/* the statistics are those of the paper: standard deviation with n-1; A is the share of pairs in which the     */
/* run of the first group is shorter (ties count one half); p values are not computed here (analysis scripts).  */
/* 本程序不参与任何实验，只用 C99 标准库。 / this program takes no part in any experiment; C99 library only.    */
#include <stdio.h>                               // 文件读写 / file input and output
#include <stdlib.h>                              // 排序与数值转换 / sorting and conversions
#include <string.h>                              // 字符串处理 / string handling
#include <math.h>                                // 开平方 / square root

#define LMAX 262144                              // 一行的最大长度 / longest line
#define RMAX 64                                  // 一组的最多运行数 / most runs of a group
#define NREC 600                                 // 实验一的最多记录数 / most records of Experiment 1

typedef struct { int n, want; double best[RMAX], cert[RMAX], secs[RMAX]; } Grp; // 一组运行：个数、应有个数、搜索所得最好里程、最好顺序再做一次精确解码的里程、总用时 / a group of runs: count, expected count, best length of the search, length of the best order decoded once more exactly, running time
typedef struct { double mean, sd, median, best, worst; } Stat; // 一组数的统计量 / the statistics of a group

static const char *g_dir;                        // 记录目录 / the records directory
static char line[LMAX];                          // 读入的一行 / one line of input
static int g_missing = 0;                        // 不完整的组数 / number of incomplete groups

static FILE *open2(const char *sub, const char *name) { // 先在子目录里找，再在记录目录里找 / look in the folder first, then in the records directory
    char p[2048];                                // 路径 / path
    snprintf(p, sizeof p, "%s/%s/%s", g_dir, sub, name); // 子目录里的路径 / the path inside the folder
    FILE *f = fopen(p, "r");                     // 试着打开 / try to open
    if (f) return f;                             // 找到了 / found
    snprintf(p, sizeof p, "%s/%s", g_dir, name); // 记录目录里的路径 / the path in the records directory
    return fopen(p, "r");                        // 打开（可能为空）/ open (may be null)
}                                                // open2 结束 / end of open2

static void load(Grp *g, const char *sub, const char *tag, const char *alg, const char *mode, int nseed) { // 读入一组运行（种子 200 起）/ read a group of runs (seeds from 200)
    g->n = 0; g->want = nseed;                   // 清零 / reset
    for (int s = 200; s < 200 + nseed; s++) {    // 逐个种子 / seed by seed
        char name[512];                          // 文件名 / file name
        snprintf(name, sizeof name, "%s_%s_%d_%s.txt", tag, alg, s, mode); // 文件名：标签_算法_种子_方式 / tag_algorithm_seed_mode
        FILE *f = open2(sub, name);              // 打开 / open
        if (!f) continue;                        // 没有这个文件 / no such file
        while (fgets(line, LMAX, f)) {           // 找 RUN 行 / look for the RUN line
            if (strncmp(line, "RUN\t", 4)) continue; // 不是 RUN 行 / not the RUN line
            char *tok[64]; int nt = 0;           // 字段 / fields
            for (char *p = strtok(line, "\t\r\n"); p && nt < 64; p = strtok(NULL, "\t\r\n")) tok[nt++] = p; // 按制表符拆开 / split at tabs
            if (nt < 27 || strcmp(tok[1], tag) || strcmp(tok[2], alg) || atoi(tok[3]) != s || strcmp(tok[4], mode)) break; // 字段数不够或与文件名不符，不收 / too few fields or a mismatch with the file name: not taken
            g->best[g->n] = atof(tok[11]);       // 第 12 个字段：搜索所得最好里程 / field 12: best length of the search
            g->cert[g->n] = atof(tok[15]);       // 第 16 个字段：最好顺序再做一次精确解码 / field 16: the best order decoded once more exactly
            g->secs[g->n] = atof(tok[25]);       // 第 26 个字段：总用时（秒）/ field 26: running time in seconds
            g->n++;                              // 收下这个运行 / take this run
            break;                               // 一个文件只有一条 RUN 行 / one RUN line per file
        }                                        // 行循环结束 / end of the line loop
        fclose(f);                               // 关闭 / close
    }                                            // 种子循环结束 / end of the seed loop
    if (g->n != g->want) g_missing++;            // 不完整 / incomplete
}                                                // load 结束 / end of load

static int cmpd(const void *a, const void *b) {  // 双精度数的升序比较 / ascending comparison of doubles
    double x = *(const double *)a, y = *(const double *)b; // 取两个数 / the two numbers
    return (x > y) - (x < y);                    // 返回 -1、0 或 1 / return -1, 0 or 1
}                                                // cmpd 结束 / end of cmpd

static double mean(const double *v, int n) {     // 平均值 / mean
    double s = 0;                                // 累加器 / accumulator
    for (int i = 0; i < n; i++) s += v[i];       // 求和 / sum
    return s / n;                                // 返回平均值 / return the mean
}                                                // mean 结束 / end of mean

static Stat stats(const double *v, int n) {      // 平均值、标准差、中位数、最好、最差 / mean, standard deviation, median, best, worst
    Stat s; double t[RMAX], q = 0;               // 结果、排序用的副本、离差平方和 / result, copy for sorting, sum of squared deviations
    s.mean = mean(v, n);                         // 平均值 / mean
    for (int i = 0; i < n; i++) q += (v[i] - s.mean) * (v[i] - s.mean); // 离差平方和 / sum of squared deviations
    s.sd = n > 1 ? sqrt(q / (n - 1)) : 0.0;      // 标准差（除以 n-1）/ standard deviation (divided by n-1)
    memcpy(t, v, n * sizeof(double));            // 复制 / copy
    qsort(t, n, sizeof(double), cmpd);           // 升序排序 / sort ascending
    s.median = n % 2 ? t[n / 2] : (t[n / 2 - 1] + t[n / 2]) / 2; // 中位数 / median
    s.best = t[0]; s.worst = t[n - 1];           // 最短与最长 / shortest and longest
    return s;                                    // 返回 / return
}                                                // stats 结束 / end of stats

static double a12(const double *x, int nx, const double *y, int ny) { // 两两比较中前一组更短的比例（相等算一半）/ share of pairs in which the first is shorter (ties one half)
    double c = 0;                                // 计数 / count
    for (int i = 0; i < nx; i++) for (int j = 0; j < ny; j++) c += (x[i] < y[j]) + 0.5 * (x[i] == y[j]); // 逐对比较 / pair by pair
    return c / ((double)nx * ny);                // 返回比例 / return the share
}                                                // a12 结束 / end of a12

static int complete(const Grp *g, const char *name) { // 一组是否齐全；不齐全时打印一行 / whether a group is complete; prints a line if not
    if (g->n == g->want) return 1;               // 齐全 / complete
    printf("  %-12s  %d of %d records found: not computed\n", name, g->n, g->want); // 不齐全 / incomplete
    return 0;                                    // 返回不齐全 / return incomplete
}                                                // complete 结束 / end of complete

static void row(const char *name, const Grp *g) { // 打印一行：个数、平均、标准差、中位数、最好、最差 / print a row: count, mean, standard deviation, median, best, worst
    if (!complete(g, name)) return;              // 不齐全就不算 / not computed when incomplete
    Stat s = stats(g->best, g->n);               // 统计量 / statistics
    printf("  %-12s %3d  %7.1f  %6.1f  %7.1f  %7.1f  %7.1f\n", name, g->n, s.mean, s.sd, s.median, s.best, s.worst); // 一位小数，与论文的表相同 / one decimal as in the tables of the paper
}                                                // row 结束 / end of row

static void pair(const char *na, const Grp *a, const char *nb, const Grp *b, int post, int with_time) { // 打印一个比较：差、相对差、A（post 非 0 时第二组用再解码的里程；with_time 非 0 时加用时比）/ print a comparison: difference, relative difference, A (the second group uses the re-decoded lengths when post is set; the time ratio is added when with_time is set)
    if (a->n != a->want || b->n != b->want) { printf("  %-10s vs %-15s records incomplete: not computed\n", na, nb); return; } // 不齐全 / incomplete
    const double *y = post ? b->cert : b->best;  // 第二组的数 / the numbers of the second group
    double ma = mean(a->best, a->n), mb = mean(y, b->n); // 两组的平均 / the two means
    printf("  %-10s vs %-12s %8.1f  %7.2f%%  %6.3f", na, nb, ma - mb, 100.0 * (ma - mb) / mb, a12(a->best, a->n, y, b->n)); // 差、相对差、A / difference, relative difference, A
    if (with_time) printf("  %6.2f", mean(a->secs, a->n) / mean(b->secs, b->n)); // 平均用时之比 / ratio of the mean running times
    printf("\n");                                // 换行 / new line
}                                                // pair 结束 / end of pair

/* ---------- 实验一 / Experiment 1 ---------- */
static char e_grp[NREC][24], e_alg[NREC][24], e_q[NREC][16], e_r[NREC][16]; // 各记录的组名、算法名、q、r / group, algorithm, q and r of every record
static char *e_perm[NREC];                       // 各记录的配送顺序（文字）/ the delivery order of every record (as text)
static double e_g[NREC], e_x[NREC];              // 贪心里程与最优里程 / greedy length and optimal length
static int e_first[NREC], e_exact[NREC];         // 是否为不重复顺序的第一条、是否算到精确最优 / first record of a distinct order, solved to proven optimality

static int prio(const char *g) {                 // 组的先后：主对比、消融、参数分析 / order of the groups: main comparison, ablation, parameter study
    return !strcmp(g, "v6_main") ? 0 : !strcmp(g, "v6_ablation") ? 1 : 2; // 返回 0、1、2 / return 0, 1 or 2
}                                                // prio 结束 / end of prio

static void e_row(const char *name, int sel) {   // 打印实验一的一行（sel：0–5 为六组，6 为全部）/ print a row of Experiment 1 (sel: 0-5 the six groups, 6 all)
    int n = 0, nsh = 0; double sg = 0, sx = 0, sr = 0, mx = 0; // 个数、变短的个数、三个和、最大缩短 / count, shorter, three sums, largest cut
    for (int i = 0; e_perm[i]; i++) {            // 逐条记录 / record by record
        if (!e_first[i]) continue;               // 只算不重复顺序的第一条 / first records of distinct orders only
        int m = !strcmp(e_grp[i], "v6_main"), k; // 是否主对比、所属的组 / main comparison or not, the group
        if (m && !strcmp(e_alg[i], "ACS-LS")) k = 0; // 0：MACO-G 的最终顺序 / final orders of MACO-G
        else if (m && !strcmp(e_alg[i], "GA-LS2")) k = 1; // 1：GA-LS-G 的最终顺序 / final orders of GA-LS-G
        else if (m && !strcmp(e_alg[i], "MMAS-LS")) k = 2; // 2：MMAS-LS-G 的最终顺序 / final orders of MMAS-LS-G
        else if (m) k = 3;                       // 3：主对比的其他运行 / other runs of the main comparison
        else k = !strcmp(e_grp[i], "v6_ablation") ? 4 : 5; // 4：消融；5：参数分析 / ablation; parameter study
        if (sel != 6 && sel != k) continue;      // 不属于要打印的组 / not in the group to print
        double red = e_g[i] - e_x[i];            // 缩短的里程 / the cut
        n++; sg += e_g[i]; sx += e_x[i]; sr += red; // 累加 / accumulate
        if (red > mx) mx = red;                  // 最大缩短 / largest cut
        if (red > 1e-6) nsh++;                   // 变短（阈值 1e-6 km）/ shorter (threshold 1e-6 km)
    }                                            // 记录循环结束 / end of the record loop
    if (n) printf("  %-16s %4d  %7.1f  %7.1f  %7.1f  %7.1f  %5d\n", name, n, sg / n, sx / n, sr / n, mx, nsh); // 个数、贪心平均、最优平均、平均缩短、最大缩短、变短的个数 / count, mean greedy, mean optimal, mean cut, largest cut, shorter
}                                                // e_row 结束 / end of e_row

static void exp1(void) {                         // 实验一的表 / the table of Experiment 1
    printf("Experiment 1: greedy and optimal reload plans of the same delivery orders (km)\n"); // 标题 / title
    FILE *fp = open2("exp1", "perms.txt"), *fd = open2("exp1", "decoder_530.tsv"); // 配送顺序与解码器输出 / the orders and the output of the decoder
    if (!fp || !fd) { printf("  perms.txt or decoder_530.tsv not found: not computed\n"); g_missing++; if (fp) fclose(fp); if (fd) fclose(fd); return; } // 找不到 / not found
    int n = 0, nd = 0, nexact = 0, nu = 0;       // 顺序条数、解码行数、算到最优的条数、不重复的顺序数 / orders, decoder rows, solved to optimality, distinct orders
    while (n < NREC - 1 && fgets(line, LMAX, fp)) { // 读配送顺序：组、算法、种子、q、r、贪心里程、缺货、补货次数、长度、顺序 / read the orders: group, algorithm, seed, q, r, greedy length, shortage, reloads, length, order
        int off = 0, seed, sh, rl, len; double gd; // 顺序开始的位置与几个不用的字段 / where the order starts and some unused fields
        if (sscanf(line, "%23s %23s %d %15s %15s %lf %d %d %d %n", e_grp[n], e_alg[n], &seed, e_q[n], e_r[n], &gd, &sh, &rl, &len, &off) < 9) continue; // 空行或格式不符 / empty or malformed line
        line[strcspn(line, "\r\n")] = 0;         // 去掉行尾 / strip the line end
        e_perm[n] = malloc(strlen(line + off) + 1); // 存下顺序的文字 / keep the text of the order
        if (!e_perm[n]) { printf("  out of memory\n"); exit(2); } // 内存不足 / out of memory
        strcpy(e_perm[n], line + off);           // 复制 / copy
        n++;                                     // 下一条 / next record
    }                                            // 读完 / end of reading
    e_perm[n] = NULL;                            // 结束标记 / end mark
    while (nd < n && fgets(line, LMAX, fd)) {    // 读解码器输出 / read the output of the decoder
        if (!strncmp(line, "selftest", 8) || !strncmp(line, "grp\t", 4)) continue; // 自检行与表头 / the self-test line and the header
        char *tok[32]; int nt = 0;               // 字段 / fields
        for (char *p = strtok(line, "\t\r\n"); p && nt < 32; p = strtok(NULL, "\t\r\n")) tok[nt++] = p; // 按制表符拆开 / split at tabs
        if (nt < 9) continue;                    // 字段不够 / too few fields
        if (strcmp(tok[0], e_grp[nd]) || strcmp(tok[1], e_alg[nd])) { printf("  the two files do not line up at record %d: not computed\n", nd + 1); g_missing++; fclose(fp); fclose(fd); return; } // 两个文件须逐行对应 / the two files must line up
        e_g[nd] = atof(tok[5]); e_x[nd] = atof(tok[7]); e_exact[nd] = atoi(tok[8]); // 第 6、8、9 个字段：贪心里程、最优里程、是否算到最优 / fields 6, 8, 9: greedy length, optimal length, solved to optimality
        nd++;                                    // 下一行 / next row
    }                                            // 读完 / end of reading
    fclose(fp); fclose(fd);                      // 关闭 / close
    if (nd != n || n == 0) { printf("  %d orders but %d decoder rows: not computed\n", n, nd); g_missing++; return; } // 条数不符 / counts differ
    for (int i = 0; i < n; i++) {                // 找出每个不重复顺序的第一条：组靠前的优先，同组内行号小的优先 / mark the first record of every distinct order: earlier group first, then smaller line number
        e_first[i] = 1;                          // 先假定是第一条 / assume it is the first
        for (int j = 0; j < n && e_first[i]; j++) { // 与其他记录比较 / compare with the other records
            if (j == i || strcmp(e_q[i], e_q[j]) || strcmp(e_r[i], e_r[j]) || strcmp(e_perm[i], e_perm[j])) continue; // 不是同一个实例上的同一个顺序 / not the same order on the same instance
            if (prio(e_grp[j]) < prio(e_grp[i]) || (prio(e_grp[j]) == prio(e_grp[i]) && j < i)) e_first[i] = 0; // 有排在前面的相同顺序 / an equal order comes earlier
        }                                        // 比较结束 / end of the comparison
        nu += e_first[i]; nexact += e_exact[i];  // 计数 / count
    }                                            // 标记结束 / end of marking
    printf("  records %d, distinct orders %d, records solved to proven optimality %d\n", n, nu, nexact); // 记录数、不重复的顺序数、算到最优的条数 / records, distinct orders, solved to optimality
    printf("  orders from         N   greedy  optimal mean cut  max cut shorter\n"); // 表头 / header
    e_row("MACO-G", 0); e_row("GA-LS-G", 1); e_row("MMAS-LS-G", 2); // 三种搜索的最终顺序 / the final orders of the three searches
    e_row("Other main runs", 3); e_row("Ablation", 4); e_row("Parameter study", 5); // 其余三组 / the other three groups
    e_row("All", 6);                             // 全部 / all
}                                                // exp1 结束 / end of exp1

int main(int argc, char **argv) {                // 主程序 / main
    if (argc != 2 && argc != 3) { fprintf(stderr, "usage: key_results <records directory> [exp1|exp2|supply|exp3|hybrid]\n"); return 2; } // 用法 / usage
    const char *part = argc == 3 ? argv[2] : "all"; // 要算的部分，缺省为全部 / the part to compute, everything by default
    int all = !strcmp(part, "all");               // 是否全部都算 / whether everything is computed
    if (!all && strcmp(part, "exp1") && strcmp(part, "exp2") && strcmp(part, "supply") && strcmp(part, "exp3") && strcmp(part, "hybrid")) { fprintf(stderr, "unknown part: %s\n", part); return 2; } // 不认识的部分 / unknown part
    g_dir = argv[1];                             // 记录目录 / the records directory
    printf("KEY RESULTS recomputed from the records in the given folder\n\n"); // 总标题 / heading
    if (all || !strcmp(part, "exp1")) exp1();    // 实验一 / Experiment 1

    if (all || !strcmp(part, "exp2")) {          // 实验二（基准实例）/ Experiment 2 (benchmark instance)
    static Grp ax, ag, gx, gg, mx, mg;           // 实验二的六组：ERD-MACO、MACO-G、GA-LS-X、GA-LS-G、MMAS-LS-X、MMAS-LS-G / the six groups of Experiment 2
    load(&ax, "exp2_base", "base", "ACS-LS", "exact", 30); load(&ag, "exp2_base", "base", "ACS-LS", "greedy", 30); // 矩阵蚁群：精确解码与贪心解码 / the matrix-based colony with exact and with greedy decoding
    load(&gx, "exp2_base", "base", "GA-LS2", "exact", 30); load(&gg, "exp2_base", "base", "GA-LS2", "greedy", 30); // 遗传算法 / the genetic algorithm
    load(&mx, "exp2_base", "base", "MMAS-LS", "exact", 30); load(&mg, "exp2_base", "base", "MMAS-LS", "greedy", 30); // 最大最小蚂蚁系统 / the max-min ant system
    printf("\nExperiment 2: route lengths of 30 runs with 300000 evaluations (km)\n"); // 标题 / title
    printf("  algorithm      n     mean     std   median     best    worst\n"); // 表头 / header
    row("ERD-MACO", &ax); row("MACO-G", &ag); row("GA-LS-X", &gx); row("GA-LS-G", &gg); row("MMAS-LS-X", &mx); row("MMAS-LS-G", &mg); // 六行 / six rows
    printf("  comparison                      diff      rel       A\n"); // 表头 / header
    pair("ERD-MACO", &ax, "MACO-G", &ag, 0, 0); pair("GA-LS-X", &gx, "GA-LS-G", &gg, 0, 0); pair("MMAS-LS-X", &mx, "MMAS-LS-G", &mg, 0, 0); // 同一搜索的两种解码 / the two decoders in the same search
    pair("ERD-MACO", &ax, "GA-LS-X", &gx, 0, 0); pair("ERD-MACO", &ax, "MMAS-LS-X", &mx, 0, 0); // 精确解码下三种搜索之间 / the three searches under exact decoding
    }                                            // 实验二结束 / end of Experiment 2

    if (all || !strcmp(part, "supply")) {        // 实验二（三个 V1 = 300 的实例）/ Experiment 2 (the three instances with V1 = 300)
    printf("\nExperiment 2 on the three instances with V1 = 300: route lengths of 10 runs with 300000 evaluations (km)\n"); // 标题 / title
    const char *tags[3] = {"a1.00v300", "a0.85", "a0.72"}, *kap[3] = {"1", "0.85", "0.72"}; // 三个实例的标签与供给系数 / tags and supply coefficients of the three instances
    for (int k = 0; k < 3; k++) {                // 逐个实例 / instance by instance
        static Grp sx, sg, tx, tg;               // 四组：ERD-MACO、MACO-G、GA-LS-X、GA-LS-G / four groups
        load(&sx, "exp2_supply", tags[k], "ACS-LS", "exact", 10); load(&sg, "exp2_supply", tags[k], "ACS-LS", "greedy", 10); // 矩阵蚁群 / the matrix-based colony
        load(&tx, "exp2_supply", tags[k], "GA-LS2", "exact", 10); load(&tg, "exp2_supply", tags[k], "GA-LS2", "greedy", 10); // 遗传算法 / the genetic algorithm
        printf("  supply coefficient %s\n", kap[k]); // 供给系数 / the supply coefficient
        printf("  algorithm      n     mean     std   median     best    worst\n"); // 表头 / header
        row("ERD-MACO", &sx); row("MACO-G", &sg); row("GA-LS-X", &tx); row("GA-LS-G", &tg); // 四行 / four rows
        printf("  comparison                      diff      rel       A\n"); // 表头 / header
        pair("ERD-MACO", &sx, "MACO-G", &sg, 0, 0); pair("GA-LS-X", &tx, "GA-LS-G", &tg, 0, 0); // 两个比较 / two comparisons
    }                                            // 实例循环结束 / end of the instance loop
    }                                            // 这一部分结束 / end of this part

    static Grp x3, x4, x5, g6, g7, g8;           // 实验三的六组 / the six groups of Experiment 3
    if (all || !strcmp(part, "exp3")) {          // 实验三 / Experiment 3
    load(&x3, "exp3", "x3e3", "ACS-LS", "exact", 30); load(&x4, "exp3", "x3e4", "ACS-LS", "exact", 30); load(&x5, "exp3", "x3e5", "ACS-LS", "exact", 30); // ERD-MACO：3000、30000、300000 次评估 / ERD-MACO with 3000, 30000 and 300000 evaluations
    load(&g6, "exp3", "g3e6", "ACS-LS", "greedy", 30); load(&g7, "exp3", "g3e7", "ACS-LS", "greedy", 30); load(&g8, "exp3", "g3e8", "ACS-LS", "greedy", 30); // MACO-G：3e6、3e7、3e8 次评估 / MACO-G with 3e6, 3e7 and 3e8 evaluations
    printf("\nExperiment 3: ERD-MACO and MACO-G at three levels of running time, 30 runs each (km)\n"); // 标题 / title
    printf("  algorithm      n     mean     std   median     best    worst\n"); // 表头 / header
    row("ERD-MACO 3e3", &x3); row("MACO-G 3e6", &g6); row("ERD-MACO 3e4", &x4); row("MACO-G 3e7", &g7); row("ERD-MACO 3e5", &x5); row("MACO-G 3e8", &g8); // 六行 / six rows
    printf("  mean running time in seconds:"); // 平均用时（随计算机而变；这里是存档记录里的数）/ mean running time (depends on the computer; these are the stored values)
    const Grp *tg6[6] = {&x3, &g6, &x4, &g7, &x5, &g8}; // 同上的顺序 / the same order as above
    for (int k = 0; k < 6; k++) if (tg6[k]->n == tg6[k]->want) printf(" %.1f", mean(tg6[k]->secs, tg6[k]->n)); else printf(" NA"); // 六个平均用时 / the six mean times
    printf("\n");                                // 换行 / new line
    printf("  comparison                      diff      rel       A  time ratio\n"); // 表头 / header
    pair("3e5", &x5, "3e8", &g8, 0, 1); pair("3e4", &x4, "3e7", &g7, 0, 1); pair("3e3", &x3, "3e6", &g6, 0, 1); // 三个等时间的比较 / the three comparisons at equal running time
    pair("3e4", &x4, "3e8", &g8, 0, 1);          // ERD-MACO 少用时间的比较 / the comparison in which ERD-MACO has less time
    pair("3e5", &x5, "3e8 re-decoded", &g8, 1, 1); // MACO-G 的最终顺序再做一次精确解码 / the final orders of MACO-G decoded once more exactly
    }                                            // 实验三结束 / end of Experiment 3

    if (all || !strcmp(part, "hybrid")) {        // 补充材料 / the supplementary material
    static Grp hh, ha;                           // 补充材料的两组：混合、只换一次 / the two groups of the supplementary material: hybrid, switch-once
    if (!all) load(&x5, "exp3", "x3e5", "ACS-LS", "exact", 30); // 单独算这一部分时，另读 ERD-MACO 的 30 个运行 / when only this part is computed, the 30 runs of ERD-MACO are read here
    load(&hh, "hybrid", "h3e8", "H10x1000r11", "c1000", 30); load(&ha, "hybrid", "h3e8", "A", "c1000", 30); // 读入 / read
    printf("\nSupplementary material: hybrid of the two decoders, 30 runs (km)\n"); // 标题 / title
    printf("  algorithm      n     mean     std   median     best    worst\n"); // 表头 / header
    row("Hybrid", &hh); row("Switch-once", &ha); row("ERD-MACO", &x5); // 三行 / three rows
    printf("  mean running time in hours:"); // 平均用时（小时）/ mean running time in hours
    const Grp *th[3] = {&hh, &ha, &x5};          // 同上的顺序 / the same order as above
    for (int k = 0; k < 3; k++) if (th[k]->n == th[k]->want) printf(" %.2f", mean(th[k]->secs, th[k]->n) / 3600.0); else printf(" NA"); // 三个平均用时 / the three mean times
    printf("\n");                                // 换行 / new line
    }                                            // 补充材料结束 / end of the supplementary material
    printf("\n");                                // 空一行 / an empty line
    printf("incomplete groups: %d\n", g_missing); // 不完整的组数 / number of incomplete groups
    return g_missing ? 1 : 0;                    // 全部齐全时返回 0 / exit code 0 when everything is complete
}                                                // main 结束 / end of main


==> anc/src/m_aco_run.c <==
/* m_aco_run.c — M-ACO 搜索实验：论文的搜索算法（不改动）配上精确补货解码，或配上原来的贪心解码作对照            */
/* M-ACO search experiment: the paper's search algorithms (unchanged) with exact reload decoding, or with the    */
/* original greedy decoding as the control                                                                       */
#include "mita.h"                                // 公共头文件（论文发布的程序）/ common header of the released program
#include <string.h>                              // 字符串比较 / string comparison
#include <stdlib.h>                              // 数值转换 / conversions
#include <math.h>                                // 绝对值 fabs / absolute value (fabs)

extern int xe_mode;                              // 1 精确解码，0 贪心解码 / 1 exact decoding, 0 greedy decoding
extern double xe_budget, xe_n_eval, xe_n_exact, xe_n_fallback, xe_n_shorter, xe_n_fixed, xe_labels, xe_sec; // 预算与统计量（见 exact_eval.c）/ budget and counters (see exact_eval.c)
double greedy_decode_perm(const Inst *I, const int *perm, int D, DecWork *w, DecInfo *info, Event *ev, int *nev); // 论文的贪心解码 / the paper's greedy decoder

int main(int argc, char **argv) {                // 主程序 / main
    if (argc < 13) { fprintf(stderr, "usage: m_aco_run <root> <tag> <Q> <alpha> <q> <V1> <r> <alg> <seed> <exact|greedy> <FE> <budget>\n"); return 1; } // 参数 / arguments
    g_root = argv[1];                            // 项目根目录 / project root
    const char *tag = argv[2], *alg = argv[8], *mode = argv[10]; // 实例标签、算法（原始记录名）、解码方式 / instance label, algorithm (record name), decoding mode
    double Q = atof(argv[3]), alpha = atof(argv[4]), q = atof(argv[5]), V1 = atof(argv[6]), r = atof(argv[7]); // 实例参数 / instance parameters
    int seed = atoi(argv[9]); int64_t fe = (int64_t)atof(argv[11]); // 种子与评估次数上限 / seed and evaluation budget
    xe_mode = !strcmp(mode, "exact"); xe_budget = atof(argv[12]); // 解码方式与标签数预算 / decoding mode and label budget
    /* 预存的实例数组：距离矩阵里有三角函数、可装车量里有幂运算，不同系统的数学库末位可能不同。                 */
    /* 程序包在 arrays\<实例标签>\ 里带了预先算好的数组；存在时读入它们（论文程序自带的“逐位一致模式”），       */
    /* 这样任何电脑上的结果都逐位相同。                                                                         */
    /* stored instance arrays: distances use trigonometric functions and the stock uses a power, whose last     */
    /* bits may differ between math libraries. The package ships pre-computed arrays in arrays/<tag>/; when     */
    /* present they are read (the "bit-exact mode" of the released program), so results agree bit for bit on    */
    /* every computer.                                                                                          */
    static char adir[1024]; char afile[1200]; int stored = 0; // 数组目录、参数文件名、是否使用预存数组 / array folder, parameter file, whether stored arrays are used
    snprintf(adir, sizeof adir, "%s/arrays/%s", g_root, tag); // 目录：<根目录>/arrays/<实例标签> / folder: <root>/arrays/<tag>
    snprintf(afile, sizeof afile, "%s/PARAMS.txt", adir); // 该目录下的参数文件 / the parameter file in that folder
    FILE *fa = fopen(afile, "r");                // 存在则使用预存数组 / stored arrays are used when it exists
    if (fa) {                                    // 核对参数后启用 / enable after checking the parameters
        double pa, pq, pv, pr;                   // 文件中的 alpha、q、V1、r / alpha, q, V1, r of the file
        if (fscanf(fa, "%lf %lf %lf %lf", &pa, &pq, &pv, &pr) != 4 || fabs(pa - alpha) > 1e-12 || fabs(pq - q) > 1e-12 || fabs(pv - V1) > 1e-12 || fabs(pr - r) > 1e-12) die("stored arrays do not match the parameters"); // 参数不符即退出，防止用错数组 / stop on a mismatch, so that wrong arrays are never used
        fclose(fa); g_numpy_dir = adir; stored = 1; // 启用逐位一致模式 / switch the bit-exact mode on
    }                                            // 判断结束 / end of check
    Inst *K = inst_korea100(Q, alpha, q, V1, r, 1000.0); // 构造实例（启用时在其中读入预存数组）/ build the instance (the stored arrays are read inside when enabled)
    Result res; memset(&res, 0, sizeof res); double t0 = wall_time(); // 结果与计时 / result and timer
    if (!strcmp(alg, "ACS-LS")) maco_run_v6(K, (uint64_t)seed, fe, 0, 1, 0, 2.0, 1.0, &res); // 论文的 MACO（ACS + 批量局部搜索）/ the paper's MACO (ACS + batch local search)
    else if (!strcmp(alg, "MMAS-LS")) maco_run_v6(K, (uint64_t)seed, fe, 0, 1, 1, 2.0, 1.0, &res); // 带局部搜索的 MMAS / MMAS with local search
    else if (!strcmp(alg, "GA-LS2")) ga_run_v6(K, (uint64_t)seed, fe, 1, 2, &res); // 论文的 GA-LS / the paper's GA-LS
    else if (!strcmp(alg, "ACS")) maco_run(K, (uint64_t)seed, fe, 0, 0, 0, &res); // 蚁群系统（无局部搜索）/ ant colony system (no local search)
    else if (!strcmp(alg, "GA")) ga_run(K, (uint64_t)seed, fe, 0, &res); // 遗传算法（无局部搜索）/ genetic algorithm (no local search)
    else die("unknown algorithm");               // 未知算法 / unknown algorithm
    double secs = wall_time() - t0;              // 搜索用时 / search time
    double n_eval = xe_n_eval, n_exact = xe_n_exact, n_fb = xe_n_fallback, n_sh = xe_n_shorter, n_fx = xe_n_fixed, labels = xe_labels, dsec = xe_sec; // 取出搜索期间的统计 / counters of the search
    DecWork *w = decwork_new(100); DecInfo info; // 解码区与附加信息 / workspace and extra information
    double gf = greedy_decode_perm(K, res.perm, res.D, w, &info, NULL, NULL); // 最好排列的贪心解码 / greedy decoding of the best order
    xe_mode = 1; xe_budget = 0.0;                // 复核：精确解码，不设预算 / certification: exact decoding without a budget
    double cert = decode_perm(K, res.perm, res.D, w, NULL, NULL, NULL); // 最好排列的精确最优里程（xe_n_fallback 增加则未能算完）/ exact optimum of the best order
    int cert_exact = xe_n_fallback == n_fb;      // 复核是否算到精确最优 / whether the certification reached the exact optimum
    int n = K->n; double direct = K->dist[res.perm[res.D - 1] * n + 0]; // 直达里程：先加返回车场 / direct length: the return leg first
    for (int t = 0; t < res.D; t++) direct += K->dist[(t ? res.perm[t - 1] : 0) * n + res.perm[t]]; // 再加各段 / then the legs
    printf("RUN\t%s\t%s\t%d\t%s\t%g\t%g\t%g\t%g\t%g\t%lld\t%.10f\t%.10f\t%.6f\t%d\t%.10f\t%d\t%.10f\t%.0f\t%.0f\t%.0f\t%.0f\t%.0f\t%.0f\t%.2f\t%.2f\t%s\n", tag, alg, seed, mode, Q, alpha, q, V1, r, (long long)res.fe, res.best, gf, info.shortage, info.n_re, cert, cert_exact, direct, n_eval, n_exact, n_fb, n_sh, n_fx, labels, dsec, secs, stored ? "stored" : "native"); // 汇总行：搜索所得最好适应值、最好排列的贪心适应值、缺货、补货次数、精确最优及是否算完、直达里程、各项统计、解码用时、总用时、实例数组来源 / summary: best fitness of the search, greedy fitness of the best order, shortage, reloads, exact optimum and its flag, direct length, counters, decoding time, total time, source of the instance arrays
    printf("PERM\t%s\t%s\t%d\t%s", tag, alg, seed, mode); for (int t = 0; t < res.D; t++) printf(" %d", res.perm[t]); printf("\n"); // 最好排列 / the best order
    printf("TRACE\t%s\t%s\t%d\t%s", tag, alg, seed, mode); for (int i = 0; i < 61; i++) { if (res.has_trace[i]) printf("\t%.6f", res.trace[i]); else printf("\tNA"); } printf("\n"); // 收敛轨迹：0 至 300000 次评估的 61 个等距点 / convergence trace: 61 even points from 0 to 300000 evaluations
    result_free(&res); inst_free(K); decwork_free(w); // 释放 / free
    return 0;                                    // 结束 / done
}                                                // main 结束 / end of main


==> anc/src/maco.c <==
/* maco.c — 矩阵蚁群算法 MACO（及 ACS、MMAS 对照）：整个蚁群同时构造路线并同步解码                       */
/* matrix ACO (MACO; also the ACS and MMAS controls): all ants build tours together with synchronous        */
/* decoding, the whole colony advancing step by step（整个蚁群按步同步推进）                              */
#include "mita.h"                                // 公共头文件 / common header
#include <stdlib.h>                              // 内存分配 malloc / memory allocation (malloc)
#include <string.h>                              // 内存复制 memcpy / memory copy (memcpy)

static void construct(const Inst *I, double *tau, const double *eta_b, int m, Rng *rng, double q0, int load_aware, // 构造：实例、信息素、启发因子、蚂蚁数、随机数、q0、载重感知 / instance, pheromone, heuristic, ants, rng, q0, load-aware
                      double lam, double theta, int local, double xi, double tau0, int *P, double *f, // λ、θ、局部更新、ξ、τ0、输出排列与适应值 / lambda, theta, local update, xi, tau0, outputs
                      DecWork **ws, BState *st, double *W, unsigned char *unv) { // 矩阵化构造解（maco.construct_matrix，la_mode="phi"）/ matrix-form construction
    int n = I->n, D = n - 1;                     // 规模 / sizes
    double Q = I->Q;                             // 载重 / capacity
    int *cur = (int *)xmalloc(sizeof(int) * (size_t)m), *v = (int *)xmalloc(sizeof(int) * (size_t)m); // 当前点与下一点 / current and next
    double *u = (double *)xmalloc(sizeof(double) * (size_t)m), *rq = (double *)xmalloc(sizeof(double) * (size_t)m); // 两组随机数 / two random vectors
    double *nv = (double *)xmalloc(sizeof(double) * (size_t)m); // 局部更新的新值 / new values of the local update
    for (int k = 0; k < m; k++) {                // 每只蚂蚁 / each ant
        bs_init(I, &st[k], ws[k]);               // 车辆状态 / vehicle state
        for (int j = 0; j < n; j++) unv[(size_t)k * n + j] = 1; // 全部未访问 / all unvisited
        unv[(size_t)k * n + 0] = 0;              // 首尔除外 / except Seoul
    }                                            // 循环结束 / end of loop
    for (int t = 0; t < D; t++) {                // 每一步 / each step
        for (int k = 0; k < m; k++) {            // 每只蚂蚁的转移权重 / transition weights of each ant
            int c = st[k].cur; cur[k] = c;       // 当前点 / current node
            double L = st[k].load;               // 当前载货 / current load
            double *w = W + (size_t)k * n;       // 权重行 / weight row
            for (int j = 0; j < n; j++) {        // 每个城市 / each city
                double x = tau[(size_t)c * n + j] * eta_b[(size_t)c * n + j]; // 信息素乘启发因子 τ·η^β / pheromone times heuristic
                if (load_aware) {                // 载货感知启发 Φ / load-aware heuristic Φ
                    double d = I->demand[j];     // 需求 / demand
                    int ok = d <= L + 1e-9;      // 不必绕行 / no detour needed
                    double rel = Q - (L - d);    // 到 j 后还能补的量 / room after j
                    if (I->stock[j] < rel) rel = I->stock[j]; // 不超过仓储 / at most the stock
                    if (rel < 0.0) rel = 0.0;    // 截断到 0 / clip at 0
                    double fac = ok ? 1.0 + lam * rel / Q : theta; // 载货感知因子 Φ（θ = 1 时需要绕行的城市不受惩罚）/ load-aware factor Φ (with θ = 1 cities that need a detour are not penalized)
                    x = x * (fac * fac);         // 乘 Φ^β（β=2 即平方）/ times Φ^β (β=2: square)
                }                                // 判断结束 / end of check
                w[j] = x * (unv[(size_t)k * n + j] ? 1.0 : 0.0); // 已访问为 0 / zero for visited cities
            }                                    // 城市循环结束 / end of cities
        }                                        // 蚂蚁循环结束 / end of ants
        for (int k = 0; k < m; k++) u[k] = rng_random(rng); // 每只蚂蚁一个均匀随机数 rng.random(m) / one uniform number per ant
        if (q0 > 0) for (int k = 0; k < m; k++) rq[k] = rng_random(rng); // 第二组 rng.random(m) / the second rng.random(m)
        for (int k = 0; k < m; k++) {            // 每只蚂蚁选城 / each ant chooses
            const double *w = W + (size_t)k * n; // 权重 / weights
            double cs = 0.0, last = 0.0;         // 累计和 / cumulative sum
            for (int j = 0; j < n; j++) last = (j == 0) ? w[0] : last + w[j]; // 总和（累加和的末项）/ total (last entry of the running sum)
            double uu = u[k] * last;             // 轮盘位置 / roulette point
            int cnt = 0;                         // cs < u 的个数 / count of cs < u
            for (int j = 0; j < n; j++) { cs = (j == 0) ? w[0] : cs + w[j]; if (cs < uu) cnt++; } // 顺序累加并计数 / cumulate and count
            int roul = cnt < n - 1 ? cnt : n - 1; // 轮盘赌结果 / roulette result
            int am = 0;                          // 最大权重位置 / argmax
            for (int j = 1; j < n; j++) if (w[j] > w[am]) am = j; // 第一个最大值 / first maximum
            v[k] = (q0 > 0 && rq[k] < q0) ? am : roul; // 伪随机比例规则 / pseudo-random proportional rule
        }                                        // 蚂蚁循环结束 / end of ants
        if (local) {                             // ACS 局部信息素更新（先算全部新值再赋值）/ ACS local update (compute all, then assign)
            for (int k = 0; k < m; k++) nv[k] = (1.0 - xi) * tau[(size_t)cur[k] * n + v[k]] + xi * tau0; // 新值 / new values
            for (int k = 0; k < m; k++) tau[(size_t)cur[k] * n + v[k]] = nv[k]; // 赋值 / assign
        }                                        // 判断结束 / end of check
        for (int k = 0; k < m; k++) {            // 同步解码一步 / one synchronous decoding step
            bs_step(I, &st[k], ws[k], v[k], NULL, NULL); // 前往 v / go to v
            unv[(size_t)k * n + v[k]] = 0;       // 标记已访问 / mark visited
            P[(size_t)k * D + t] = v[k];         // 记录 / record
        }                                        // 蚂蚁循环结束 / end of ants
    }                                            // 步骤循环结束 / end of steps
    for (int k = 0; k < m; k++) f[k] = bs_finish(I, &st[k], NULL, NULL, NULL); // 返回首尔 / return to Seoul
    free(cur); free(v); free(u); free(rq); free(nv); // 释放 / free
}                                                // construct 结束 / end of construct

static void arcs_update(double *tau, int n, const int *perm, int D, double a, double b, int add) { // 沿路线的弧更新 τ / update τ along a tour
    for (int t = 0; t <= D; t++) {               // D+1 条弧 / D+1 arcs
        int fr = t == 0 ? 0 : perm[t - 1], to = t == D ? 0 : perm[t]; // 起点与终点 / tail and head
        double *x = &tau[(size_t)fr * n + to];   // 该弧的 τ / τ of the arc
        if (add) *x += b;                        // MMAS：加上沉积 / MMAS: add the deposit
        else *x = a * *x + b;                    // 蚁群系统的全局更新 (1-ρ)τ + ρ/f / ACS global update
    }                                            // 循环结束 / end of loop
}                                                // arcs_update 结束 / end of arcs_update

void maco_run(const Inst *I, uint64_t seed, int64_t max_fe, int load_aware, int ls, int mmas, Result *res) { // 矩阵蚁群主程序（maco.maco）/ matrix ACO main routine
    maco_run_v6(I, seed, max_fe, load_aware, ls, mmas, 2.0, 1.0, res); // 默认 λ = 2、θ = 1（v4 行为不变）/ default λ = 2, θ = 1 (v4 behaviour unchanged)
}                                                // maco_run 结束 / end of maco_run

void maco_run_v6(const Inst *I, uint64_t seed, int64_t max_fe, int load_aware, int ls, int mmas, double lam, double theta, Result *res) { // v6：λ、θ 可变（maco.maco 的 lam、theta）/ v6: λ and θ as parameters
    memset(res, 0, sizeof(*res));                // 清零 / zero
    const int m = 50, ls_period = 2, ls_K = 48, ls_pass = 40, n_seed = 10, reset_iters = 150; // 参数 / parameters
    const double rho = 0.1, xi = 0.1, q0 = 0.9; // 参数（λ = 2、θ = 1，需要绕行的城市不受惩罚）/ parameters (λ = 2, θ = 1: cities that need a detour are not penalized)
    Rng rng; rng_seed(&rng, seed);               // 随机数 / random numbers
    Eval *ev = eval_new(I, max_fe, 0);           // 评估器 / evaluator
    int n = I->n, D = n - 1;                     // 规模 / sizes
    double *eta_b = (double *)xmalloc(sizeof(double) * (size_t)n * n); // 启发因子 η^β / heuristic term
    for (size_t k = 0; k < (size_t)n * n; k++) { double e = I->dist[k] > 0 ? 1.0 / I->dist[k] : 0.0; eta_b[k] = e * e; } // 启发因子 η = 1/d，β=2 / heuristic η = 1/d with β=2
    int *S = (int *)xmalloc(sizeof(int) * (size_t)n_seed * D); // 种子路线 / seed tours
    seed_tours(I, n_seed, &rng, S);              // 构造 / build
    double fs[16];                               // 适应值 / fitness
    eval_batch(ev, S, n_seed, fs);               // 评估 / evaluate
    int i0 = 0;                                  // 最好种子 / best seed
    for (int k = 1; k < n_seed; k++) if (fs[k] < fs[i0]) i0 = k; // 第一个最小值 / first minimum
    int *gb = (int *)xmalloc(sizeof(int) * (size_t)D); memcpy(gb, S + (size_t)i0 * D, sizeof(int) * (size_t)D); // 全局最好 / global best
    double fgb = fs[i0];                         // 其代价 / its cost
    double L0 = fgb, tau0 = 1.0 / ((double)n * L0); // 初始信息素 / initial pheromone
    double *tau = (double *)xmalloc(sizeof(double) * (size_t)n * n); // 信息素矩阵 / pheromone matrix
    double tau_max = 0, tau_min = 0;             // MMAS 上下界 / MMAS bounds
    for (size_t k = 0; k < (size_t)n * n; k++) tau[k] = tau0; // 初始化 / initialise
    if (mmas) { tau_max = 1.0 / (rho * L0); tau_min = tau_max / (2 * n); for (size_t k = 0; k < (size_t)n * n; k++) tau[k] = tau_max; } // MMAS 从上界开始 / MMAS starts at the upper bound
    DecWork **ws = (DecWork **)xmalloc(sizeof(DecWork *) * (size_t)m); // 每只蚂蚁的解码工作区 / per-ant workspaces
    for (int k = 0; k < m; k++) ws[k] = decwork_new(n); // 分配 / allocate
    BState *st = (BState *)xmalloc(sizeof(BState) * (size_t)m); // 车辆状态 / vehicle states
    double *W = (double *)xmalloc(sizeof(double) * (size_t)m * n); // 权重矩阵 / weight matrix
    unsigned char *unv = (unsigned char *)xmalloc((size_t)m * n); // 未访问掩码 / unvisited mask
    int *P = (int *)xmalloc(sizeof(int) * (size_t)m * D); // 路线矩阵 / tour matrix
    double *f = (double *)xmalloc(sizeof(double) * (size_t)m); // 适应值 / fitness
    int *pib = (int *)xmalloc(sizeof(int) * (size_t)D); // 迭代最好 / iteration best
    long it = 0; int stall = 0;                  // 迭代与停滞 / iterations and stagnation
    while (eval_left(ev) >= m) {                 // 预算够一代 / budget for one colony
        it++;                                    // 迭代 / iteration
        construct(I, tau, eta_b, m, &rng, mmas ? 0.0 : q0, load_aware, lam, theta, !mmas, xi, tau0, P, f, ws, st, W, unv); // 构造 / construct
        eval_record(ev, P, m, f);                // 计入评估次数 / count the evaluations
        int ib = 0;                              // 迭代最好 / iteration best
        for (int k = 1; k < m; k++) if (f[k] < f[ib]) ib = k; // 第一个最小值 / first minimum
        memcpy(pib, P + (size_t)ib * D, sizeof(int) * (size_t)D); // 复制 / copy
        double fib = f[ib];                      // 其代价 / its cost
        if (ls && it % ls_period == 0 && eval_left(ev) > ls_K) local_search(pib, &fib, ev, ls_K, ls_pass, &rng); // 周期性局部搜索 / periodic local search
        if (fib < fgb - 1e-9) { memcpy(gb, pib, sizeof(int) * (size_t)D); fgb = fib; stall = 0; } else stall++; // 更新全局最好 / update the global best
        if (!mmas) {                             // ACS 全局更新 / ACS global update
            arcs_update(tau, n, gb, D, 1.0 - rho, rho / fgb, 0); // 最优路线上的弧 / arcs of the best tour
            if (reset_iters && stall >= reset_iters) { // 停滞：重置 / stagnation: reset
                for (size_t k = 0; k < (size_t)n * n; k++) tau[k] = tau0; // 全部重置 / reset all
                for (int t = 0; t <= D; t++) { int fr = t == 0 ? 0 : gb[t - 1], to = t == D ? 0 : gb[t]; tau[(size_t)fr * n + to] = (1.0 - rho) * tau0 + rho / fgb; } // 最优路线再强化 / reinforce the best tour
                stall = 0;                       // 清零 / reset
            }                                    // 判断结束 / end of check
        } else {                                 // 最大最小蚂蚁系统的更新 / MAX-MIN ant system update
            for (size_t k = 0; k < (size_t)n * n; k++) tau[k] *= (1.0 - rho); // 全体蒸发 / evaporate everywhere
            const int *src = (it % 5) ? pib : gb; double fsrc = (it % 5) ? fib : fgb; // 迭代最优为主，每 5 代用全局最优 / iteration best, global best every 5th
            arcs_update(tau, n, src, D, 0, 1.0 / fsrc, 1); // 沉积 / deposit
            tau_max = 1.0 / (rho * fgb); tau_min = tau_max / (2 * n); // 上下界 / bounds
            for (size_t k = 0; k < (size_t)n * n; k++) { if (tau[k] < tau_min) tau[k] = tau_min; if (tau[k] > tau_max) tau[k] = tau_max; } // 截断 / clip
            if (reset_iters && stall >= reset_iters) { for (size_t k = 0; k < (size_t)n * n; k++) tau[k] = tau_max; stall = 0; } // 重置 / reset
        }                                        // 分支结束 / end of branch
    }                                            // 主循环结束 / end of main loop
    if (ls && eval_left(ev) > ls_K) local_search(gb, &fgb, ev, ls_K, 1000000, &rng); // 收尾局部搜索 / final local search
    result_from_eval(res, ev);                   // 结果 / result
    res->iters = it;                             // 迭代数 / iterations
    for (int k = 0; k < m; k++) decwork_free(ws[k]); // 释放工作区 / free workspaces
    free(ws); free(st); free(W); free(unv); free(P); free(f); free(pib); free(gb); free(tau); free(eta_b); free(S); eval_free(ev); // 释放 / free
}                                                // maco_run 结束 / end of maco_run

/* v6：构造计时基准（论文表 IV）：先热身 warm 次，再计 reps 次，每次用时写入 out[] / v6: construction micro-benchmark (Table IV): warm-up, then reps timed constructions into out[] */
void maco_bench(const Inst *I, int m, int warm, int reps, double *out) { // 计时 m 只蚂蚁的一次构造（含同步解码与局部更新，Φ ≡ 1）/ time one construction of m ants (with decoding and local updates, Φ ≡ 1)
    Rng rng; rng_seed(&rng, 0);                  // 随机数 / random numbers
    int n = I->n, D = n - 1;                     // 规模 / sizes
    double *eta_b = (double *)xmalloc(sizeof(double) * (size_t)n * n); // η^β / η^β
    for (size_t k = 0; k < (size_t)n * n; k++) { double e = I->dist[k] > 0 ? 1.0 / I->dist[k] : 0.0; eta_b[k] = e * e; } // β = 2 / β = 2
    double tau0 = 1.0 / ((double)n * 3500.0);    // 典型初始信息素（只用于估计每次迭代的用时）/ typical initial pheromone (only for timing one iteration)
    double *tau = (double *)xmalloc(sizeof(double) * (size_t)n * n); // 信息素 / pheromone
    for (size_t k = 0; k < (size_t)n * n; k++) tau[k] = tau0; // 初始化 / initialise
    DecWork **ws = (DecWork **)xmalloc(sizeof(DecWork *) * (size_t)m); // 工作区 / workspaces
    for (int k = 0; k < m; k++) ws[k] = decwork_new(n); // 分配 / allocate
    BState *st = (BState *)xmalloc(sizeof(BState) * (size_t)m); // 状态 / states
    double *W = (double *)xmalloc(sizeof(double) * (size_t)m * n); // 权重 / weights
    unsigned char *unv = (unsigned char *)xmalloc((size_t)m * n); // 掩码 / mask
    int *P = (int *)xmalloc(sizeof(int) * (size_t)m * D); // 路线 / tours
    double *f = (double *)xmalloc(sizeof(double) * (size_t)m); // 适应值 / fitness
    for (int r = 0; r < warm + reps; r++) {      // 热身与计时 / warm-up and timed runs
        double t0 = wall_time();                 // 开始 / start
        construct(I, tau, eta_b, m, &rng, 0.9, 0, 0.0, 1.0, 1, 0.1, tau0, P, f, ws, st, W, unv); // 一次构造（q0 = 0.9，Φ ≡ 1，局部更新）/ one construction
        double t1 = wall_time();                 // 结束 / end
        if (r >= warm) out[r - warm] = t1 - t0;  // 记录 / record
    }                                            // 循环结束 / end of loop
    for (int k = 0; k < m; k++) decwork_free(ws[k]); // 释放 / free
    free(ws); free(st); free(W); free(unv); free(P); free(f); free(tau); free(eta_b); // 释放 / free
}                                                // maco_bench 结束 / end of maco_bench


==> anc/src/maco_hybrid.c <==
/* maco_hybrid.c — 混合搜索（小样用）：MACO-G（贪心解码）与 ERD-MACO（精确补货解码）在同一次运行里交替          */
/* hybrid search (pilot): MACO-G (greedy decoding) and ERD-MACO (exact reload decoding) alternate in one run   */
/* 规则依据张老师 2026-11-26 的话（香港时间 14:52 与 14:59）：                                                 */
/*   a. MACO-G 到了停滞，以它的解为初始解换 ERD-MACO；                                                         */
/*   b. ERD-MACO 跑 10 次之后换 MACO-G 1000 次，再换 ERD-MACO 跑 10 次，如此交替；“次”是指迭代；               */
/*   c. 再轮到 ERD-MACO 时，它回到自己上次的最好解接着跑。                                                     */
/* rule after Prof. Zhang, 2026-11-26 (14:52 and 14:59, Hong Kong time):                                       */
/*   a. when MACO-G stagnates, its solution becomes the initial solution of ERD-MACO;                          */
/*   b. ERD-MACO runs 10 times, then MACO-G 1000 times, then ERD-MACO 10 times again, and so on; "times"       */
/*      means iterations;                                                                                      */
/*   c. when ERD-MACO takes over again, it resumes from its own best solution of last time.                    */
/* 派生自论文程序 maco.c 的 maco_run_v6（蚁群系统 + 批量局部搜索，λ=2、θ=1，不用载货感知因子）。               */
/* 构造、信息素更新、局部搜索都调用原来的函数，没有改动；本文件用 #include "maco.c" 取得其中的静态函数           */
/* construct 与 arcs_update，所以编译时不再单独编译 maco.c。信息素矩阵只有一个，两种解码方式共用。              */
/* derived from maco_run_v6 of the paper's maco.c (ant colony system + batch local search, λ=2, θ=1, no        */
/* load-aware factor). Construction, pheromone updates and local search call the original functions unchanged; */
/* this file includes maco.c to reach its static functions construct and arcs_update, so maco.c is not         */
/* compiled separately. There is one pheromone matrix, shared by both ways of decoding.                        */
/* 预算按“代价单位”计：贪心解码的一次评估算 1 个单位，精确解码的一次评估算 cx 个单位（cx 取两者用时之比）。     */
/* 评估器仍按评估次数计数；每次换解码器时，把剩余的单位换算成当前解码器还能做的评估次数，写入 ev->max_fe，       */
/* 于是原来按评估次数写的各处判断（够不够一代、够不够一轮局部搜索）都不用改。                                    */
/* the budget is counted in cost units: one evaluation with greedy decoding costs 1 unit, one with exact       */
/* decoding costs cx units (cx is the ratio of their running times). The evaluator still counts evaluations;   */
/* at every change of decoder the remaining units are converted into evaluations of the current decoder and    */
/* stored in ev->max_fe, so every existing check written in evaluations stays as it is.                        */
/* variant：0 纯 MACO-G；1 纯 ERD-MACO；2 混合。                                                               */
/* variant: 0 pure MACO-G; 1 pure ERD-MACO; 2 hybrid.                                                          */
/* 换解码器时，上一段的当前解用新解码器重算一次（计一次评估），然后：                                           */
/*   x_from：再轮到 ERD-MACO 时，0 = 从 MACO-G 的新解接着跑；1 = 回到自己上次的最好解接着跑（张老师选定），     */
/*           只有 MACO-G 的新解按精确解码更短时才改用新解；                                                    */
/*   g_from：再轮到 MACO-G 时，0 = 从 ERD-MACO 的解接着跑；1 = 回到自己上次的最好解接着跑，                     */
/*           只有 ERD-MACO 的解按贪心解码更短时才改用它。                                                      */
/* at a change of decoder the current solution of the phase that ends is re-evaluated once with the new        */
/* decoder (one evaluation), and then:                                                                         */
/*   x_from: when ERD-MACO takes over again, 0 = it continues from the new solution of MACO-G; 1 = it resumes  */
/*           from its own best solution of last time (chosen by Prof. Zhang) and takes the new solution only   */
/*           when that one is shorter under exact decoding;                                                    */
/*   g_from: when MACO-G takes over again, 0 = it continues from the solution of ERD-MACO; 1 = it resumes from */
/*           its own best solution of last time and takes the other one only when shorter under greedy         */
/*           decoding.                                                                                         */
#include "maco.c"                                // 论文的矩阵蚁群程序（取其中的 construct 与 arcs_update）/ the paper's matrix ACO (for construct and arcs_update)
#include <stdio.h>                               // 输出 printf / output (printf)
#include <math.h>                                // 无穷大 INFINITY / infinity (INFINITY)

extern int xe_mode;                              // 1 精确解码，0 贪心解码（见 exact_eval.c）/ 1 exact decoding, 0 greedy decoding (see exact_eval.c)
extern double xe_n_eval, xe_n_exact, xe_n_fallback; // 评估总次数、精确求解完成次数、退回次数 / evaluations, exact solves, fallbacks

static double hyb_nx(void) { return xe_n_exact + xe_n_fallback; } // 精确解码方式下的评估次数 / evaluations made in exact mode
static double hyb_ng(void) { return xe_n_eval - hyb_nx(); } // 贪心解码方式下的评估次数 / evaluations made in greedy mode
static double hyb_units(double cx) { return hyb_ng() + cx * hyb_nx(); } // 已用的代价单位 / cost units used so far

static void hyb_set_budget(Eval *ev, double B, double cx) { // 把剩余单位换算成当前解码器的评估次数 / convert the units left into evaluations of the current decoder
    double left = B - hyb_units(cx);             // 剩余单位 / units left
    double w = xe_mode ? cx : 1.0;               // 当前解码器每次评估的单位数 / units per evaluation of the current decoder
    int64_t k = left > 0 ? (int64_t)(left / w) : 0; // 还能做的评估次数（向下取整）/ evaluations still affordable (rounded down)
    ev->max_fe = ev->fe + k;                     // 写入评估器 / store in the evaluator
}                                                // hyb_set_budget 结束 / end of hyb_set_budget

void maco_run_hybrid(const Inst *I, uint64_t seed, double B, double cx, int variant, int x_iters, int g_iters, int x_from, int g_from, Result *res, double *info) { // 混合搜索主程序 / hybrid search main routine
    memset(res, 0, sizeof(*res));                // 清零 / zero
    const int m = 50, ls_period = 2, ls_K = 48, ls_pass = 40, n_seed = 10, reset_iters = 150; // 参数，与 maco_run_v6 相同 / parameters as in maco_run_v6
    const double rho = 0.1, xi = 0.1, q0 = 0.9; // 参数，与 maco_run_v6 相同 / parameters as in maco_run_v6
    Rng rng; rng_seed(&rng, seed);               // 随机数 / random numbers
    xe_mode = (variant == 1);                    // 纯 ERD-MACO 从精确解码开始，其余从贪心解码开始 / pure ERD-MACO starts with exact decoding, the others with greedy decoding
    Eval *ev = eval_new(I, 0, 0);                // 评估器（预算在下一行写入）/ evaluator (budget set on the next line)
    hyb_set_budget(ev, B, cx);                   // 预算换算成评估次数 / budget converted into evaluations
    double t0 = wall_time();                     // 开始时间 / start time
    int n = I->n, D = n - 1;                     // 规模 / sizes
    double *eta_b = (double *)xmalloc(sizeof(double) * (size_t)n * n); // 启发因子 η^β / heuristic term
    for (size_t k = 0; k < (size_t)n * n; k++) { double e = I->dist[k] > 0 ? 1.0 / I->dist[k] : 0.0; eta_b[k] = e * e; } // 启发因子 η = 1/d，β=2 / heuristic η = 1/d with β=2
    int *S = (int *)xmalloc(sizeof(int) * (size_t)n_seed * D); // 种子路线 / seed tours
    seed_tours(I, n_seed, &rng, S);              // 构造 / build
    double fs[16];                               // 适应值 / fitness
    eval_batch(ev, S, n_seed, fs);               // 评估 / evaluate
    int i0 = 0;                                  // 最好种子 / best seed
    for (int k = 1; k < n_seed; k++) if (fs[k] < fs[i0]) i0 = k; // 第一个最小值 / first minimum
    int *gb = (int *)xmalloc(sizeof(int) * (size_t)D); memcpy(gb, S + (size_t)i0 * D, sizeof(int) * (size_t)D); // 当前解（蚁群的最好顺序）/ current solution (the colony's best order)
    double fgb = fs[i0];                         // 其代价（按当前解码器）/ its cost (under the current decoder)
    double L0 = fgb, tau0 = 1.0 / ((double)n * L0); // 初始信息素 / initial pheromone
    double *tau = (double *)xmalloc(sizeof(double) * (size_t)n * n); // 信息素矩阵 / pheromone matrix
    for (size_t k = 0; k < (size_t)n * n; k++) tau[k] = tau0; // 初始化 / initialise
    DecWork **ws = (DecWork **)xmalloc(sizeof(DecWork *) * (size_t)m); // 每只蚂蚁的解码工作区 / per-ant workspaces
    for (int k = 0; k < m; k++) ws[k] = decwork_new(n); // 分配 / allocate
    BState *st = (BState *)xmalloc(sizeof(BState) * (size_t)m); // 车辆状态 / vehicle states
    double *W = (double *)xmalloc(sizeof(double) * (size_t)m * n); // 权重矩阵 / weight matrix
    unsigned char *unv = (unsigned char *)xmalloc((size_t)m * n); // 未访问掩码 / unvisited mask
    int *P = (int *)xmalloc(sizeof(int) * (size_t)m * D); // 路线矩阵 / tour matrix
    double *f = (double *)xmalloc(sizeof(double) * (size_t)m); // 适应值 / fitness
    int *pib = (int *)xmalloc(sizeof(int) * (size_t)D); // 迭代最好 / iteration best
    int *xb = (int *)xmalloc(sizeof(int) * (size_t)D); // ERD-MACO 自己的最好顺序 / ERD-MACO's own best order
    int *gg = (int *)xmalloc(sizeof(int) * (size_t)D); // MACO-G 自己的最好顺序 / MACO-G's own best order
    double fxb = INFINITY, fgg = INFINITY;       // 两者的里程（各按自己的解码器）/ their lengths (each under its own decoder)
    int have_x = 0, have_g = 0;                  // 是否已有 / whether they exist
    long it = 0, phase_it = 0, n_sw = 0, n_take_x = 0, n_take_g = 0; // 总迭代数、本段迭代数、换解码器次数、ERD-MACO 改用对方新解的次数、MACO-G 改用对方解的次数 / iterations, iterations of this phase, decoder changes, times ERD-MACO took the other's solution, times MACO-G did
    int stall = 0, first_done = 0, stagnated = 0; // 停滞计数、第一段 MACO-G 是否结束、是否已停滞 / stall count, first MACO-G phase over, stagnation reached
    double shown = INFINITY;                     // 上次输出的全程最好值 / best value printed last
    while (eval_left(ev) >= m) {                 // 预算够一代 / budget for one colony
        it++; phase_it++;                        // 迭代计数 / count the iteration
        construct(I, tau, eta_b, m, &rng, q0, 0, 2.0, 1.0, 1, xi, tau0, P, f, ws, st, W, unv); // 构造（与 maco_run_v6 的蚁群系统分支相同）/ construct (as the ACS branch of maco_run_v6)
        eval_record(ev, P, m, f);                // 计入评估次数 / count the evaluations
        int ib = 0;                              // 迭代最好 / iteration best
        for (int k = 1; k < m; k++) if (f[k] < f[ib]) ib = k; // 第一个最小值 / first minimum
        memcpy(pib, P + (size_t)ib * D, sizeof(int) * (size_t)D); // 复制 / copy
        double fib = f[ib];                      // 其代价 / its cost
        if (it % ls_period == 0 && eval_left(ev) > ls_K) local_search(pib, &fib, ev, ls_K, ls_pass, &rng); // 周期性局部搜索 / periodic local search
        if (fib < fgb - 1e-9) { memcpy(gb, pib, sizeof(int) * (size_t)D); fgb = fib; stall = 0; } else stall++; // 更新当前解 / update the current solution
        arcs_update(tau, n, gb, D, 1.0 - rho, rho / fgb, 0); // 蚁群系统的全局更新 / ACS global update
        if (stall >= reset_iters) {              // 停滞 / stagnation
            if (variant == 2 && !first_done && !xe_mode) stagnated = 1; // 混合的第一段 MACO-G：不重置信息素，改为换解码器（规则 a）/ first MACO-G phase of the hybrid: no reset, the decoder changes instead (rule a)
            else {                               // 其余情况照原程序重置 / otherwise reset as in the original program
                for (size_t k = 0; k < (size_t)n * n; k++) tau[k] = tau0; // 全部重置 / reset all
                for (int t = 0; t <= D; t++) { int fr = t == 0 ? 0 : gb[t - 1], to = t == D ? 0 : gb[t]; tau[(size_t)fr * n + to] = (1.0 - rho) * tau0 + rho / fgb; } // 最优路线再强化 / reinforce the best tour
                stall = 0;                       // 清零 / reset
            }                                    // 分支结束 / end of branch
        }                                        // 判断结束 / end of check
        if (variant == 2) {                      // 混合：看是否换解码器 / hybrid: check whether the decoder changes
            int sw = xe_mode ? (phase_it >= x_iters) : (first_done ? (phase_it >= g_iters) : stagnated); // 规则 a 与 b / rules a and b
            if (sw) {                            // 换解码器 / change the decoder
                double before = fgb, v = 0.0;    // 换之前的值；用新解码器重算的值 / value before the change; value recomputed with the new decoder
                int to_x = !xe_mode, own = 0;    // 换成精确解码？是否回到自己的最好解 / changing to exact decoding? whether the own best solution is resumed
                if (xe_mode && (!have_x || fgb < fxb)) { memcpy(xb, gb, sizeof(int) * (size_t)D); fxb = fgb; have_x = 1; } // ERD-MACO 一段结束：记下它的最好解 / an ERD-MACO phase ends: keep its best solution
                if (!xe_mode && (!have_g || fgb < fgg)) { memcpy(gg, gb, sizeof(int) * (size_t)D); fgg = fgb; have_g = 1; } // MACO-G 一段结束：记下它的最好解 / a MACO-G phase ends: keep its best solution
                xe_mode = to_x;                  // 切换 / switch
                if (to_x) { first_done = 1; stagnated = 0; } // 第一段 MACO-G 结束 / the first MACO-G phase is over
                hyb_set_budget(ev, B, cx);       // 剩余单位换算成新解码器的评估次数 / units left converted for the new decoder
                if (eval_left(ev) < 1) break;    // 预算已尽 / budget used up
                eval_batch(ev, gb, 1, &v);       // 用新解码器重算上一段的当前解（计一次评估）/ re-evaluate the current solution of the phase that ended with the new decoder (one evaluation)
                fgb = v;                         // 规则 a：上一段的解作下一段的初始解 / rule a: the solution of the phase that ended is the initial solution of the next
                if (to_x && x_from == 1 && have_x) { if (fxb < v) { memcpy(gb, xb, sizeof(int) * (size_t)D); fgb = fxb; own = 1; } else n_take_x++; } // 规则 c：ERD-MACO 回到自己上次的最好解，除非对方的新解更短 / rule c: ERD-MACO resumes from its own best solution unless the other's new one is shorter
                if (!to_x && g_from == 1 && have_g) { if (fgg < v) { memcpy(gb, gg, sizeof(int) * (size_t)D); fgb = fgg; own = 1; } else n_take_g++; } // MACO-G 一侧的同样做法（g_from = 1 时）/ the same on the MACO-G side (when g_from = 1)
                stall = 0; phase_it = 0; n_sw++; // 新一段开始 / a new phase starts
                printf("PHASE\t%ld\t%s\t%.0f\t%.0f\t%.0f\t%.10f\t%.10f\t%.10f\t%d\t%.10f\t%.2f\n", it, to_x ? "G>X" : "X>G", hyb_ng(), hyb_nx(), hyb_units(cx), before, v, fgb, own, ev->best, wall_time() - t0); // 一行记录：迭代、方向、两种评估次数、单位、换前的值、重算的值、新一段的起点值、是否回到自己的最好解、全程最好、用时 / one record line
                fflush(stdout);                  // 立即写出 / write at once
            }                                    // 判断结束 / end of check
        }                                        // 判断结束 / end of check
        if (ev->best < shown - 1e-9) { shown = ev->best; printf("IMP\t%ld\t%c\t%.0f\t%.10f\t%.2f\n", it, xe_mode ? 'X' : 'G', hyb_units(cx), shown, wall_time() - t0); fflush(stdout); } // 全程最好值有改进时写一行：迭代、解码器、已用单位、最好值、用时 / one line whenever the best value of the run improves: iteration, decoder, units used, best value, seconds
    }                                            // 主循环结束 / end of main loop
    if (eval_left(ev) > ls_K) local_search(gb, &fgb, ev, ls_K, 1000000, &rng); // 收尾局部搜索（与原程序相同）/ final local search (as in the original program)
    result_from_eval(res, ev);                   // 结果：全程最好的值与顺序 / result: the best value and order of the whole run
    res->iters = it;                             // 迭代数 / iterations
    info[0] = hyb_ng(); info[1] = hyb_nx(); info[2] = hyb_units(cx); info[3] = (double)n_sw; // 贪心评估次数、精确评估次数、已用单位、换解码器次数 / greedy evaluations, exact evaluations, units used, decoder changes
    info[4] = fgb; info[5] = (double)xe_mode; info[6] = have_x ? fxb : -1.0; info[7] = have_g ? fgg : -1.0; // 收尾时的当前值与解码器；ERD-MACO 与 MACO-G 各自记下的最好值 / current value and decoder at the end; the best values kept for ERD-MACO and MACO-G
    info[8] = (double)n_take_x; info[9] = (double)n_take_g; info[10] = wall_time() - t0; // 改用对方解的次数（两个方向）与用时 / times the other's solution was taken (both directions) and seconds
    for (int k = 0; k < m; k++) decwork_free(ws[k]); // 释放工作区 / free workspaces
    free(ws); free(st); free(W); free(unv); free(P); free(f); free(pib); free(gb); free(xb); free(gg); free(tau); free(eta_b); free(S); eval_free(ev); // 释放 / free
}                                                // maco_run_hybrid 结束 / end of maco_run_hybrid


==> anc/src/mita.h <==
/* mita.h — MiTA 主对比纯 C 版的公共头文件：数据结构与全部函数声明                                           */
/* common header of the pure-C MiTA main comparison: data structures and all function declarations          */
#ifndef MITA_H                                   // 防止重复包含 / include guard
#define MITA_H                                   // 定义保护宏 / define the guard macro

#include <stdint.h>                              // 定长整数类型 / fixed-width integer types
#include <stddef.h>                              // size_t 等类型 / size_t and friends
#include <stdio.h>                               // 文件读写 / file input and output

/* ------------------------------------------------------------------ 随机数（PCG64，取数顺序固定）         */
/* random numbers (PCG64 with a fixed draw order)                                                            */
typedef struct { uint64_t hi, lo; } U128;        // 128 位无符号整数（高、低 64 位）/ 128-bit unsigned (high, low halves)

typedef struct {                                 // PCG64 发生器的状态 / state of the PCG64 generator
    U128 state, inc;                             // PCG64 的状态与增量 / PCG64 state and increment
    int has_uint32;                              // 是否缓存了半个 64 位数 / whether half of a 64-bit draw is cached
    uint32_t uinteger;                           // 缓存的高 32 位 / the cached upper 32 bits
} Rng;                                           // Rng 结构结束 / end of Rng

void rng_seed(Rng *r, uint64_t seed);            // 由一个整数种子经种子序列初始化 / seeding from one integer through the seed sequence
uint64_t rng_next64(Rng *r);                     // 下一个 64 位整数 / next 64-bit integer
uint32_t rng_next32(Rng *r);                     // 下一个 32 位整数（带缓存）/ next 32-bit integer (buffered)
double rng_random(Rng *r);                       // Generator.random()：[0,1) 均匀数 / uniform on [0,1)
uint64_t rng_interval(Rng *r, uint64_t max);     // random_interval：掩码拒绝抽样 [0,max] / masked rejection on [0,max]
uint64_t rng_bounded(Rng *r, uint64_t range);    // random_bounded_uint64：Lemire 方法 [0,range] / Lemire's method on [0,range]
int64_t rng_integers(Rng *r, int64_t low, int64_t high); // 整数随机数，区间 [low,high) / random integers on [low,high)
void rng_shuffle(Rng *r, int64_t *a, int64_t n); // Generator.shuffle（一维数组）/ Generator.shuffle of a 1-D array
void rng_permutation(Rng *r, int64_t n, int64_t *out); // 随机排列 / random permutation
void rng_choice_noreplace(Rng *r, int64_t pop, int64_t size, int64_t *out); // 无放回抽样 / sampling without replacement

/* ------------------------------------------------------------------ 数值工具（舍入、排序、选择）          */
/* numerical helpers (rounding, sorting, selection)                                                          */
void argsort_stable(const double *key, int64_t n, int64_t *idx); // 稳定排序的下标（kind="stable"，含 NaN 时的退路）/ stable argsort (kind="stable", the fallback when NaN occurs)
void np_argsort_default(const double *a, int64_t n, int64_t *idx); // argsort（x86-simd-sort 的排序网络，含相等值的顺序）/ argsort (sorting network of x86-simd-sort, ties included)
double py_round(double x);                       // 四舍六入五成双 / round half to even
void np_argpartition(const double *a, int64_t n, int64_t kth, int64_t *idx); // argpartition（x86-simd-sort，idx 需 n 个位置）/ argpartition (x86-simd-sort; idx holds n entries)

/* ------------------------------------------------------------------ 通用工具                               */
/* general utilities                                                                                         */
void *xmalloc(size_t n);                         // 失败即退出的 malloc / malloc that exits on failure
void *xcalloc(size_t n, size_t sz);              // 失败即退出的 calloc / calloc that exits on failure
void *xrealloc(void *p, size_t n);               // 失败即退出的 realloc / realloc that exits on failure
double wall_time(void);                          // 墙钟时间（秒）/ wall-clock time in seconds
void die(const char *msg);                       // 打印错误并退出 / print an error and exit
char *read_text(const char *path, long *len);    // 读入整个文本文件 / read a whole text file
double *read_bin_doubles(const char *path, int64_t expect); // 读入二进制双精度数组 / read a binary array of doubles
void fmt_double(char *buf, double x);            // 最短的可精确回读的小数表示 / shortest round-trip decimal text
extern const char *g_root;                       // 项目根目录（数据的位置）/ project root (where the data live)
extern const char *g_numpy_dir;                  // 若非空：读入预存的实例数组（逐位一致模式）/ if set: read stored instance arrays (bit-exact mode)
void path_join(char *out, size_t cap, const char *a, const char *b); // 拼接路径 / join two path parts

/* ------------------------------------------------------------------ 问题实例                               */
/* problem instance                                                                                          */
typedef struct {                                 // 一个问题实例 / one problem instance
    char tag[32];                                // 实例名 / instance name
    int n;                                       // 节点数（含车场首尔）/ number of nodes (Seoul depot included)
    double *dist;                                // n×n 大圆距离矩阵 / n×n great-circle distance matrix
    double *demand;                              // 各节点需求 / demand per node
    double *stock;                               // 每次经过可装车量 / quantity loadable per pass
    int *vmax;                                   // 允许经过次数 / allowed number of passes
    int *level;                                  // 级别（1–10）/ level (1–10)
    double *pop;                                 // 人口 / population
    double *lat, *lon;                           // 纬度、经度 / latitude, longitude
    char **names;                                // 节点名 / node names
    double Q;                                    // 车辆载重 / vehicle capacity
    double penalty;                              // 缺货罚系数 / shortage penalty
    double alpha, q, V1, r;                      // 等比参数 / geometric parameters
} Inst;                                          // Inst 结构结束 / end of Inst

Inst *inst_korea100(double Q, double alpha, double q, double V1, double r, double penalty); // 韩国 100 城实例 / Korea 100-city instance
Inst *inst_default(void);                        // 默认参数的 100 城实例 / 100-city instance with default parameters
void inst_free(Inst *I);                         // 释放实例 / free an instance
void haversine_matrix(const double *lat, const double *lon, int n, double *D); // 大圆距离矩阵 / great-circle distance matrix
void inst_load_numpy(Inst *I, const char *name, int with_dist); // 逐位一致模式：读入预存的数组 / bit-exact mode: read stored arrays

/* ------------------------------------------------------------------ 解码器                                 */
/* decoder                                                                                                   */
typedef struct {                                 // 解码工作区（每个调用一份）/ decoding workspace (one per caller)
    int *visits;                                 // 各节点已经过次数 / passes so far per node
    unsigned char *served;                       // 是否已服务（可作补货点）/ served yet (usable for reloading)
    unsigned char *cand;                         // 候选补货点 / candidate reload nodes
    double *newload;                             // 补货后的载货量 / load after reloading at each node
    int cap;                                     // 已分配的长度 / allocated length
} DecWork;                                       // DecWork 结构结束 / end of DecWork

typedef struct {                                 // 解码的附加信息 / extra decoding information
    double dist;                                 // 总里程 / total distance
    double shortage;                             // 缺货量 / total shortage
    int n_re;                                    // 补货绕行次数 / number of reload detours
} DecInfo;                                       // DecInfo 结构结束 / end of DecInfo

typedef struct {                                 // 详细路线中的一个事件 / one event of a detailed route
    int node;                                    // 节点 / node
    char kind;                                   // 'S' 出发 'R' 补货 'D' 配送 'X' 缺货 'E' 结束 / start, reload, deliver, shortage, end
    double arrive, take, load_after, amount;     // 到达载货、装车量、离开载货、数量 / load on arrival, loaded, load after, amount
} Event;                                         // Event 结束 / end of Event

typedef struct {                                 // 车辆的解码状态（BatchState 的一行）/ decoding state of the vehicle (one BatchState row)
    double load, dist, shortage;                 // 载货、里程、缺货 / load, distance, shortage
    int cur, n_re;                               // 当前位置与补货次数 / current node and reload count
} BState;                                        // BState 结构结束 / end of BState

void bs_init(const Inst *I, BState *s, DecWork *w); // 初始化车辆状态 / initialise a vehicle state
void bs_step(const Inst *I, BState *s, DecWork *w, int v, Event *ev, int *nev); // 前往城市 v（含必要的补货绕行）/ go to city v (with any reload detours)
double bs_finish(const Inst *I, BState *s, DecInfo *info, Event *ev, int *nev); // 返回车场并给出目标值 / return to the depot and give the cost
DecWork *decwork_new(int n);                     // 新建解码工作区 / new decoding workspace
void decwork_free(DecWork *w);                   // 释放解码工作区 / free a decoding workspace
double decode_perm(const Inst *I, const int *perm, int D, DecWork *w, DecInfo *info, Event *ev, int *nev); // 解码一个排列 / decode one permutation
void decode_batch(const Inst *I, const int *P, int rows, int D, DecWork *w, double *f); // 批量解码 / decode many permutations

/* ------------------------------------------------------------------ 评估器（按评估次数计预算）            */
/* evaluator (budget counted in function evaluations)                                                        */
typedef struct {                                 // 统一的评估器 / the common evaluator
    const Inst *I;                               // 实例 / instance
    int64_t max_fe;                              // 评估次数上限 / evaluation budget
    double max_time;                             // 时间上限（≤0 表示不限）/ time limit (≤0 means none)
    double t0;                                   // 开始时间 / start time
    int64_t fe;                                  // 已用评估次数 / evaluations used
    double best;                                 // 最好适应值 / best fitness so far
    int *best_perm;                              // 最好排列 / best permutation
    int D;                                       // 排列长度 / permutation length
    int64_t *tr_fe;                              // 轨迹：评估次数 / trace: evaluations
    double *tr_best;                             // 轨迹：最好值 / trace: best values
    int64_t ntr, captr;                          // 轨迹长度与容量 / trace length and capacity
    DecWork *w;                                  // 解码工作区 / decoding workspace
    int timed_out;                               // 是否已超时 / whether time ran out
} Eval;                                          // Eval 结构结束 / end of Eval

Eval *eval_new(const Inst *I, int64_t max_fe, double max_time); // 新建评估器 / new evaluator
void eval_free(Eval *ev);                        // 释放评估器 / free an evaluator
void eval_batch(Eval *ev, const int *P, int rows, double *f); // 批量评估并记录最好解 / evaluate a batch and track the best
void eval_record(Eval *ev, const int *P, int rows, const double *f); // 记录已算出的适应值 / record fitness computed elsewhere
int64_t eval_left(Eval *ev);                     // 剩余评估次数（超时为 0）/ evaluations left (0 when out of time)
void trace_grid(const Eval *ev, int64_t fe_max, int npts, double *out, unsigned char *has); // 按评估次数网格取轨迹 / trace on an evaluation grid

/* ------------------------------------------------------------------ 共用算子                               */
/* shared operators                                                                                          */
void nn_perm(const Inst *I, int n, const double *Dm, Rng *rng, int *perm); // 随机化最近邻构造 / randomised nearest-neighbour tour
void two_opt_pure(int *perm, int D, const double *Dm, int n, int max_pass); // 纯距离 2-opt / pure-distance 2-opt
void local_search(int *perm, double *fit, Eval *ev, int K, long max_pass, Rng *rng); // 解码器感知的批量局部搜索 / decoder-aware batch local search
void seed_tours(const Inst *I, int k, Rng *rng, int *out); // 启发式种子路线 / heuristic seed tours
void init_population_ga(const Inst *I, int N, Rng *rng, double frac_heur, int *P); // GA 的混合初始化 / GA's mixed initialisation

/* ------------------------------------------------------------------ 算法的统一结果                         */
/* common result of an algorithm                                                                             */
typedef struct {                                 // 一次运行的结果 / result of one run
    double best;                                 // 最好适应值 / best fitness
    int *perm;                                   // 最好排列 / best permutation
    int D;                                       // 排列长度 / permutation length
    int64_t fe;                                  // 用掉的评估次数 / evaluations used
    long gens;                                   // 代数（GA 与 GA-LS，不写入结果）/ generations (GA and GA-LS, not written out)
    long iters;                                  // 迭代数（MACO、ACS、MMAS）/ iterations (MACO, ACS, MMAS)
    double trace[61];                            // 评估次数网格上的最好值 / best value on the evaluation grid
    unsigned char has_trace[61];                 // 网格点是否有值 / whether a grid point has a value
} Result;                                        // Result 结构结束 / end of Result

void result_free(Result *r);                     // 释放结果 / free a result
void result_from_eval(Result *r, Eval *ev);      // 从评估器取出最好解与轨迹 / copy best solution and trace from the evaluator

/* ------------------------------------------------------------------ 本文的五种算法                         */
/* the five algorithms of the paper                                                                          */
void maco_run(const Inst *I, uint64_t seed, int64_t max_fe, int load_aware, int ls, int mmas, Result *res); // MACO（及 ACS、MMAS）/ MACO (and ACS, MMAS)
void ga_run(const Inst *I, uint64_t seed, int64_t max_fe, int ls, Result *res); // GA 与 GA-LS / GA and GA-LS
void maco_run_v6(const Inst *I, uint64_t seed, int64_t max_fe, int load_aware, int ls, int mmas, double lam, double theta, Result *res); // v6：λ、θ 可变 / v6: λ, θ as parameters
void ga_run_v6(const Inst *I, uint64_t seed, int64_t max_fe, int ls, int ls_period, Result *res); // v6：局部搜索周期可变 / v6: local-search period as a parameter
void maco_bench(const Inst *I, int m, int warm, int reps, double *out); // v6：构造计时 / v6: construction timing

/* ------------------------------------------------------------------ 命令                                   */
/* commands                                                                                                  */
int cmd_run(int argc, char **argv);              // 运行 mita_main / run mita_main
int cmd_selftest(int argc, char **argv);         // 随机数自检（输出与期望值对照的数）/ random-number self-test (values compared with the expected ones)
int cmd_sorttest(int argc, char **argv);         // 排序核对（与期望输出对照）/ sort check against the expected output
int cmd_decode(int argc, char **argv);           // 用 C 解码器重算结果文件中的解 / re-decode the solutions of a results file
int cmd_check(int argc, char **argv);            // 快速核对（自检、排序、解码、两次短运行）/ quick check (self-test, sort, decoder, two short runs)
int cmd_compare(int argc, char **argv);          // 与参考记录逐次逐字段比较 / compare with the reference records run by run, field by field
int compare_files(const char *cfile, const char *pfile, FILE *rep, int *n_c, int *n_matched, int *n_ident); // 比较两个结果文件 / compare two results files
int sha256_file(const char *path, char hex[65]); // 文件的 SHA-256（大写十六进制）/ SHA-256 of a file (upper-case hex)

#endif                                           // 头文件保护结束 / end of include guard


==> anc/src/npmath.c <==
/* npmath.c — 数值工具：四舍六入五成双的 round、稳定排序、基于排序网络的 argsort 与 argpartition        */
/* numerical helpers: round half to even, stable sorting, argsort and argpartition by sorting networks    */
#include "mita.h"                                // 公共头文件 / common header
#include <stdlib.h>                              // 内存分配 malloc / memory allocation (malloc)
#include <string.h>                              // 内存复制 memcpy / memory copy (memcpy)
#include <math.h>                                // 数学函数 nearbyint / maths function nearbyint

double py_round(double x) {                      // 四舍六入五成双 / round half to even
    return nearbyint(x);                         // 默认舍入模式即“五成双” / the default rounding mode is half-to-even
}                                                // py_round 结束 / end of py_round

static const double *g_key;                      // 归并排序用的键（内部）/ keys for the merge sort (internal)

static void msort(int64_t *idx, int64_t *tmp, int64_t lo, int64_t hi) { // 稳定的归并排序 [lo,hi) / stable merge sort on [lo,hi)
    if (hi - lo < 2) return;                     // 一个元素无需排序 / one element: done
    int64_t mid = lo + (hi - lo) / 2;            // 中点 / midpoint
    msort(idx, tmp, lo, mid);                    // 排左半 / sort the left half
    msort(idx, tmp, mid, hi);                    // 排右半 / sort the right half
    int64_t i = lo, j = mid, k = lo;             // 归并指针 / merge pointers
    while (i < mid && j < hi) {                  // 归并 / merge
        if (g_key[idx[j]] < g_key[idx[i]]) tmp[k++] = idx[j++]; // 右边严格更小才先取（稳定）/ take right only if strictly smaller (stable)
        else tmp[k++] = idx[i++];                // 否则取左边 / otherwise take left
    }                                            // 归并结束 / end of merge
    while (i < mid) tmp[k++] = idx[i++];         // 左边剩余 / rest of the left
    while (j < hi) tmp[k++] = idx[j++];          // 右边剩余 / rest of the right
    memcpy(idx + lo, tmp + lo, sizeof(int64_t) * (size_t)(hi - lo)); // 拷回 / copy back
}                                                // msort 结束 / end of msort

void argsort_stable(const double *key, int64_t n, int64_t *idx) { // 稳定排序的下标（kind="stable"）/ stable argsort (kind="stable")
    int64_t *tmp = (int64_t *)xmalloc(sizeof(int64_t) * (size_t)(n > 0 ? n : 1)); // 临时数组 / scratch array
    for (int64_t i = 0; i < n; i++) idx[i] = i;  // 初始顺序 / initial order
    g_key = key;                                 // 设置键 / set the keys
    msort(idx, tmp, 0, n);                       // 归并排序 / merge sort
    free(tmp);                                   // 释放 / free
}                                                // argsort_stable 结束 / end of argsort_stable

/* ---------------------------------------------------------------- 基于排序网络的 argsort 与 argpartition */
/* argsort and argpartition by sorting networks                                                              */
/* 参考记录所用的 float64 argsort 与 argpartition 是 x86-simd-sort 在 AVX-512 处理器上的算法：            */
/* the float64 argsort and argpartition of the reference records are those of x86-simd-sort on AVX-512 CPUs: */
/*   至多 256 个元素时，把元素装入 8 路向量，用双调排序网络排序；                                             */
/*   up to 256 elements are loaded into 8-lane vectors and sorted by bitonic networks;                       */
/*   更多元素时，取 8 个样本的中位数作枢轴，按向量压缩存储做划分，再递归（argpartition 只递归含第 k 位的一侧）。*/
/*   longer ranges are split around a median-of-8 pivot with compress-stores, then recursed                  */
/*   (argpartition recurses only into the side holding position k).                                          */
/* 相等的键在比较交换时保留各自的下标，划分时按通道顺序存储，因此相等值的先后顺序取决于这些细节；           */
/* equal keys keep their own index at each compare-exchange and partitions store lanes in order, so the     */
/* 这里逐条模拟这些向量指令，使结果（包括相等值的顺序）在任何处理器上都相同。                             */
/* order of ties depends on these details; every vector step is simulated here, so the output is the same on any CPU. */
/* 递归过深时 x86-simd-sort 改用 std::sort，这里也按 libstdc++ 的 std::sort（内省排序）逐步实现。           */
/* when the recursion gets too deep x86-simd-sort falls back to std::sort; libstdc++'s introsort is ported too. */
static void xs_cmp(double *k, int64_t *x, int px, unsigned mask) { // cmp_merge：与置换后的自身比较 / cmp_merge with a permuted copy
    double nk[8]; int64_t nx[8];                 // 新值 / new values
    for (int l = 0; l < 8; l++) {                // 每个通道（用旧值同时计算）/ each lane, from the old values
        double in1 = k[l], in2 = k[l ^ px];      // 自身与伙伴的键 / own and partner key
        double mn = (in2 < in1) ? in2 : in1, mx = (in2 > in1) ? in2 : in1; // 向量最小与最大 _mm512_min_pd、_mm512_max_pd / lane-wise min and max
        double t = ((mask >> l) & 1u) ? mx : mn; // 掩码位为 1 取大，否则取小 / mask bit 1: max, else min
        nk[l] = t;                               // 新键 / new key
        nx[l] = (t == in1) ? x[l] : x[l ^ px];   // 键未变则保留自己的下标 / keep own index if the key is own
    }                                            // 循环结束 / end of loop
    memcpy(k, nk, sizeof nk); memcpy(x, nx, sizeof nx); // 写回 / write back
}                                                // xs_cmp 结束 / end of xs_cmp

static void xs_sort8(double *k, int64_t *x) {    // sort_reg_8lanes：8 路向量内排序 / sort within one 8-lane vector
    xs_cmp(k, x, 1, 0xAA); xs_cmp(k, x, 3, 0xCC); xs_cmp(k, x, 1, 0xAA); // 前三步 / first three steps
    xs_cmp(k, x, 7, 0xF0); xs_cmp(k, x, 2, 0xCC); xs_cmp(k, x, 1, 0xAA); // 后三步 / last three steps
}                                                // xs_sort8 结束 / end of xs_sort8

static void xs_merge8(double *k, int64_t *x) {   // bitonic_merge_reg_8lanes：向量内双调合并 / bitonic merge within a vector
    xs_cmp(k, x, 4, 0xF0); xs_cmp(k, x, 2, 0xCC); xs_cmp(k, x, 1, 0xAA); // 三步半清理 / three half-cleaners
}                                                // xs_merge8 结束 / end of xs_merge8

static void xs_rev8(double *k, int64_t *x) {     // 向量反转 / reverse a vector
    for (int l = 0; l < 4; l++) {                // 前后交换 / swap front and back
        double t = k[l]; k[l] = k[7 - l]; k[7 - l] = t; // 键 / keys
        int64_t u = x[l]; x[l] = x[7 - l]; x[7 - l] = u; // 下标 / indices
    }                                            // 循环结束 / end of loop
}                                                // xs_rev8 结束 / end of xs_rev8

static void xs_coex(double *k1, double *k2, int64_t *x1, int64_t *x2) { // COEX：两个向量逐通道比较交换 / lane-wise compare-exchange of two vectors
    for (int l = 0; l < 8; l++) {                // 每个通道 / each lane
        double a = k1[l], b = k2[l];             // 两个键 / two keys
        double t1 = (a < b) ? a : b, t2 = (a > b) ? a : b; // min(a,b) 与 max(a,b) / min and max
        int eq = (t1 == a);                      // 小者是否仍是 a / is the minimum still a?
        int64_t y1 = eq ? x1[l] : x2[l], y2 = eq ? x2[l] : x1[l]; // 下标跟随（相等不交换）/ indices follow (ties do not swap)
        k1[l] = t1; k2[l] = t2; x1[l] = y1; x2[l] = y2; // 写回 / write back
    }                                            // 循环结束 / end of loop
}                                                // xs_coex 结束 / end of xs_coex

static void xs_merge_n(double *K, int64_t *X, int np) { // bitonic_merge_n_vec：np 个向量的双调合并 / bitonic merge of np vectors
    if (np == 2) { xs_rev8(K + 8, X + 8); xs_coex(K, K + 8, X, X + 8); xs_rev8(K + 8, X + 8); } // 两个向量 / two vectors
    else for (int i = 0; i < np / 2; i++) {      // 多个向量：与反转的对称向量比较 / several: against the reversed mirror
        int j = np - 1 - i;                      // 对称位置 / mirror position
        xs_rev8(K + 8 * j, X + 8 * j); xs_coex(K + 8 * i, K + 8 * j, X + 8 * i, X + 8 * j); xs_rev8(K + 8 * j, X + 8 * j); // 反转、比较、再反转 / reverse, compare, reverse back
    }                                            // 循环结束 / end of loop
    for (int num = np / 2; num >= 2; num /= 2)   // 清理：逐级半距比较 / cleaner: halving distances
        for (int j = 0; j < np; j += num)        // 每组 / each group
            for (int i = 0; i < num / 2; i++) xs_coex(K + 8 * (i + j), K + 8 * (i + j + num / 2), X + 8 * (i + j), X + 8 * (i + j + num / 2)); // 比较交换 / compare-exchange
    for (int v = 0; v < np; v++) xs_merge8(K + 8 * v, X + 8 * v); // 每个向量内合并 / merge inside each vector
}                                                // xs_merge_n 结束 / end of xs_merge_n

static void xs_argsort_n(const double *arr, int64_t *arg, int64_t n) { // argsort_n<…,256>：按 arr[arg[i]] 排序 arg[0..n) / sort arg[0..n) by arr[arg[i]]
    int nv = 32;                                 // 向量个数 / number of vectors
    while (nv > 1 && n * 2 <= (int64_t)nv * 8) nv /= 2; // 取能容纳的最小规模 / smallest size that fits
    double K[256]; int64_t X[256];               // 键与下标寄存器 / key and index registers
    for (int p = 0; p < nv * 8; p++) {           // 装入：不足部分键为 +inf、下标为全 1 / load: padding has key +inf and index all ones
        if (p < n) { X[p] = arg[p]; K[p] = arr[arg[p]]; } else { X[p] = -1; K[p] = INFINITY; } // 实际或填充 / real or padding
    }                                            // 循环结束 / end of loop
    for (int v = 0; v < nv; v++) xs_sort8(K + 8 * v, X + 8 * v); // 每个向量内排序 / sort each vector
    for (int np2 = 2; np2 <= nv; np2 *= 2)       // 逐级合并 / merge level by level
        for (int i = 0; i < nv / np2; i++) xs_merge_n(K + 8 * np2 * i, X + 8 * np2 * i, np2); // 合并 / merge
    for (int64_t i = 0; i < n; i++) arg[i] = X[i]; // 写回前 n 个 / store the first n
}                                                // xs_argsort_n 结束 / end of xs_argsort_n

static double xs_pivot(const double *arr, const int64_t *arg, int64_t left, int64_t right) { // get_pivot_64bit（right 含在内）/ get_pivot_64bit (right inclusive)
    if (right - left >= 8) {                     // 8 个等距样本的中位数 / median of 8 evenly spaced samples
        int64_t size = (right - left) / 8;       // 间距 / spacing
        double s[8];                             // 样本 / samples
        for (int m = 0; m < 8; m++) s[m] = arr[arg[left + (int64_t)(m + 1) * size]]; // 第 1..8 个样本 / samples 1..8
        for (int i = 1; i < 8; i++) {            // 插入排序（只用到值）/ insertion sort (values only)
            double v = s[i]; int j = i - 1;      // 待插入值 / value to insert
            while (j >= 0 && s[j] > v) { s[j + 1] = s[j]; j--; } // 后移 / shift
            s[j + 1] = v;                        // 放入 / place
        }                                        // 循环结束 / end of loop
        return s[4];                             // 排序后的第 5 个 / the fifth after sorting
    }                                            // 判断结束 / end of check
    return arr[arg[right]];                      // 范围很小时取最后一个 / tiny range: the last element
}                                                // xs_pivot 结束 / end of xs_pivot

static int xs_part_vec(const double *arr, int64_t *arg, int64_t left, int64_t right, const int64_t *av, double pivot, double *mn, double *mx) { // 按枢轴划分一个向量（partition_vec_avx512）/ partition one vector around the pivot
    int cnt = 0;                                 // 不小于枢轴的个数 / number of lanes ≥ pivot
    for (int l = 0; l < 8; l++) {                // 每个通道 / each lane
        double v = arr[av[l]];                   // 收集的值 / gathered value
        if (v >= pivot) cnt++;                   // 不小于枢轴（_CMP_GE_OQ）/ not below the pivot
        if (v < *mn) *mn = v;                    // 最小值（只用于判断）/ minimum (used only for checks)
        if (v > *mx) *mx = v;                    // 最大值（只用于判断）/ maximum (used only for checks)
    }                                            // 循环结束 / end of loop
    int64_t p = left;                            // 小于枢轴者压缩存到左边 / lanes < pivot compress-stored on the left
    for (int l = 0; l < 8; l++) if (!(arr[av[l]] >= pivot)) arg[p++] = av[l]; // 按通道顺序 / in lane order
    p = right - cnt;                             // 其余压缩存到右边 / the rest compress-stored on the right
    for (int l = 0; l < 8; l++) if (arr[av[l]] >= pivot) arg[p++] = av[l]; // 按通道顺序 / in lane order
    return cnt;                                  // 返回个数 / return the count
}                                                // xs_part_vec 结束 / end of xs_part_vec

static void xs_scalar_step(const double *arr, int64_t *arg, int64_t *left, int64_t *right, double pivot, double *mn, double *mx) { // 标量预处理的一步 / one scalar pre-step
    double v = arr[arg[*left]];                  // 当前值 / current value
    if (v < *mn) *mn = v;                        // 更新最小值 std::min / update the minimum
    if (*mx < v) *mx = v;                        // 更新最大值 std::max / update the maximum
    if (!(v < pivot)) {                          // 不小于枢轴：换到右端 / not below the pivot: swap to the right end
        (*right)--;                              // 右端左移 --right / move the right end left
        int64_t t = arg[*left]; arg[*left] = arg[*right]; arg[*right] = t; // 交换 std::swap / swap
    } else (*left)++;                            // 否则左端前进 / otherwise advance the left end
}                                                // xs_scalar_step 结束 / end of xs_scalar_step

static int64_t xs_argpartition(const double *arr, int64_t *arg, int64_t left, int64_t right, double pivot, double *mn, double *mx) { // argpartition（right 不含）/ argpartition (right exclusive)
    for (int32_t i = (int32_t)((right - left) % 8); i > 0; --i) xs_scalar_step(arr, arg, &left, &right, pivot, mn, mx); // 凑成 8 的倍数 / make the length a multiple of 8
    if (left == right) return left;              // 已处理完 / nothing left
    if (right - left == 8) {                     // 恰好一个向量 / exactly one vector
        int64_t av[8]; memcpy(av, arg + left, sizeof av); // 读入 / load
        int cnt = xs_part_vec(arr, arg, left, left + 8, av, pivot, mn, mx); // 划分 / partition
        return left + (8 - cnt);                 // 分界位置 / split position
    }                                            // 判断结束 / end of check
    int64_t avl[8], avr[8];                      // 最左与最右的向量最后处理 / first and last vectors handled at the end
    memcpy(avl, arg + left, sizeof avl); memcpy(avr, arg + (right - 8), sizeof avr); // 预读 / preload
    int64_t r_store = right - 8, l_store = left; // 存储位置 / store positions
    left += 8; right -= 8;                       // 读取位置 / load positions
    while (right - left != 0) {                  // 逐个向量 / vector by vector
        int64_t av[8];                           // 当前向量 / current vector
        if ((r_store + 8) - right < left - l_store) { right -= 8; memcpy(av, arg + right, sizeof av); } // 右边空位少：从右读 / less room on the right: load from the right
        else { memcpy(av, arg + left, sizeof av); left += 8; } // 否则从左读 / otherwise from the left
        int cnt = xs_part_vec(arr, arg, l_store, r_store + 8, av, pivot, mn, mx); // 划分并两边存储 / partition and store on both sides
        r_store -= cnt; l_store += 8 - cnt;      // 更新存储位置 / update store positions
    }                                            // 循环结束 / end of loop
    int cnt = xs_part_vec(arr, arg, l_store, r_store + 8, avl, pivot, mn, mx); // 预读的左向量 / the preloaded left vector
    l_store += 8 - cnt;                          // 更新 / update
    cnt = xs_part_vec(arr, arg, l_store, l_store + 8, avr, pivot, mn, mx); // 预读的右向量 / the preloaded right vector
    l_store += 8 - cnt;                          // 更新 / update
    return l_store;                              // 分界位置 / split position
}                                                // xs_argpartition 结束 / end of xs_argpartition

static int64_t xs_argpartition_unrolled(const double *arr, int64_t *arg, int64_t left, int64_t right, double pivot, double *mn, double *mx) { // argpartition_unrolled<4>（right 不含）/ argpartition_unrolled<4> (right exclusive)
    if (right - left <= 256) return xs_argpartition(arr, arg, left, right, pivot, mn, mx); // 短区间：不展开 / short range: not unrolled
    for (int32_t i = (int32_t)((right - left) % 32); i > 0; --i) xs_scalar_step(arr, arg, &left, &right, pivot, mn, mx); // 凑成 32 的倍数 / make the length a multiple of 32
    if (left == right) return left;              // 已处理完 / nothing left
    int64_t vl[4][8], vr[4][8];                  // 最左与最右各 4 个向量最后处理 / 4 vectors at each end handled last
    for (int ii = 0; ii < 4; ii++) {             // 预读 / preload
        memcpy(vl[ii], arg + left + 8 * ii, sizeof vl[ii]); // 左边第 ii 个 / left vector ii
        memcpy(vr[ii], arg + (right - 8 * (4 - ii)), sizeof vr[ii]); // 右边第 ii 个 / right vector ii
    }                                            // 循环结束 / end of loop
    int64_t r_store = right - 8, l_store = left; // 存储位置 / store positions
    left += 32; right -= 32;                     // 读取位置 / load positions
    while (right - left != 0) {                  // 每次 4 个向量 / 4 vectors at a time
        int64_t av[4][8];                        // 当前 4 个向量 / the current 4 vectors
        if ((r_store + 8) - right < left - l_store) { // 右边空位少：从右读 / less room on the right: load from the right
            right -= 32;                         // 右端左移 / move the right end
            for (int ii = 0; ii < 4; ii++) memcpy(av[ii], arg + right + 8 * ii, sizeof av[ii]); // 读入 / load
        } else {                                 // 否则从左读 / otherwise from the left
            for (int ii = 0; ii < 4; ii++) memcpy(av[ii], arg + left + 8 * ii, sizeof av[ii]); // 读入 / load
            left += 32;                          // 左端右移 / move the left end
        }                                        // 分支结束 / end of branch
        for (int ii = 0; ii < 4; ii++) {         // 逐个划分 / partition each
            int cnt = xs_part_vec(arr, arg, l_store, r_store + 8, av[ii], pivot, mn, mx); // 划分 / partition
            l_store += 8 - cnt; r_store -= cnt;  // 更新 / update
        }                                        // 循环结束 / end of loop
    }                                            // 主循环结束 / end of main loop
    for (int ii = 0; ii < 4; ii++) {             // 预读的左向量 / the preloaded left vectors
        int cnt = xs_part_vec(arr, arg, l_store, r_store + 8, vl[ii], pivot, mn, mx); // 划分 / partition
        l_store += 8 - cnt; r_store -= cnt;      // 更新 / update
    }                                            // 循环结束 / end of loop
    for (int ii = 0; ii < 4; ii++) {             // 预读的右向量 / the preloaded right vectors
        int cnt = xs_part_vec(arr, arg, l_store, r_store + 8, vr[ii], pivot, mn, mx); // 划分 / partition
        l_store += 8 - cnt; r_store -= cnt;      // 更新 / update
    }                                            // 循环结束 / end of loop
    return l_store;                              // 分界位置 / split position
}                                                // xs_argpartition_unrolled 结束 / end of xs_argpartition_unrolled

/* ---- libstdc++ 的 std::sort（内省排序），比较 arr[a] < arr[b] / libstdc++ std::sort (introsort) on arr[a] < arr[b] ---- */
static void ss_linear_insert(const double *arr, int64_t *a, int64_t last) { // 无哨兵的线性插入 / unguarded linear insert
    int64_t val = a[last], next = last - 1;      // 待插入元素 / element to insert
    while (arr[val] < arr[a[next]]) { a[last] = a[next]; last = next; next--; } // 后移 / shift
    a[last] = val;                               // 放入 / place
}                                                // ss_linear_insert 结束 / end of ss_linear_insert

static void ss_insertion_sort(const double *arr, int64_t *a, int64_t first, int64_t last) { // 插入排序 / insertion sort
    if (first == last) return;                   // 空区间 / empty range
    for (int64_t i = first + 1; i != last; i++) { // 逐个插入 / insert one by one
        if (arr[a[i]] < arr[a[first]]) {         // 比首元素小：整体后移 / smaller than the first: shift all
            int64_t val = a[i];                  // 暂存 / keep
            memmove(a + first + 1, a + first, sizeof(int64_t) * (size_t)(i - first)); // 整体后移一位 / shift right by one
            a[first] = val;                      // 放到最前 / put first
        } else ss_linear_insert(arr, a, i);      // 否则线性插入 / otherwise a linear insert
    }                                            // 循环结束 / end of loop
}                                                // ss_insertion_sort 结束 / end of ss_insertion_sort

static void ss_final_insertion_sort(const double *arr, int64_t *a, int64_t first, int64_t last) { // __final_insertion_sort（阈值 16）/ __final_insertion_sort (threshold 16)
    if (last - first > 16) {                     // 较长 / longer
        ss_insertion_sort(arr, a, first, first + 16); // 前 16 个 / the first 16
        for (int64_t i = first + 16; i != last; i++) ss_linear_insert(arr, a, i); // 无哨兵的插入排序 / unguarded insertion sort
    } else ss_insertion_sort(arr, a, first, last); // 较短 / short
}                                                // ss_final_insertion_sort 结束 / end of ss_final_insertion_sort

static void ss_swap(int64_t *a, int64_t i, int64_t j) { int64_t t = a[i]; a[i] = a[j]; a[j] = t; } // 交换两个位置 / swap two positions

static void ss_median_to_first(const double *arr, int64_t *a, int64_t res, int64_t x, int64_t y, int64_t z) { // 三数取中放到首位 / move the median of three to the front
    if (arr[a[x]] < arr[a[y]]) {                 // 若 x 小于 y / if x is below y
        if (arr[a[y]] < arr[a[z]]) ss_swap(a, res, y); // y 是中位数 / y is the median
        else if (arr[a[x]] < arr[a[z]]) ss_swap(a, res, z); // z 是中位数 / z is the median
        else ss_swap(a, res, x);                 // x 是中位数 / x is the median
    } else if (arr[a[x]] < arr[a[z]]) ss_swap(a, res, x); // x 是中位数 / x is the median
    else if (arr[a[y]] < arr[a[z]]) ss_swap(a, res, z); // z 是中位数 / z is the median
    else ss_swap(a, res, y);                     // y 是中位数 / y is the median
}                                                // ss_median_to_first 结束 / end of ss_median_to_first

static int64_t ss_partition(const double *arr, int64_t *a, int64_t first, int64_t last, int64_t pivot) { // 无哨兵的划分 / unguarded partition
    for (;;) {                                   // 直到相遇 / until the pointers meet
        while (arr[a[first]] < arr[a[pivot]]) first++; // 左指针右移 / move the left pointer
        last--;                                  // 右指针左移一步 / step the right pointer
        while (arr[a[pivot]] < arr[a[last]]) last--; // 右指针继续左移 / keep moving it
        if (!(first < last)) return first;       // 相遇则返回 / met: return
        ss_swap(a, first, last);                 // 交换 / swap
        first++;                                 // 继续 / continue
    }                                            // 循环结束 / end of loop
}                                                // ss_partition 结束 / end of ss_partition

static void ss_adjust_heap(const double *arr, int64_t *b, int64_t hole, int64_t len, int64_t val) { // __adjust_heap（b 为堆起点）/ __adjust_heap (b is the heap start)
    int64_t top = hole, second = hole;           // 起点 / start
    while (second < (len - 1) / 2) {             // 下沉 / sift down
        second = 2 * (second + 1);               // 右孩子 / right child
        if (arr[b[second]] < arr[b[second - 1]]) second--; // 取较大的孩子 / take the bigger child
        b[hole] = b[second]; hole = second;      // 上移孩子 / move the child up
    }                                            // 循环结束 / end of loop
    if ((len & 1) == 0 && second == (len - 2) / 2) { // 只有左孩子的情形 / the only-left-child case
        second = 2 * (second + 1);               // 右孩子位置 / right child position
        b[hole] = b[second - 1]; hole = second - 1; // 用左孩子 / use the left child
    }                                            // 判断结束 / end of check
    int64_t parent = (hole - 1) / 2;             // 上浮 __push_heap / sift up
    while (hole > top && arr[b[parent]] < arr[val]) { b[hole] = b[parent]; hole = parent; parent = (hole - 1) / 2; } // 上浮 / sift up
    b[hole] = val;                               // 放入 / place
}                                                // ss_adjust_heap 结束 / end of ss_adjust_heap

static void ss_heap_sort(const double *arr, int64_t *a, int64_t first, int64_t last) { // __partial_sort(first,last,last)：建堆后堆排序 / build a heap, then heap sort
    int64_t *b = a + first, len = last - first;  // 堆的起点与长度 / heap start and length
    if (len >= 2) {                              // 建堆 __make_heap / build the heap
        int64_t parent = (len - 2) / 2;          // 最后一个父节点 / last parent
        for (;;) { ss_adjust_heap(arr, b, parent, len, b[parent]); if (parent == 0) break; parent--; } // 逐个调整 / adjust each
    }                                            // 判断结束 / end of check
    while (len > 1) {                            // 堆排序 __sort_heap / sort the heap
        len--;                                   // 末尾位置 / last position
        int64_t v = b[len]; b[len] = b[0];       // 堆顶放到末尾 / move the top to the end
        ss_adjust_heap(arr, b, 0, len, v);       // 调整 / re-heap
    }                                            // 循环结束 / end of loop
}                                                // ss_heap_sort 结束 / end of ss_heap_sort

static void ss_introsort_loop(const double *arr, int64_t *a, int64_t first, int64_t last, int64_t depth) { // 内省排序主循环 / introsort main loop
    while (last - first > 16) {                  // 长于阈值 / longer than the threshold
        if (depth == 0) { ss_heap_sort(arr, a, first, last); return; } // 太深：堆排序 / too deep: heap sort
        depth--;                                 // 深度减一 / one level deeper
        int64_t mid = first + (last - first) / 2; // 中点 / midpoint
        ss_median_to_first(arr, a, first, first + 1, mid, last - 1); // 三数取中放到首位 / median of three to the front
        int64_t cut = ss_partition(arr, a, first + 1, last, first); // 划分 / partition
        ss_introsort_loop(arr, a, cut, last, depth); // 递归右半 / recurse on the right part
        last = cut;                              // 循环处理左半 / loop on the left part
    }                                            // 循环结束 / end of loop
}                                                // ss_introsort_loop 结束 / end of ss_introsort_loop

static void std_argsort(const double *arr, int64_t *a, int64_t first, int64_t last) { // 按值排序下标（std::sort）/ sort indices by value (std::sort)
    if (first == last) return;                   // 空区间 / empty range
    int64_t n = last - first, lg = 0;            // 长度与 log2 / length and log2
    while ((n >> (lg + 1)) > 0) lg++;            // std::__lg：向下取整的 log2 / floor of log2
    ss_introsort_loop(arr, a, first, last, 2 * lg); // 内省排序 / introsort
    ss_final_insertion_sort(arr, a, first, last); // 最后的插入排序 / final insertion sort
}                                                // std_argsort 结束 / end of std_argsort

static void xs_argsort_rec(const double *arr, int64_t *arg, int64_t left, int64_t right, int64_t max_iters) { // argsort_（right 含在内）/ argsort_ (right inclusive)
    if (max_iters <= 0) { std_argsort(arr, arg, left, right + 1); return; } // 递归过深：std::sort / too deep: std::sort
    if (right + 1 - left <= 256) { xs_argsort_n(arr, arg + left, right + 1 - left); return; } // 小区间：排序网络 / small range: network
    double pivot = xs_pivot(arr, arg, left, right); // 枢轴 / pivot
    double mn = INFINITY, mx = -INFINITY;        // 区间的最小与最大值 / range minimum and maximum
    int64_t pi = xs_argpartition_unrolled(arr, arg, left, right + 1, pivot, &mn, &mx); // 划分 / partition
    if (pivot != mn) xs_argsort_rec(arr, arg, left, pi - 1, max_iters - 1); // 左边 / left side
    if (pivot != mx) xs_argsort_rec(arr, arg, pi, right, max_iters - 1); // 右边 / right side
}                                                // xs_argsort_rec 结束 / end of xs_argsort_rec

static void xs_argselect_rec(const double *arr, int64_t *arg, int64_t pos, int64_t left, int64_t right, int64_t max_iters) { // argselect_（right 含在内）/ argselect_ (right inclusive)
    if (max_iters <= 0) { std_argsort(arr, arg, left, right + 1); return; } // 递归过深：std::sort / too deep: std::sort
    if (right + 1 - left <= 256) { xs_argsort_n(arr, arg + left, right + 1 - left); return; } // 小区间：排序网络 / small range: network
    double pivot = xs_pivot(arr, arg, left, right); // 枢轴 / pivot
    double mn = INFINITY, mx = -INFINITY;        // 区间的最小与最大值 / range minimum and maximum
    int64_t pi = xs_argpartition_unrolled(arr, arg, left, right + 1, pivot, &mn, &mx); // 划分 / partition
    if ((pivot != mn) && (pos < pi)) xs_argselect_rec(arr, arg, pos, left, pi - 1, max_iters - 1); // 第 pos 位在左边 / position on the left
    else if ((pivot != mx) && (pos >= pi)) xs_argselect_rec(arr, arg, pos, pi, right, max_iters - 1); // 在右边 / on the right
}                                                // xs_argselect_rec 结束 / end of xs_argselect_rec

static int has_nan(const double *a, int64_t n) { // 是否含 NaN / any NaN?
    for (int64_t i = 0; i < n; i++) if (a[i] != a[i]) return 1; // NaN 不等于自身 / NaN differs from itself
    return 0;                                    // 没有 / none
}                                                // has_nan 结束 / end of has_nan

static int64_t floor_log2(int64_t n) {           // (size_t)log2(n)：向下取整 / floor of log2(n)
    return (int64_t)log2((double)n);             // 与 C++ 源码相同的写法 / as in the C++ source
}                                                // floor_log2 结束 / end of floor_log2

void np_argsort_default(const double *a, int64_t n, int64_t *idx) { // argsort（float64，排序网络）/ argsort (float64, sorting network)
    for (int64_t i = 0; i < n; i++) idx[i] = i;  // 初始下标 / initial indices
    if (n <= 1) return;                          // 无需排序 / nothing to sort
    if (has_nan(a, n)) { argsort_stable(a, n, idx); return; } // 含 NaN（本程序不会出现）：退回稳定排序 / NaN (never here): stable sort
    int sorted = 1;                              // 是否已有序 / already sorted?
    for (int64_t i = 1; i < n; i++) if (a[i] < a[i - 1]) { sorted = 0; break; } // 是否已有序 std::is_sorted / already sorted?
    if (sorted) return;                          // 已有序：原样返回 / sorted: return unchanged
    xs_argsort_rec(a, idx, 0, n - 1, 2 * floor_log2(n)); // 递归排序 / recursive sort
}                                                // np_argsort_default 结束 / end of np_argsort_default

void np_argpartition(const double *a, int64_t n, int64_t kth, int64_t *idx) { // argpartition(a, kth)（float64，单个 kth）/ argpartition with one kth
    for (int64_t i = 0; i < n; i++) idx[i] = i;  // 初始下标 / initial indices
    if (n <= 1) return;                          // 无需处理 / nothing to do
    if (has_nan(a, n)) { argsort_stable(a, n, idx); return; } // 含 NaN（本程序不会出现）：退回稳定排序 / NaN (never here): stable sort
    xs_argselect_rec(a, idx, kth, 0, n - 1, 2 * floor_log2(n)); // 选择 / select
}                                                // np_argpartition 结束 / end of np_argpartition


==> anc/src/ops.c <==
/* ops.c — 评估器（按评估次数计预算）与共用算子：随机化最近邻、纯距离 2-opt、批量局部搜索、种子路线         */
/* evaluator (budget in evaluations) and shared operators: randomised NN, pure 2-opt, batch local search     */
#include "mita.h"                                // 公共头文件 / common header
#include <stdlib.h>                              // 内存分配 malloc / memory allocation (malloc)
#include <string.h>                              // 内存复制 memcpy / memory copy (memcpy)
#include <math.h>                                // 无穷大 INFINITY / infinity

/* ---------------------------------------------------------------- 评估器                                  */
/* evaluator                                                                                                 */
Eval *eval_new(const Inst *I, int64_t max_fe, double max_time) { // 新建评估器 / new evaluator
    Eval *ev = (Eval *)xcalloc(1, sizeof(Eval)); // 结构 / structure
    ev->I = I; ev->max_fe = max_fe; ev->max_time = max_time; // 实例与预算 / instance and budget
    ev->t0 = wall_time();                        // 开始时间 / start time
    ev->best = INFINITY;                         // 最好值初始为无穷 / best starts at infinity
    ev->D = I->n - 1;                            // 排列长度 / permutation length
    ev->best_perm = (int *)xcalloc((size_t)ev->D, sizeof(int)); // 最好排列 / best permutation
    ev->captr = 1024;                            // 轨迹初始容量 / initial trace capacity
    ev->tr_fe = (int64_t *)xmalloc(sizeof(int64_t) * (size_t)ev->captr); // 轨迹：评估次数 / trace evaluations
    ev->tr_best = (double *)xmalloc(sizeof(double) * (size_t)ev->captr); // 轨迹：最好值 / trace best values
    ev->w = decwork_new(I->n);                   // 解码工作区 / decoding workspace
    return ev;                                   // 返回 / return
}                                                // eval_new 结束 / end of eval_new

void eval_free(Eval *ev) {                       // 释放评估器 / free an evaluator
    if (!ev) return;                             // 空指针 / nothing to do
    free(ev->best_perm); free(ev->tr_fe); free(ev->tr_best); decwork_free(ev->w); free(ev); // 释放全部 / free everything
}                                                // eval_free 结束 / end of eval_free

static void trace_push(Eval *ev) {               // 轨迹追加一点 / append a trace point
    if (ev->ntr == ev->captr) {                  // 容量不足 / full
        ev->captr *= 2;                          // 加倍 / double
        ev->tr_fe = (int64_t *)xrealloc(ev->tr_fe, sizeof(int64_t) * (size_t)ev->captr); // 扩容 / grow
        ev->tr_best = (double *)xrealloc(ev->tr_best, sizeof(double) * (size_t)ev->captr); // 扩容 / grow
    }                                            // 判断结束 / end of check
    ev->tr_fe[ev->ntr] = ev->fe; ev->tr_best[ev->ntr] = ev->best; ev->ntr++; // 写入 / store
}                                                // trace_push 结束 / end of trace_push

static void track_best(Eval *ev, const int *P, int rows, const double *f) { // 取本批最好（第一个最小）/ best of the batch (first minimum)
    int k = 0;                                   // 最小位置 / argmin
    for (int i = 1; i < rows; i++) if (f[i] < f[k]) k = i; // 严格更小才替换 / strictly smaller only
    if (f[k] < ev->best) {                       // 刷新全局最好 / new overall best
        ev->best = f[k];                         // 最好值 / best value
        memcpy(ev->best_perm, P + (size_t)k * ev->D, sizeof(int) * (size_t)ev->D); // 最好排列 / best permutation
    }                                            // 判断结束 / end of check
}                                                // track_best 结束 / end of track_best

void eval_batch(Eval *ev, const int *P, int rows, double *f) { // 批量评估（Evaluator.__call__）/ batch evaluation (Evaluator.__call__)
    decode_batch(ev->I, P, rows, ev->D, ev->w, f); // 解码 / decode
    ev->fe += rows;                              // 计入评估次数 / count evaluations
    track_best(ev, P, rows, f);                  // 记录最好 / track the best
    trace_push(ev);                              // 记录轨迹 / record the trace
}                                                // eval_batch 结束 / end of eval_batch

void eval_record(Eval *ev, const int *P, int rows, const double *f) { // 记录已算好的适应值（Evaluator.record）/ record computed fitness
    ev->fe += rows;                              // 计入评估次数 / count evaluations
    track_best(ev, P, rows, f);                  // 记录最好 / track the best
    trace_push(ev);                              // 记录轨迹 / record the trace
}                                                // eval_record 结束 / end of eval_record

int64_t eval_left(Eval *ev) {                    // 剩余评估次数（超时为 0）/ evaluations left (0 when out of time)
    if (ev->timed_out) return 0;                 // 已判定超时 / already out of time
    if (ev->max_time > 0 && wall_time() - ev->t0 > ev->max_time) { ev->timed_out = 1; return 0; } // 超过时间上限（本文的运行不设时间上限）/ time limit passed (the runs of this paper set none)
    return ev->max_fe - ev->fe;                  // 预算减已用 / budget minus used
}                                                // eval_left 结束 / end of eval_left

void trace_grid(const Eval *ev, int64_t fe_max, int npts, double *out, unsigned char *has) { // 网格上的最好值（run_mita._trace）/ best on a grid (run_mita._trace)
    double step = (double)fe_max / (double)(npts - 1); // 网格间距（等间距）/ grid step (evenly spaced)
    for (int g = 0; g < npts; g++) {             // 每个网格点 / every grid point
        double x = (g == npts - 1) ? (double)fe_max : (double)g * step; // 网格值 / grid value
        int64_t lo = 0, hi = ev->ntr;            // 二分查找最后一个 fe ≤ x 的位置 / binary search for the last fe ≤ x
        while (lo < hi) { int64_t mid = (lo + hi) / 2; if ((double)ev->tr_fe[mid] <= x) lo = mid + 1; else hi = mid; } // 二分查找 searchsorted(side="right") / binary search
        int64_t i = lo - 1;                      // 减一 / minus one
        has[g] = (unsigned char)(i >= 0);        // 是否有值 / has a value?
        out[g] = i >= 0 ? ev->tr_best[i] : 0.0;  // 取值 / the value
    }                                            // 循环结束 / end of loop
}                                                // trace_grid 结束 / end of trace_grid

void result_from_eval(Result *r, Eval *ev) {     // 从评估器取出结果 / copy the result out of the evaluator
    r->best = ev->best;                          // 最好值 / best
    r->D = ev->D;                                // 排列长度 / length
    r->perm = (int *)xmalloc(sizeof(int) * (size_t)ev->D); // 最好排列 / best permutation
    memcpy(r->perm, ev->best_perm, sizeof(int) * (size_t)ev->D); // 复制 / copy
    r->fe = ev->fe;                              // 评估次数 / evaluations
    trace_grid(ev, 300000, 61, r->trace, r->has_trace); // 61 点等间距网格 / a 61-point even grid
}                                                // result_from_eval 结束 / end of result_from_eval

void result_free(Result *r) {                    // 释放结果 / free a result
    free(r->perm);                               // 释放最好排列 / free the best permutation
    memset(r, 0, sizeof(*r));                    // 清零 / zero
}                                                // result_free 结束 / end of result_free

/* ---------------------------------------------------------------- 随机化最近邻与纯距离 2-opt             */
/* randomised nearest neighbour and pure-distance 2-opt                                                      */
void nn_perm(const Inst *I, int n, const double *Dm, Rng *rng, int *perm) { // 随机化最近邻排列（k_rand=3）/ randomised nearest-neighbour permutation
    (void)I;                                     // 未用参数 / unused parameter
    unsigned char *unv = (unsigned char *)xmalloc((size_t)n); // 未访问标记 / unvisited flags
    for (int i = 0; i < n; i++) unv[i] = 1;      // 全部未访问 / all unvisited
    unv[0] = 0;                                  // 首尔已在路线上 / Seoul is the start
    int cur = 0;                                 // 当前点 / current node
    for (int t = 0; t < n - 1; t++) {            // 依次选 n-1 个城市 / choose n-1 cities
        int best[3], nb = 0;                     // 最近的至多 3 个 / up to the 3 nearest
        for (int i = 1; i < n; i++) {            // 遍历未访问点 / scan unvisited nodes
            if (!unv[i]) continue;               // 跳过已访问 / skip visited
            double d = Dm[(size_t)cur * n + i];  // 距离 / distance
            int pos = nb;                        // 插入位置 / insertion position
            while (pos > 0 && d < Dm[(size_t)cur * n + best[pos - 1]]) pos--; // 按距离升序（同距保持编号顺序）/ ascending distance (ties keep index order)
            if (pos >= 3) continue;              // 不在前 3 / not among the first 3
            for (int k = (nb < 3 ? nb : 2); k > pos; k--) best[k] = best[k - 1]; // 后移 / shift
            best[pos] = i;                       // 插入 / insert
            if (nb < 3) nb++;                    // 个数 / count
        }                                        // 扫描结束 / end of scan
        int nxt = nb > 1 ? best[rng_integers(rng, 0, nb)] : best[0]; // 随机选一个（rng.choice）/ choose one at random (rng.choice)
        perm[t] = nxt; unv[nxt] = 0; cur = nxt;  // 加入路线 / append to the route
    }                                            // 循环结束 / end of loop
    free(unv);                                   // 释放 / free
}                                                // nn_perm 结束 / end of nn_perm

static void reverse_seg(int *p, int a, int b) {  // 反转 p[a..b] / reverse p[a..b]
    while (a < b) { int t = p[a]; p[a] = p[b]; p[b] = t; a++; b--; } // 两端交换 / swap the ends
}                                                // reverse_seg 结束 / end of reverse_seg

void two_opt_pure(int *perm, int D, const double *Dm, int n, int max_pass) { // 纯距离 2-opt / distance-only 2-opt
    int L = D + 2;                               // 含首尾车场的长度 / length with depot at both ends
    int *tour = (int *)xmalloc(sizeof(int) * (size_t)L); // 闭合序列 / closed sequence
    for (int pass = 0; pass < max_pass; pass++) { // 至多 max_pass 轮 / at most max_pass passes
        tour[0] = 0; memcpy(tour + 1, perm, sizeof(int) * (size_t)D); tour[L - 1] = 0; // 闭合序列 [0]+perm+[0] / closed sequence
        double gbest = -INFINITY;                // 最大增益 / maximum gain
        int bi = 0, bj = 0, first = 1;           // 位置 / position
        for (int I = 1; I <= L - 2; I++) {       // 行（相等时取先出现者）/ rows (the first maximum wins a tie)
            for (int J = 1; J <= L - 2; J++) {   // 列 / columns
                double g = -INFINITY;            // 下三角为 -inf / lower triangle is -inf
                if (J > I) {                     // 只看 J>I / only J>I
                    int a = tour[I - 1], b = tour[I], c = tour[J], d = tour[J + 1]; // 四个端点 / four end points
                    g = ((Dm[(size_t)a * n + b] + Dm[(size_t)c * n + d]) - Dm[(size_t)a * n + c]) - Dm[(size_t)b * n + d]; // 增益 / gain
                }                                // 判断结束 / end of check
                if (first || g > gbest) { gbest = g; bi = I - 1; bj = J - 1; first = 0; } // 第一个最大值 / first maximum
            }                                    // 列循环结束 / end of columns
        }                                        // 行循环结束 / end of rows
        if (gbest <= 1e-9) break;                // 无改进则停止 / stop without improvement
        reverse_seg(perm, bi, bj);               // 反转 perm[i..j] / reverse perm[i..j]
    }                                            // 轮次结束 / end of passes
    free(tour);                                  // 释放 / free
}                                                // two_opt_pure 结束 / end of two_opt_pure

void seed_tours(const Inst *I, int k, Rng *rng, int *out) { // maco.seed_tours：正反方向各半 / maco.seed_tours: half reversed
    int D = I->n - 1;                            // 排列长度 / length
    for (int i = 0; i < k; i++) {                // 每条路线 / each tour
        int *p = out + (size_t)i * D;            // 目标位置 / destination
        nn_perm(I, I->n, I->dist, rng, p);       // 最近邻构造 / NN construction
        two_opt_pure(p, D, I->dist, I->n, 500);  // 2-opt 改进 / 2-opt improvement
        if (i % 2 == 1) reverse_seg(p, 0, D - 1); // 奇数条反向 / odd tours reversed
    }                                            // 循环结束 / end of loop
}                                                // seed_tours 结束 / end of seed_tours

void init_population_ga(const Inst *I, int N, Rng *rng, double frac_heur, int *P) { // 混合初始种群（启发式 + 随机）/ mixed initial population (heuristic + random)
    int D = I->n - 1;                            // 排列长度 / length
    int nh = (int)py_round(frac_heur * N);       // 启发式个体数 / heuristic individuals
    for (int k = 0; k < nh; k++) {               // 启发式部分 / heuristic part
        int *p = P + (size_t)k * D;              // 目标位置 / destination
        nn_perm(I, I->n, I->dist, rng, p);       // 最近邻 / NN tour
        two_opt_pure(p, D, I->dist, I->n, 500);  // 2-opt 改进 / 2-opt improvement
        if (k % 2 == 1) reverse_seg(p, 0, D - 1); // 奇数个反向 / odd ones reversed
    }                                            // 循环结束 / end of loop
    int64_t *tmp = (int64_t *)xmalloc(sizeof(int64_t) * (size_t)D); // 随机排列缓冲 / permutation buffer
    for (int k = nh; k < N; k++) {               // 其余为随机排列 / the rest are random permutations
        rng_permutation(rng, D, tmp);            // permutation(arange(1,n)) 的下标 / indices of permutation(arange(1,n))
        for (int t = 0; t < D; t++) P[(size_t)k * D + t] = (int)tmp[t] + 1; // 城市编号 1..n-1 / city ids 1..n-1
    }                                            // 循环结束 / end of loop
    free(tmp);                                   // 释放 / free
}                                                // init_population_ga 结束 / end of init_population_ga

/* ---------------------------------------------------------------- 批量局部搜索                            */
/* batch local search                                                                                        */
static void apply_relocate(const int *perm, int D, int i, int j, int *out) { // 把位置 i 的城市移到 tour 位置 j 之后 / move the city at i after tour position j
    int x = perm[i - 1];                         // 被移动的城市 / the moved city
    int k = 0;                                   // 输出位置 / output position
    int pos = (j < i) ? j : j - 1;               // 删除后插入的位置 / insertion index after removal
    for (int t = 0; t < D; t++) {                // 先删除 / remove first
        if (t == i - 1) continue;                // 跳过被移动的 / skip the moved one
        if (k == pos) out[k++] = x;              // 到插入位置时插入 / insert at the position
        out[k++] = perm[t];                      // 复制其余 / copy the rest
    }                                            // 循环结束 / end of loop
    if (k == pos) out[k++] = x;                  // 插在末尾的情形 / insertion at the end
}                                                // apply_relocate 结束 / end of apply_relocate

void local_search(int *perm, double *fit, Eval *ev, int K, long max_pass, Rng *rng) { // 代理引导的批量局部搜索（frac_rand=1/3）/ surrogate-guided batch local search
    const Inst *I = ev->I;                       // 实例 / instance
    const double *Dm = I->dist;                  // 距离 / distances
    int n = I->n, D = n - 1, L = D + 2;          // 规模 / sizes
    int R2 = L - 2, C2 = L - 2, Rr = L - 2, Cr = L - 1; // 两个增益矩阵的形状 / shapes of the two gain matrices
    int *tour = (int *)xmalloc(sizeof(int) * (size_t)L); // 闭合序列 / closed sequence
    double *g2 = (double *)xmalloc(sizeof(double) * (size_t)R2 * C2); // 2-opt 增益 / 2-opt gains
    double *gr = (double *)xmalloc(sizeof(double) * (size_t)Rr * Cr); // 插入增益 / relocation gains
    double *neg = (double *)xmalloc(sizeof(double) * (size_t)Rr * Cr); // 取负的增益 / negated gains
    int64_t *fin = (int64_t *)xmalloc(sizeof(int64_t) * (size_t)Rr * Cr); // 有限增益的位置 / positions of finite gains
    int64_t *pidx = (int64_t *)xmalloc(sizeof(int64_t) * (size_t)Rr * Cr); // argpartition 的结果 / argpartition output
    int kr = rng ? (int)py_round((double)K * (1.0 / 3.0)) : 0; // 随机移动数 round(K/3)（无随机数时为 0）/ random moves round(K/3) (0 without an rng)
    int ks = K - kr, k2 = ks / 2;                // 按增益选的移动数 / moves chosen by gain
    int64_t *sel2 = (int64_t *)xmalloc(sizeof(int64_t) * (size_t)(K + 1)); // 选中的 2-opt 移动 / chosen 2-opt moves
    int64_t *selr = (int64_t *)xmalloc(sizeof(int64_t) * (size_t)(K + 1)); // 选中的插入移动 / chosen relocations
    int *C = (int *)xmalloc(sizeof(int) * (size_t)K * D); // 候选排列矩阵 / candidate matrix
    double *fc = (double *)xmalloc(sizeof(double) * (size_t)K); // 候选适应值 / candidate fitness
    for (long pass = 0; pass < max_pass; pass++) { // 逐轮 / pass by pass
        if (eval_left(ev) < K) break;            // 预算不足一轮 / not enough budget for a pass
        tour[0] = 0; memcpy(tour + 1, perm, sizeof(int) * (size_t)D); tour[L - 1] = 0; // 闭合序列 / closed sequence
        for (int I1 = 1; I1 <= L - 2; I1++)      // 2-opt 增益矩阵 / 2-opt gain matrix
            for (int J1 = 1; J1 <= L - 2; J1++) { // 列 / columns
                double g = -INFINITY;            // 下三角 / lower triangle
                if (J1 > I1) {                   // 合法移动 / valid move
                    int a = tour[I1 - 1], b = tour[I1], c = tour[J1], d = tour[J1 + 1]; // 端点 / end points
                    g = ((Dm[(size_t)a * n + b] + Dm[(size_t)c * n + d]) - Dm[(size_t)a * n + c]) - Dm[(size_t)b * n + d]; // 增益 / gain
                }                                // 判断结束 / end of check
                g2[(size_t)(I1 - 1) * C2 + (J1 - 1)] = g; // 存入 / store
            }                                    // 循环结束 / end of loop
        for (int r = 0; r < Rr; r++) {           // _relocate_gains 的行：位置 i=r+1 / rows of _relocate_gains: position i=r+1
            int i = r + 1, prev = tour[i - 1], x = tour[i], nxt = tour[i + 1]; // 被移动的城市与邻居 / moved city and neighbours
            double rem = (Dm[(size_t)prev * n + x] + Dm[(size_t)x * n + nxt]) - Dm[(size_t)prev * n + nxt]; // 移出节省 / saving of removal
            for (int j = 0; j < Cr; j++) {       // 插入位置 j：在 tour[j] 与 tour[j+1] 之间 / insert between tour[j] and tour[j+1]
                int tj = tour[j], tj1 = tour[j + 1]; // 两个端点 / end points
                double ins = (Dm[(size_t)tj * n + x] + Dm[(size_t)x * n + tj1]) - Dm[(size_t)tj * n + tj1]; // 插入代价 / insertion cost
                double g = rem - ins;            // 增益 / gain
                if (j == i || j == i - 1) g = -INFINITY; // 原地不动的位置 / positions that change nothing
                gr[(size_t)r * Cr + j] = g;      // 存入 / store
            }                                    // 列循环结束 / end of columns
        }                                        // 行循环结束 / end of rows
        int64_t n2 = (int64_t)R2 * C2, nr = (int64_t)Rr * Cr; // 元素个数 / element counts
        for (int64_t t = 0; t < n2; t++) neg[t] = -g2[t]; // 取负（argpartition(-g)）/ negate (argpartition(-g))
        np_argpartition(neg, n2, k2, pidx);      // argpartition（顺序由排序网络确定）/ argpartition; the order is fixed by the sorting network
        for (int q = 0; q < k2; q++) sel2[q] = pidx[q]; // 前 k2 个：增益最大的 2-opt / the first k2: biggest 2-opt gains
        int m2 = k2;                             // 已选个数 / chosen so far
        for (int64_t t = 0; t < nr; t++) neg[t] = -gr[t]; // 取负 / negate
        np_argpartition(neg, nr, ks - k2, pidx); // 同上 / likewise
        for (int q = 0; q < ks - k2; q++) selr[q] = pidx[q]; // 前 ks-k2 个：增益最大的插入 / the biggest relocation gains
        int mr = ks - k2;                        // 已选个数 / chosen so far
        if (kr && rng) {                         // 随机移动（弥补纯距离代理的不足）/ random moves (the distance proxy ignores reloads)
            int64_t cnt = 0;                     // 有限增益个数 / number of finite gains
            for (int64_t t = 0; t < n2; t++) if (isfinite(g2[t])) fin[cnt++] = t; // 有限的 2-opt 位置（升序）/ finite 2-opt positions (ascending)
            for (int q = 0; q < kr / 2; q++) sel2[m2++] = fin[rng_integers(rng, 0, cnt)]; // 随机选 kr//2 个 / draw kr//2 of them
            cnt = 0;                             // 重新计数 / recount
            for (int64_t t = 0; t < nr; t++) if (isfinite(gr[t])) fin[cnt++] = t; // 有限的插入位置 / finite relocation positions
            for (int q = 0; q < kr - kr / 2; q++) selr[mr++] = fin[rng_integers(rng, 0, cnt)]; // 随机选其余 / draw the rest
        }                                        // 判断结束 / end of check
        int nc = 0;                              // 候选个数 / candidate count
        for (int q = 0; q < m2; q++) {           // 2-opt 候选 / 2-opt candidates
            int64_t flat = sel2[q];              // 扁平下标 / flat index
            if (!isfinite(g2[flat])) continue;   // 非法移动跳过 / skip invalid moves
            int i = (int)(flat / C2), j = (int)(flat % C2); // 行列 / row and column
            int *c = C + (size_t)nc * D;         // 候选位置 / candidate slot
            memcpy(c, perm, sizeof(int) * (size_t)D); // 复制 / copy
            reverse_seg(c, i, j);                // 反转一段（_apply_2opt）/ reverse a segment (_apply_2opt)
            nc++;                                // 计数 / count
        }                                        // 循环结束 / end of loop
        for (int q = 0; q < mr; q++) {           // 插入候选 / relocation candidates
            int64_t flat = selr[q];              // 扁平下标 / flat index
            if (!isfinite(gr[flat])) continue;   // 非法移动跳过 / skip invalid moves
            int i = (int)(flat / Cr) + 1, j = (int)(flat % Cr); // 位置 i 与插入点 j / position i and insertion j
            apply_relocate(perm, D, i, j, C + (size_t)nc * D); // 移动一个城市（_apply_relocate）/ move one city (_apply_relocate)
            nc++;                                // 计数 / count
        }                                        // 循环结束 / end of loop
        if (nc == 0) break;                      // 没有候选 / no candidates
        eval_batch(ev, C, nc, fc);               // 一次批量评估 / one batch evaluation
        int k = 0;                               // 最好候选 / best candidate
        for (int q = 1; q < nc; q++) if (fc[q] < fc[k]) k = q; // 第一个最小值 / first minimum
        if (fc[k] < *fit - 1e-9) {               // 有改进则接受 / accept an improvement
            memcpy(perm, C + (size_t)k * D, sizeof(int) * (size_t)D); // 新排列 / new permutation
            *fit = fc[k];                        // 新适应值 / new fitness
        } else break;                            // 无改进则停止 / stop otherwise
    }                                            // 轮次结束 / end of passes
    free(tour); free(g2); free(gr); free(neg); free(fin); free(pidx); free(sel2); free(selr); free(C); free(fc); // 释放 / free
}                                                // local_search 结束 / end of local_search


==> anc/src/replay_check.c <==
/* replay_check.c — 独立复核程序：按模型规则逐条重放精确解码器给出的补货方案，并与预期值对照                   */
/* independent checker: replays every reload plan of the exact decoder under the model rules and compares with  */
/* the expected values. 与 exact_decoder.c 分开编写，不共用其中的任何函数。                                     */
/* written separately from exact_decoder.c and sharing none of its functions                                    */
#include "mita.h"                                // 公共头文件（论文发布的程序）/ common header of the released program
#include <string.h>                              // 字符串比较 / string comparison
#include <math.h>                                // 数学函数 / maths
#include <stdlib.h>                              // 数值转换 / conversions

int main(int argc, char **argv) {                // 主程序 / main
    if (argc < 5) { fprintf(stderr, "usage: replay_check <root> <perms.txt> <plans.txt> <expected.tsv>\n"); return 1; } // 参数 / arguments
    g_root = argv[1];                            // 项目根目录（数据的位置）/ project root (where the data live)
    FILE *fo = fopen(argv[2], "r"), *fl = fopen(argv[3], "r"), *fe = fopen(argv[4], "r"); // 配送顺序、方案、预期值 / orders, plans, expected values
    if (!fo || !fl || !fe) { printf("RESULT: FAIL (cannot open input files)\n"); return 2; } // 打不开即失败 / fail if a file is missing
    char hdr[512]; if (!fgets(hdr, sizeof hdr, fe)) { printf("RESULT: FAIL (empty expected file)\n"); return 2; } // 跳过表头 / skip the header
    Inst *K = NULL; double kq = -1, kr = -1; DecWork *w = decwork_new(100); // 实例缓存与解码区 / instance cache and workspace
    int n_rec = 0, n_rule = 0, n_len = 0, n_longer = 0, n_exp = 0, n_shorter = 0; // 记录数与各类不符个数 / records and mismatch counters
    double sum_g = 0, sum_o = 0, max_gain = 0;   // 贪心里程和、最优里程和、最大缩短 / sums and the largest gain
    char g1[32], a1[32], g2[32], a2[32], g3[32], a3[32]; int s1, s2, s3, sh, rl, len, ne; double q1, r1, q2, r2, q3, r3, drec, opt, eg, eo; // 字段 / fields
    while (fscanf(fo, "%31s %31s %d %lf %lf %lf %d %d %d", g1, a1, &s1, &q1, &r1, &drec, &sh, &rl, &len) == 9) { // 读一条配送顺序 / read one order
        int perm[128], used[128] = {0}, srv[128] = {0}, pos = 0, nd = 0, bad = 0; // 顺序与重放状态 / order and replay state
        for (int t = 0; t < len; t++) if (fscanf(fo, "%d", &perm[t]) != 1) die("perm"); // 读排列 / read the order
        if (fscanf(fl, "%31s %31s %d %lf %lf %lf %d", g2, a2, &s2, &q2, &r2, &opt, &ne) != 7) { printf("RESULT: FAIL (plans file too short)\n"); return 2; } // 读方案行 / read the plan line
        if (fscanf(fe, "%31s %31s %d %lf %lf %lf %lf", g3, a3, &s3, &q3, &r3, &eg, &eo) != 7) { printf("RESULT: FAIL (expected file too short)\n"); return 2; } // 读预期行 / read the expected line
        if (strcmp(g1, g2) || strcmp(a1, a2) || s1 != s2 || strcmp(g1, g3) || strcmp(a1, a3) || s1 != s3 || q1 != q2 || r1 != r2) { printf("RESULT: FAIL (record order differs at line %d)\n", n_rec + 1); return 2; } // 三个文件须逐行对应 / the three files must line up
        if (q1 != kq || r1 != kr) { if (K) inst_free(K); K = inst_korea100(400.0, 1.0, q1, 5, r1, 1000.0); kq = q1; kr = r1; } // 按 q、r 构造实例 / build the instance for q and r
        int nn = K->n; double Q = K->Q, load = fmin(Q, K->stock[0]), d = 0; // 规模、载重、出发时的载货、里程 / size, capacity, starting load, distance
        used[0] = 1; srv[0] = 1;                 // 出发算车场的一次经过 / the departure is one pass of the depot
        for (int e = 0; e < ne; e++) {           // 逐个事件重放 / replay event by event
            char tok[16]; if (fscanf(fl, "%15s", tok) != 1) die("event"); // 读事件，如 R12 或 D5 / read an event such as R12 or D5
            int h = atoi(tok + 1);               // 节点号 / node number
            if (h < 0 || h >= nn) { bad = 1; continue; } // 节点号越界 / node out of range
            if (tok[0] == 'R') {                 // 补货 / reload
                if (!srv[h] || h == pos || used[h] >= K->vmax[h]) bad = 1; // 须已服务、不是当前所在点、还有经过次数 / served, not the current node, a pass left
                d += K->dist[pos * nn + h]; load = fmin(Q, load + K->stock[h]); used[h]++; pos = h; // 前往并装车 / drive and load
            } else {                             // 配送 / delivery
                if (nd >= len || perm[nd] != h) bad = 1; // 配送顺序须与给定顺序一致 / deliveries must follow the given order
                if (srv[h] || load < K->demand[h] - 1e-9 || used[h] >= K->vmax[h]) bad = 1; // 须未服务、货够、还有经过次数 / unserved, enough load, a pass left
                d += K->dist[pos * nn + h]; load -= K->demand[h]; load += fmin(Q - load, K->stock[h]); used[h]++; srv[h] = 1; pos = h; nd++; // 前往、卸货、装车 / drive, unload, load
            }                                    // 判断结束 / end of check
            if (load > Q + 1e-9 || load < -1e-9) bad = 1; // 载货越界 / load out of range
        }                                        // 重放结束 / end of replay
        d += K->dist[pos * nn + 0];              // 返回车场 / return to the depot
        if (nd != len) bad = 1;                  // 须配送完全部城市 / every city must be delivered
        DecInfo info; decode_perm(K, perm, len, w, &info, NULL, NULL); // 论文的贪心解码 / the paper's greedy decoder
        n_rec++; n_rule += bad;                  // 计数 / count
        if (fabs(d - opt) > 1e-5) n_len++;       // 重放里程须等于解码器报告的里程 / replayed length must equal the reported one
        if (info.shortage < 1e-9 && opt > info.dist + 1e-6) n_longer++; // 不得比贪心解码长 / must not be longer than the greedy decoding
        if (info.shortage < 1e-9 && opt < info.dist - 1e-6) n_shorter++; // 比贪心短的条数 / records shorter than greedy
        if (fabs(opt - eo) > 1e-4 || fabs(info.dist - eg) > 1e-4) { n_exp++; printf("differs from expected: %s %s %d q=%g r=%g greedy %.6f (expected %.6f) exact %.6f (expected %.6f)\n", g1, a1, s1, q1, r1, info.dist, eg, opt, eo); } // 与预期值对照 / compare with the expected values
        sum_g += info.dist; sum_o += opt; if (info.dist - opt > max_gain) max_gain = info.dist - opt; // 汇总量 / summary quantities
    }                                            // 读入结束 / end of reading
    printf("records=%d rule_violations=%d length_mismatches=%d longer_than_greedy=%d differ_from_expected=%d\n", n_rec, n_rule, n_len, n_longer, n_exp); // 核对结果 / check results
    printf("shorter_than_greedy=%d mean_greedy_km=%.4f mean_exact_km=%.4f mean_gain_km=%.4f max_gain_km=%.4f\n", n_shorter, sum_g / (n_rec ? n_rec : 1), sum_o / (n_rec ? n_rec : 1), (sum_g - sum_o) / (n_rec ? n_rec : 1), max_gain); // 汇总 / summary
    int pass = n_rec == 530 && !n_rule && !n_len && !n_longer && !n_exp; // 全部通过的条件 / condition for a pass
    printf("RESULT: %s\n", pass ? "PASS" : "FAIL"); // 结论 / conclusion
    fclose(fo); fclose(fl); fclose(fe); if (K) inst_free(K); decwork_free(w); // 关闭与释放 / close and free
    return pass ? 0 : 3;                         // 返回码 / exit code
}                                                // main 结束 / end of main


==> anc/src/rng.c <==
/* rng.c — 随机数发生器：种子序列（SeedSequence）+ PCG64 + 所用到的各种抽样方法，                        */
/* random numbers: seed sequence + PCG64 + the sampling methods used by the algorithms.                    */
/* 算法依据公开的 PCG64 与种子序列定义，各抽样方法的取数顺序固定，使记录可以逐位复现。                  */
/* Follows the published PCG64 and seed-sequence definitions; the draw order of each method is fixed.      */
#include "mita.h"                                // 公共头文件 / common header
#include <stdlib.h>                              // malloc 与 free / malloc and free
#include <string.h>                              // 内存清零 memset / memory fill (memset)

/* ---------------------------------------------------------------- 128 位整数运算（可移植写法）           */
/* 128-bit integer arithmetic (portable, no compiler extensions)                                             */
static void mult64(uint64_t x, uint64_t y, uint64_t *hi, uint64_t *lo) { // 64×64→128 位乘法 / full 64×64→128 product
    uint64_t x0 = x & 0xFFFFFFFFULL, x1 = x >> 32; // x 的低、高 32 位 / low and high 32 bits of x
    uint64_t y0 = y & 0xFFFFFFFFULL, y1 = y >> 32; // y 的低、高 32 位 / low and high 32 bits of y
    uint64_t w0 = x0 * y0;                       // 低×低 / low × low
    uint64_t t = x1 * y0 + (w0 >> 32);           // 高×低 加进位 / high × low plus carry
    uint64_t w1 = t & 0xFFFFFFFFULL;             // 中间项低半 / low half of the middle term
    uint64_t w2 = t >> 32;                       // 中间项高半 / high half of the middle term
    w1 += x0 * y1;                               // 加上 低×高 / add low × high
    *hi = x1 * y1 + w2 + (w1 >> 32);             // 高 64 位 / upper 64 bits
    *lo = x * y;                                 // 低 64 位（模 2^64）/ lower 64 bits (mod 2^64)
}                                                // mult64 结束 / end of mult64

static U128 u128_mul(U128 a, U128 b) {           // 128 位乘法（模 2^128）/ 128-bit product (mod 2^128)
    U128 r;                                      // 结果 / result
    uint64_t h1 = a.hi * b.lo + a.lo * b.hi;     // 交叉项只影响高 64 位 / cross terms only affect the upper half
    mult64(a.lo, b.lo, &r.hi, &r.lo);            // 低×低的完整乘积 / full product of the low halves
    r.hi += h1;                                  // 加上交叉项 / add the cross terms
    return r;                                    // 返回乘积 / return the product
}                                                // u128_mul 结束 / end of u128_mul

static U128 u128_add(U128 a, U128 b) {           // 128 位加法（模 2^128）/ 128-bit sum (mod 2^128)
    U128 r;                                      // 结果 / result
    r.lo = a.lo + b.lo;                          // 低 64 位 / lower half
    r.hi = a.hi + b.hi + (r.lo < b.lo);          // 高 64 位加进位 / upper half plus carry
    return r;                                    // 返回和 / return the sum
}                                                // u128_add 结束 / end of u128_add

/* ---------------------------------------------------------------- PCG64 随机数发生器（XSL-RR 128/64）      */
/* the PCG64 generator (XSL-RR 128/64)                                                                       */
static const U128 PCG_MULT = {2549297995355413924ULL, 4865540595714422341ULL}; // PCG64 的默认乘数 / the default multiplier of PCG64

static void pcg_step(Rng *r) {                   // 线性同余推进一步 / advance the LCG by one step
    r->state = u128_add(u128_mul(r->state, PCG_MULT), r->inc); // 线性同余推进 state = state·a + c / LCG step
}                                                // pcg_step 结束 / end of pcg_step

uint64_t rng_next64(Rng *r) {                    // 先推进、再输出 / step first, then output
    pcg_step(r);                                 // 推进状态 / advance the state
    uint64_t x = r->state.hi ^ r->state.lo;      // 高低异或 / xor the halves
    unsigned rot = (unsigned)(r->state.hi >> 58); // 旋转位数取最高 6 位 / rotation from the top 6 bits
    return (x >> rot) | (x << ((-rot) & 63));    // 循环右移 / rotate right
}                                                // rng_next64 结束 / end of rng_next64

uint32_t rng_next32(Rng *r) {                    // 32 位输出：一个 64 位数拆成两次用 / 32-bit output: one 64-bit draw serves twice
    if (r->has_uint32) {                         // 若缓存了高 32 位 / if the upper half is cached
        r->has_uint32 = 0;                       // 清除缓存标记 / clear the flag
        return r->uinteger;                      // 返回缓存值 / return the cached value
    }                                            // 判断结束 / end of check
    uint64_t next = rng_next64(r);               // 取一个 64 位数 / draw 64 bits
    r->has_uint32 = 1;                           // 标记已缓存 / mark the cache as full
    r->uinteger = (uint32_t)(next >> 32);        // 缓存高 32 位 / keep the upper 32 bits
    return (uint32_t)(next & 0xFFFFFFFFULL);     // 先返回低 32 位 / return the lower 32 bits first
}                                                // rng_next32 结束 / end of rng_next32

double rng_random(Rng *r) {                      // [0,1) 上的 53 位均匀数 / 53-bit uniform on [0,1)
    return (double)(rng_next64(r) >> 11) * (1.0 / 9007199254740992.0); // 取高 53 位再缩放 / top 53 bits, scaled
}                                                // rng_random 结束 / end of rng_random

/* ---------------------------------------------------------------- SeedSequence（只处理非负整数种子）     */
/* SeedSequence (non-negative integer seeds only)                                                            */
#define SS_INIT_A 0x43b0d7e5u                    // 混合常数 A 的初值 / initial hash constant A
#define SS_MULT_A 0x931e8875u                    // 混合常数 A 的乘数 / multiplier of hash constant A
#define SS_INIT_B 0x8b51f9ddu                    // 输出常数 B 的初值 / initial hash constant B
#define SS_MULT_B 0x58f38dedu                    // 输出常数 B 的乘数 / multiplier of hash constant B
#define SS_MIX_L 0xca01f9ddu                     // 混合左乘数 / left mixing multiplier
#define SS_MIX_R 0x4973f715u                     // 混合右乘数 / right mixing multiplier

static uint32_t hashmix(uint32_t value, uint32_t *hc) { // 哈希混合（hash_const 随之更新）/ hash mix (updates the hash constant)
    value ^= *hc;                                // 与常数异或 / xor with the constant
    *hc *= SS_MULT_A;                            // 更新常数 / update the constant
    value *= *hc;                                // 乘以新常数 / multiply by the new constant
    value ^= value >> 16;                        // 右移异或 / xor-shift
    return value;                                // 返回混合值 / return the mixed value
}                                                // hashmix 结束 / end of hashmix

static uint32_t mixw(uint32_t x, uint32_t y) {   // 两个字的混合 / mix two words
    uint32_t res = SS_MIX_L * x - SS_MIX_R * y;  // 线性组合（模 2^32）/ linear combination (mod 2^32)
    res ^= res >> 16;                            // 右移异或 / xor-shift
    return res;                                  // 返回结果 / return the result
}                                                // mixw 结束 / end of mixw

void rng_seed(Rng *r, uint64_t seed) {           // 由一个整数种子经种子序列初始化 / seeding from one integer through the seed sequence
    uint32_t ent[2];                             // 种子拆成 32 位字 / the seed as 32-bit words
    int nent = 0;                                // 字数 / number of words
    if (seed == 0) ent[nent++] = 0;              // 种子为 0 时只有一个字 0 / a zero seed is the single word 0
    while (seed > 0) {                           // 从低到高取 32 位 / take 32 bits at a time, low first
        ent[nent++] = (uint32_t)(seed & 0xFFFFFFFFULL); // 低 32 位 / lowest 32 bits
        seed >>= 32;                             // 右移 32 位 / shift right by 32
    }                                            // 拆分结束 / end of splitting
    uint32_t pool[4];                            // 熵池（4 个字）/ entropy pool (4 words)
    uint32_t hc = SS_INIT_A;                     // 哈希常数 / hash constant
    for (int i = 0; i < 4; i++)                  // 先把熵放进池中 / put the entropy into the pool
        pool[i] = hashmix(i < nent ? ent[i] : 0u, &hc); // 熵不足时用 0 / use 0 when entropy runs out
    for (int s = 0; s < 4; s++)                  // 所有字两两混合 / mix every word into every other
        for (int d = 0; d < 4; d++)              // 目标字 / destination word
            if (s != d) pool[d] = mixw(pool[d], hashmix(pool[s], &hc)); // 混合 / mix
    uint32_t st[8];                              // 生成 8 个 32 位字（= 4 个 64 位字）/ 8 32-bit words (= 4 64-bit words)
    uint32_t hb = SS_INIT_B;                     // 输出常数 / output constant
    for (int i = 0; i < 8; i++) {                // 逐字生成 / generate word by word
        uint32_t v = pool[i % 4];                // 循环取池中的字 / cycle through the pool
        v ^= hb;                                 // 与常数异或 / xor with the constant
        hb *= SS_MULT_B;                         // 更新常数 / update the constant
        v *= hb;                                 // 乘以常数 / multiply
        v ^= v >> 16;                            // 右移异或 / xor-shift
        st[i] = v;                               // 保存 / store
    }                                            // 生成结束 / end of generation
    uint64_t w[4];                               // 按小端拼成 64 位字 / little-endian 64-bit words
    for (int k = 0; k < 4; k++) w[k] = (uint64_t)st[2 * k] | ((uint64_t)st[2 * k + 1] << 32); // 低字在前 / low word first
    U128 initstate = {w[0], w[1]};               // 初始状态：高=w0，低=w1 / initial state: high=w0, low=w1
    U128 initseq = {w[2], w[3]};                 // 序列号：高=w2，低=w3 / stream: high=w2, low=w3
    r->state.hi = 0; r->state.lo = 0;            // 状态清零 / zero state
    r->inc.hi = (initseq.hi << 1) | (initseq.lo >> 63); // 增量 = 序列号×2+1（高位）/ increment = 2·seq + 1 (high half)
    r->inc.lo = (initseq.lo << 1) | 1u;          // 增量的低位 / low half of the increment
    pcg_step(r);                                 // 推进一步 / one step
    r->state = u128_add(r->state, initstate);    // 加上初始状态 / add the initial state
    pcg_step(r);                                 // 再推进一步 / another step
    r->has_uint32 = 0;                           // 没有缓存 / no cached half
    r->uinteger = 0;                             // 缓存清零 / clear the cache
}                                                // rng_seed 结束 / end of rng_seed

/* ---------------------------------------------------------------- 有界整数                                */
/* bounded integers                                                                                          */
static uint64_t gen_mask(uint64_t max) {         // 不小于 max 的最小全 1 掩码 / smallest all-ones mask ≥ max
    uint64_t m = max;                            // 从 max 开始 / start from max
    m |= m >> 1; m |= m >> 2; m |= m >> 4;       // 向低位扩散 1 / spread the ones downwards
    m |= m >> 8; m |= m >> 16; m |= m >> 32;     // 继续扩散 / keep spreading
    return m;                                    // 返回掩码 / return the mask
}                                                // gen_mask 结束 / end of gen_mask

uint64_t rng_interval(Rng *r, uint64_t max) {    // 区间内取整数（掩码拒绝法，洗牌用）/ integer in an interval (masked rejection; used by shuffle)
    if (max == 0) return 0;                      // 只有一个值 / only one value
    uint64_t mask = gen_mask(max), value;        // 掩码与取值 / mask and value
    if (max <= 0xFFFFFFFFULL) {                  // 32 位范围 / 32-bit range
        while ((value = (rng_next32(r) & mask)) > max) {} // 超出则重抽 / redraw when too big
    } else {                                     // 64 位范围 / 64-bit range
        while ((value = (rng_next64(r) & mask)) > max) {} // 超出则重抽 / redraw when too big
    }                                            // 分支结束 / end of branch
    return value;                                // 返回结果 / return the value
}                                                // rng_interval 结束 / end of rng_interval

uint64_t rng_bounded(Rng *r, uint64_t range) {   // 有界 64 位整数（Lemire 方法）：[0,range] / bounded 64-bit integer (Lemire's method) on [0,range]
    if (range == 0) return 0;                    // 只有一个值 / only one value
    if (range <= 0xFFFFFFFFULL) {                // 32 位范围用 32 位版本 / 32-bit version for 32-bit ranges
        if (range == 0xFFFFFFFFULL) return rng_next32(r); // 满 32 位直接返回 / full 32-bit range
        uint32_t rng32 = (uint32_t)range;        // 转为 32 位 / as 32 bits
        uint32_t excl = rng32 + 1u;              // 不含上界的范围大小 / exclusive range size
        uint64_t m = (uint64_t)rng_next32(r) * excl; // 放大到 64 位 / scale into 64 bits
        uint32_t left = (uint32_t)(m & 0xFFFFFFFFULL); // 低 32 位 / low 32 bits
        if (left < excl) {                       // 可能有偏差时才算阈值 / compute the threshold only when needed
            uint32_t thr = (uint32_t)((0xFFFFFFFFu - rng32) % excl); // 拒绝阈值 / rejection threshold
            while (left < thr) {                 // 低于阈值则重抽 / redraw below the threshold
                m = (uint64_t)rng_next32(r) * excl; // 重新放大 / scale again
                left = (uint32_t)(m & 0xFFFFFFFFULL); // 新的低 32 位 / new low 32 bits
            }                                    // 重抽结束 / end of redraws
        }                                        // 判断结束 / end of check
        return m >> 32;                          // 高 32 位即结果 / the upper 32 bits are the result
    }                                            // 32 位分支结束 / end of the 32-bit branch
    if (range == UINT64_MAX) return rng_next64(r); // 满 64 位直接返回 / full 64-bit range
    uint64_t excl = range + 1, hi, lo;           // 范围大小与乘积 / range size and product
    mult64(rng_next64(r), excl, &hi, &lo);       // 128 位乘积 / 128-bit product
    if (lo < excl) {                             // 可能有偏差时才算阈值 / threshold only when needed
        uint64_t thr = (UINT64_MAX - range) % excl; // 拒绝阈值 / rejection threshold
        while (lo < thr) mult64(rng_next64(r), excl, &hi, &lo); // 重抽 / redraw
    }                                            // 判断结束 / end of check
    return hi;                                   // 高 64 位即结果 / the upper 64 bits are the result
}                                                // rng_bounded 结束 / end of rng_bounded

int64_t rng_integers(Rng *r, int64_t low, int64_t high) { // 整数随机数，区间 [low,high) / random integers on [low,high)
    uint64_t range = (uint64_t)(high - 1 - low); // 闭区间的跨度 / span of the closed interval
    return (int64_t)((uint64_t)low + rng_bounded(r, range)); // 加上偏移 / add the offset
}                                                // rng_integers 结束 / end of rng_integers

void rng_shuffle(Rng *r, int64_t *a, int64_t n) { // Generator.shuffle：从后往前交换 / Fisher–Yates from the back
    for (int64_t i = n - 1; i >= 1; i--) {       // i 从 n-1 到 1 / i from n-1 down to 1
        int64_t j = (int64_t)rng_interval(r, (uint64_t)i); // 掩码拒绝抽样取 j / j by masked rejection
        int64_t t = a[j]; a[j] = a[i]; a[i] = t; // 交换 / swap
    }                                            // 循环结束 / end of loop
}                                                // rng_shuffle 结束 / end of rng_shuffle

void rng_permutation(Rng *r, int64_t n, int64_t *out) { // 随机排列 / random permutation
    for (int64_t i = 0; i < n; i++) out[i] = i;  // 先置为 0..n-1 / start from 0..n-1
    rng_shuffle(r, out, n);                      // 再打乱 / then shuffle
}                                                // rng_permutation 结束 / end of rng_permutation

static void shuffle_int(Rng *r, int64_t n, int64_t first, int64_t *a) { // 整数数组洗牌（用 Lemire 方法取下标）/ shuffle of an integer array (Lemire indices)
    for (int64_t i = n - 1; i >= first; i--) {   // i 从 n-1 到 first / i from n-1 down to first
        int64_t j = (int64_t)rng_bounded(r, (uint64_t)i); // Lemire 方法取 j / j by Lemire's method
        int64_t t = a[j]; a[j] = a[i]; a[i] = t; // 交换 / swap
    }                                            // 循环结束 / end of loop
}                                                // shuffle_int 结束 / end of shuffle_int

void rng_choice_noreplace(Rng *r, int64_t pop, int64_t size, int64_t *out) { // 无放回抽样 / sampling without replacement
    if (size <= 0) return;                       // 不取样 / nothing to draw
    if (pop > 10000 && size > pop / 50) {        // 大总体：尾部洗牌 / big population: tail shuffle
        int64_t *idx = (int64_t *)xmalloc(sizeof(int64_t) * (size_t)pop); // 下标 0..pop-1 / indices 0..pop-1
        for (int64_t i = 0; i < pop; i++) idx[i] = i; // 初始化 / initialise
        shuffle_int(r, pop, (pop - size) > 1 ? (pop - size) : 1, idx); // 只洗最后 size 个位置 / shuffle the last size positions
        for (int64_t i = 0; i < size; i++) out[i] = idx[pop - size + i]; // 取尾部 / take the tail
        free(idx);                               // 释放 / free
        return;                                  // 完成 / done
    }                                            // 大总体分支结束 / end of the big-population branch
    uint64_t set_size = (uint64_t)(1.2 * (double)size); // 哈希表大小的估计 / rough hash-set size
    uint64_t mask = gen_mask(set_size);          // 掩码 / mask
    set_size = 1 + mask;                         // 取 2 的幂 / power of two
    uint64_t *hs = (uint64_t *)xmalloc(sizeof(uint64_t) * (size_t)set_size); // 哈希集合 / hash set
    for (uint64_t i = 0; i < set_size; i++) hs[i] = UINT64_MAX; // 空位标记 / empty marker
    for (int64_t j = pop - size; j < pop; j++) { // Floyd 算法 / Floyd's algorithm
        uint64_t val = rng_bounded(r, (uint64_t)j); // [0,j] 中取一个 / draw from [0,j]
        uint64_t loc = val & mask;               // 初始槽位 / initial slot
        while (hs[loc] != UINT64_MAX && hs[loc] != val) loc = (loc + 1) & mask; // 线性探测 / linear probing
        if (hs[loc] == UINT64_MAX) {             // val 尚未出现 / val not yet present
            hs[loc] = val;                       // 放入集合 / insert
            out[j - pop + size] = (int64_t)val;  // 记录 / record
        } else {                                 // val 已出现：改放 j / val present: insert j instead
            loc = (uint64_t)j & mask;            // j 的槽位 / slot of j
            while (hs[loc] != UINT64_MAX) loc = (loc + 1) & mask; // 线性探测 / linear probing
            hs[loc] = (uint64_t)j;               // 放入 j / insert j
            out[j - pop + size] = j;             // 记录 / record
        }                                        // 判断结束 / end of check
    }                                            // Floyd 循环结束 / end of Floyd's loop
    free(hs);                                    // 释放哈希集合 / free the hash set
    shuffle_int(r, size, 1, out);                // 打乱结果顺序（shuffle=True）/ shuffle the result (shuffle=True)
}                                                // rng_choice_noreplace 结束 / end of rng_choice_noreplace


==> anc/src/util.c <==
/* util.c — 通用工具：内存分配、计时、文件读写、数字格式化                                                  */
/* general utilities: memory allocation, timing, file input/output, number formatting                        */
#if !defined(_WIN32) && !defined(_POSIX_C_SOURCE) // 非 Windows：启用 POSIX 的 clock_gettime（C99 没有 timespec_get）/ non-Windows: enable POSIX clock_gettime (C99 has no timespec_get)
#define _POSIX_C_SOURCE 199309L                  // POSIX.1b 实时扩展 / POSIX.1b real-time extensions
#endif                                           // 条件结束 / end of condition
#include "mita.h"                                // 公共头文件 / common header
#include <stdlib.h>                              // 内存分配与字符串转浮点 / allocation and string-to-double
#include <string.h>                              // 字符串函数 / string functions
#include <time.h>                                // 计时 clock_gettime（Windows 见下）/ wall-clock timing via clock_gettime (Windows: see below)

const char *g_root = ".";                        // 项目根目录（默认是当前目录，即程序包的根目录）/ project root (default: the current folder, the package root)
const char *g_numpy_dir = NULL;                  // 预存数组的目录（逐位一致模式）/ folder of stored arrays (bit-exact mode)

void die(const char *msg) {                      // 打印错误并退出 / print an error and exit
    fprintf(stderr, "错误 / error: %s\n", msg);  // 输出到标准错误 / write to stderr
    exit(1);                                     // 以错误码退出 / exit with an error code
}                                                // die 结束 / end of die

void *xmalloc(size_t n) {                        // 失败即退出的 malloc / malloc that exits on failure
    void *p = malloc(n ? n : 1);                 // 至少分配 1 字节 / allocate at least one byte
    if (!p) die("内存不足 / out of memory");     // 分配失败 / allocation failed
    return p;                                    // 返回指针 / return the pointer
}                                                // xmalloc 结束 / end of xmalloc

void *xcalloc(size_t n, size_t sz) {             // 失败即退出的 calloc / calloc that exits on failure
    void *p = calloc(n ? n : 1, sz ? sz : 1);    // 清零分配 / zeroed allocation
    if (!p) die("内存不足 / out of memory");     // 分配失败 / allocation failed
    return p;                                    // 返回指针 / return the pointer
}                                                // xcalloc 结束 / end of xcalloc

void *xrealloc(void *p, size_t n) {              // 失败即退出的 realloc / realloc that exits on failure
    void *q = realloc(p, n ? n : 1);             // 重新分配 / reallocate
    if (!q) die("内存不足 / out of memory");     // 分配失败 / allocation failed
    return q;                                    // 返回新指针 / return the new pointer
}                                                // xrealloc 结束 / end of xrealloc

#if defined(_WIN32)                              // Windows：用高精度计时器（C99 可用）/ Windows: the high-resolution timer (works with C99)
#define WIN32_LEAN_AND_MEAN                      // 只引入 Windows 头文件的核心部分 / pull in only the core of the Windows headers
#include <windows.h>                             // Windows 高精度计时器 / the Windows high-resolution timer
double wall_time(void) {                         // 墙钟时间（秒，Windows 计时器）/ wall-clock seconds (Windows timer)
    LARGE_INTEGER f, c;                          // 计时器频率与当前计数 / timer frequency and current count
    QueryPerformanceFrequency(&f);               // 每秒计数 / counts per second
    QueryPerformanceCounter(&c);                 // 当前计数 / current count
    return (double)c.QuadPart / (double)f.QuadPart; // 换算为秒 / convert to seconds
}                                                // wall_time 结束（Windows）/ end of wall_time (Windows)
#else                                            // Linux 与 macOS / Linux and macOS
double wall_time(void) {                         // 墙钟时间（秒，POSIX clock_gettime）/ wall-clock seconds (POSIX clock_gettime)
    struct timespec ts;                          // 时间结构 / time structure
    clock_gettime(CLOCK_MONOTONIC, &ts);         // 取单调时钟的当前时间（只用于计时）/ read the monotonic clock (used for timing only)
    return (double)ts.tv_sec + 1e-9 * (double)ts.tv_nsec; // 换算为秒 / convert to seconds
}                                                // wall_time 结束 / end of wall_time
#endif                                           // 条件编译结束 / end of conditional compilation

char *read_text(const char *path, long *len) {   // 读入整个文本文件 / read a whole text file
    FILE *f = fopen(path, "rb");                 // 二进制方式打开 / open in binary mode
    if (!f) { fprintf(stderr, "%s\n", path); die("无法打开文件 / cannot open file"); } // 打开失败 / open failed
    fseek(f, 0, SEEK_END);                       // 移到末尾 / seek to the end
    long n = ftell(f);                           // 文件长度 / file length
    fseek(f, 0, SEEK_SET);                       // 回到开头 / back to the start
    char *buf = (char *)xmalloc((size_t)n + 1);  // 缓冲区（多 1 字节放结束符）/ buffer (one extra byte for the terminator)
    if (fread(buf, 1, (size_t)n, f) != (size_t)n) die("读文件失败 / read failed"); // 读入 / read
    fclose(f);                                   // 关闭文件 / close the file
    buf[n] = 0;                                  // 字符串结束符 / string terminator
    if (len) *len = n;                           // 返回长度 / report the length
    return buf;                                  // 返回内容 / return the contents
}                                                // read_text 结束 / end of read_text

double *read_bin_doubles(const char *path, int64_t expect) { // 读入小端双精度数组 / read little-endian doubles
    FILE *f = fopen(path, "rb");                 // 打开文件 / open the file
    if (!f) { fprintf(stderr, "%s\n", path); die("无法打开文件 / cannot open file"); } // 打开失败 / open failed
    double *a = (double *)xmalloc(sizeof(double) * (size_t)expect); // 分配数组 / allocate the array
    if (fread(a, sizeof(double), (size_t)expect, f) != (size_t)expect) { fprintf(stderr, "%s\n", path); die("文件长度不对 / wrong file length"); } // 读入并检查长度 / read and check the length
    fclose(f);                                   // 关闭文件 / close the file
    return a;                                    // 返回数组 / return the array
}                                                // read_bin_doubles 结束 / end of read_bin_doubles

void fmt_double(char *buf, double x) {           // 最短的可精确回读表示/ shortest round-trip text
    for (int p = 1; p <= 17; p++) {              // 从 1 位有效数字起试 / try 1 significant digit upwards
        snprintf(buf, 40, "%.*g", p, x);         // 按 p 位有效数字输出 / print with p digits
        if (strtod(buf, NULL) == x) return;      // 能精确回读即可 / stop once it reads back exactly
    }                                            // 循环结束 / end of loop
}                                                // fmt_double 结束 / end of fmt_double

void path_join(char *out, size_t cap, const char *a, const char *b) { // 拼接路径 / join two path parts
    snprintf(out, cap, "%s/%s", a, b);           // 用 / 连接（Windows 也可用）/ join with / (also fine on Windows)
}                                                // path_join 结束 / end of path_join

